Finite Massless Pentaboxes

We characterize the integrand numerators that give rise to locally finite or evanescent Feynman integrals for the massless pentabox. We provide compact expressions for the generators of the corresponding ideal in terms of an adapted momentum basis and also in terms of Gram determinants. We also compute the integrals corresponding to the lowest-rank numerators in terms of polylogarithms using the HyperInt package, and in terms of pentagon functions.

==> anc/README.md <==
finitePB
===============

*Gustavo Figueiredo, David A. Kosower, and Pavel P. Novichkov*


`finitePB.wl` is a *Mathematica* package for the numerical evaluation of a set of
Feynman integrals in the pentabox family that are free of infrared or ultraviolet divergences.

The definitions of the integrals are given in [arXiv:xxxx.xxxxx].
If you make use of this code, please cite [arXiv:xxxx.xxxxx].


File Structure
-------------

In the *anc/* directory contains the access point of the package in the file **finitePB.wl**. It needs one of two numerical evaluation engines: PolyLogTools, or PentagonMI. See below for details on the installation of dependencies.

**example.wl** contains an example of the package's usage and tests the dependence on both possible numerical evaluation engines.

The analytic expressions for the integration results are provided in *Mathematica* format in the directory *data/*. Within the directory exist the following files:

	**coeffsXX.m** contains definitions of the linearly independent kinematic coefficients which appear in the integral expressions. In the file name,`XX`=`{HI,PF}` where `HI` represents the resulting expression from the HyperInt computation as detailed in section V.A of the publication, and `PF` represents the result in terms of Pentagon Functions as detailed in V.B.

	**int{ii}XX.m** contains the analytic expressions of the integration results for the integrals defined in equations V.2, V.6, and V.7. In the file name, `{ii}` = `{1,2}` where **int1XX.m** is defined in terms of the numerator given in equation V.6, and **int2XX.m** is defined in terms of the numerator given in equation V.7. `XX`=`{HI,PF}` is as for **coeffsXX.m.**. The results are in the format:

```
	Sum[c[{ii},XX,j]*F[XX,j],{j,1,(#terms_{ii,XX})], 
```

	where (#terms_{ii,XX}) is given in tables IV and V of the publication, F[HI,j] is a product of Goncharov polylogarithms and transcendental constants, F[PF,j] is a product of Pentagon Functions and transcendental constants, and the coefficients c[j] are always of the form

```
	c[{ii},XX,j]=Sum[d[j,k]*coeff[{ii},XX,k],{k,1,6}], 
```
	
	where d[j,k] are rational numbers, and coeff[{ii},XX,k] are defined in the corresponding **coeffsXX.m** file.

	**alphabet.m** contains the definition of the planar pentabox alphabet used in **coeffsPF.m** in terms of a *Mathematica* replacement rule in the form `W[i]->P_i(S)`, where `i={1,...,26}`, `S` is the set of kinematic variables as defined in II.4, and P_i is the alphabet letter as a function of `S`.


Examples
-------------------

See above, and the file **anc/example.wl**.


Installation
---------------

`finitePB.wl` is a standard *Mathematica* package.
To access its utility, one can use `Get[dir<>"anc/finitePB.wl"]`, where `dir` is the installation directory, or via ```Needs["finitePB`"];``` once one has properly formatted *Mathematica*'s search path. For more details, please consult the documentation of `Needs`.

`finitePB.wl` needs at least one of two numerical evaluation engines in order to provide numerical evaluations.

**PentagonMI**

Please visit 

https://gitlab.com/pentagon-functions/PentagonMI

for details on installation and usage, and see [arXiv:2009.07803] for the related publication.
Once installed please edit the variable named `$PentagonMILocation` in **finitePB.wl** in finitePB.wl to point to the PentagonFunctionsM.m file contained within PentagonMI to utilize the finitePB. Please refer to **anc/example.wl** for usage.

**PolyLogTools**

Please visit

https://gitlab.com/pltteam/plt/-/tree/master

for details on installation and usage, and see [arXiv:1904.07279] for the related publication. Once installed please edit the variable named 
`$PLTLocation` in **finitePB.wl** to utilize the finitePB. Please refer to **anc/example.wl** for usage. Note that **PolyLogTools** itself depends on **GiNaC** (see [arXiv:cs/0004015]), and cannot provide numerical evaluations of the expressions which depend on Goncharov polylogarithms without it.



==> anc/data/alphabet.m <==
(* ::Package:: *)

{W[1] -> s12, W[2] -> s23, W[3] -> s34, W[4] -> s45, W[5] -> s51, 
 W[6] -> s34 + s45, W[7] -> s45 + s51, W[8] -> s12 + s51, W[9] -> s12 + s23, 
 W[10] -> s23 + s34, W[11] -> s12 - s45, W[12] -> s23 - s51, 
 W[13] -> -s12 + s34, W[14] -> -s23 + s45, W[15] -> -s34 + s51, 
 W[16] -> s12 + s23 - s45, W[17] -> s23 + s34 - s51, 
 W[18] -> -s12 + s34 + s45, W[19] -> -s23 + s45 + s51, 
 W[20] -> s12 - s34 + s51, 
 W[21] -> (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 - 
    root[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
      2*s12*(-(s23^2*s34) + s45*(s34 - s51)*s51 + 
        s23*(s34*s45 + (s34 + s45)*s51))])/(s12*s23 - s23*s34 + s34*s45 - 
    s12*s51 - s45*s51 + root[s12^2*(s23 - s51)^2 + 
      (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + 
        s45*(s34 - s51)*s51 + s23*(s34*s45 + (s34 + s45)*s51))]), 
 W[22] -> (-(s12*s23) + s23*s34 - s34*s45 - s12*s51 + s45*s51 - 
    root[s23^2*(-s12 + s34)^2 + (s34*s45 + (s12 - s45)*s51)^2 + 
      2*s23*(-(s34^2*s45) + s12*(-s12 + s45)*s51 + 
        s34*(s45*s51 + s12*(s45 + s51)))])/(-(s12*s23) + s23*s34 - s34*s45 - 
    s12*s51 + s45*s51 + root[s23^2*(-s12 + s34)^2 + 
      (s34*s45 + (s12 - s45)*s51)^2 + 2*s23*(-(s34^2*s45) + 
        s12*(-s12 + s45)*s51 + s34*(s45*s51 + s12*(s45 + s51)))]), 
 W[23] -> (-(s12*s23) - s23*s34 + s34*s45 + s12*s51 - s45*s51 - 
    root[s34^2*(-s23 + s45)^2 + (s12*(s23 - s51) + s45*s51)^2 + 
      2*s34*(-(s45^2*s51) + s12*s23*(-s23 + s51) + 
        s45*(s12*s51 + s23*(s12 + s51)))])/(-(s12*s23) - s23*s34 + s34*s45 + 
    s12*s51 - s45*s51 + root[s34^2*(-s23 + s45)^2 + 
      (s12*(s23 - s51) + s45*s51)^2 + 2*s34*(-(s45^2*s51) + 
        s12*s23*(-s23 + s51) + s45*(s12*s51 + s23*(s12 + s51)))]), 
 W[24] -> (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 - 
    root[s45^2*(-s34 + s51)^2 + (s23*(-s12 + s34) + s12*s51)^2 + 
      2*s45*(s23*(s12 - s34)*s34 + (s12*s23 + (s12 + s23)*s34)*s51 - 
        s12*s51^2)])/(s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
    root[s45^2*(-s34 + s51)^2 + (s23*(-s12 + s34) + s12*s51)^2 + 
      2*s45*(s23*(s12 - s34)*s34 + (s12*s23 + (s12 + s23)*s34)*s51 - 
        s12*s51^2)]), W[25] -> (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - 
    s45*s51 - root[(s12*s23 + s34*(-s23 + s45))^2 + 
      2*(-(s12^2*s23) + s34*(s23 - s45)*s45 + 
        s12*(s23*s34 + (s23 + s34)*s45))*s51 + (s12 - s45)^2*s51^2])/
   (-(s12*s23) + s23*s34 - s34*s45 + s12*s51 - s45*s51 + 
    root[(s12*s23 + s34*(-s23 + s45))^2 + 
      2*(-(s12^2*s23) + s34*(s23 - s45)*s45 + 
        s12*(s23*s34 + (s23 + s34)*s45))*s51 + (s12 - s45)^2*s51^2]), 
 W[26] -> s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
   2*s12*(-(s23^2*s34) + s45*(s34 - s51)*s51 + 
     s23*(s34*s45 + (s34 + s45)*s51))}


==> anc/data/coeffsHI.m <==
{coeff[1, 1] -> (-4*s23^2*s34*(s34 + s45) + 3*s12^2*(s23 - s45 - s51)*s51 + 
     s23*(3*s45^2*s51 + 2*s34*s45*(4*s45 + 7*s51) + s34^2*(8*s45 + 7*s51)) - 
     s45*(3*s45*s51*(s45 + s51) + s34^2*(4*s45 + 7*s51) + 
       s34*(4*s45^2 + 14*s45*s51 + 7*s51^2)) + 
     s12*(4*s23^2*s34 + 6*s45*s51*(s45 + s51) - 
       2*s23*(4*s34*s45 + 7*s34*s51 + 3*s45*s51) + 
       s34*(4*s45^2 + 14*s45*s51 + 7*s51^2)))/(96*s34*s45*(-s12 + s34 + s45)*
     s51*(-s23 + s45 + s51)) + (-4*s23^3*s34^2*(s34 + s45) + 
     3*s12^3*(s23 - s51)*(s23 - s45 - s51)*s51 + 
     s23^2*s34*(4*s34*s45*(3*s45 - s51) - s45^2*s51 + s34^2*(12*s45 + s51)) + 
     s45^2*(s34 - s51)*(3*s45*s51*(s45 + s51) + s34^2*(4*s45 + s51) + 
       s34*(4*s45^2 - s51^2)) + s23*s45*(s34*s45*(2*s45 - 3*s51)*s51 + 
       3*s45^2*s51^2 - 2*s34^3*(6*s45 + s51) + 
       2*s34^2*(-6*s45^2 + 4*s45*s51 + s51^2)) + 
     s12^2*(-4*s23^3*s34 + s23^2*(8*s34*s45 + 3*s34*s51 - 6*s45*s51) + 
       s23*s45*(-2*s34*(2*s45 + s51) + 3*s51*(2*s45 + 5*s51)) + 
       s51*(-9*s45*s51*(s45 + s51) + s34*(-s45^2 + 3*s45*s51 + s51^2))) + 
     s12*(4*s23^3*s34*(2*s34 + s45) - s23^2*(-3*s45^2*s51 + 
         2*s34*s45*(4*s45 + s51) + s34^2*(20*s45 + 7*s51)) + 
       s45*(9*s45*s51^2*(s45 + s51) - 2*s34*s51*(-s45^2 + 3*s45*s51 + 
           s51^2) + s34^2*(-4*s45^2 + 4*s45*s51 + 2*s51^2)) + 
       s23*(-3*s45^2*s51*(s45 + 4*s51) + s34^2*(16*s45^2 + 3*s45*s51 + 
           2*s51^2) + s34*(4*s45^3 + 3*s45*s51^2))))/
    (96*s34*s45*(-s12 + s34 + s45)*s51*(-s23 + s45 + s51)*
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), coeff[1, 2] -> 
  (s23^2*s34*(s34 + s45) + s12^2*(s23 - s45 - s51)*s51 + 
     s45^2*(s34 - s51)*(s34 + s45 + s51) + 
     s23*s45*(-2*s34^2 - 2*s34*s45 + s45*s51) - 
     s12*(s23^2*s34 + 2*s23*s45*(-s34 + s51) + 
       s45*(s34*s45 - 2*s51*(s45 + s51))))/(16*s34*s45*(-s12 + s34 + s45)*s51*
     (-s23 + s45 + s51)) + (s23^3*s34^2*(s34 + s45) - 
     s12^3*(s23 - s51)*(s23 - s45 - s51)*s51 + s23^2*s34^2*s45*
      (-3*s34 - 3*s45 + s51) + s23*s45^2*(3*s34^3 + s34^2*(3*s45 - 2*s51) + 
       s34*s51^2 - s45*s51^2) - s45^3*(s34 - s51)*(s34^2 + s34*s45 + 
       s51*(s45 + s51)) - s12*(s23^3*s34*(2*s34 + s45) + 
       s23*s45^2*(s34 - s51)*(4*s34 + s45 + 4*s51) + 
       s45^2*(-2*s34*s51^2 + s34^2*(-s45 + s51) + 3*s51^2*(s45 + s51)) - 
       s23^2*(2*s34*s45^2 - s45^2*s51 + s34^2*(5*s45 + s51))) + 
     s12^2*(s23^3*s34 + 2*s23^2*s45*(-s34 + s51) + 
       s45*s51^2*(-s34 + 3*(s45 + s51)) + s23*(-(s45*s51*(2*s45 + 5*s51)) + 
         s34*(s45^2 - s51^2))))/(16*s34*s45*(-s12 + s34 + s45)*s51*
     (-s23 + s45 + s51)*Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))]), 
 coeff[1, 3] -> (-2*s23^2*s34*(s34 + s45) + s12^2*(s23 - s45 - s51)*s51 + 
     s23*(s45^2*s51 + 2*s34*s45*(2*s45 + 3*s51) + s34^2*(4*s45 + 3*s51)) - 
     s45*(s45*s51*(s45 + s51) + s34^2*(2*s45 + 3*s51) + 
       s34*(2*s45^2 + 6*s45*s51 + 3*s51^2)) + 
     s12*(2*s23^2*s34 + 2*s45*s51*(s45 + s51) - 
       2*s23*(2*s34*s45 + 3*s34*s51 + s45*s51) + 
       s34*(2*s45^2 + 6*s45*s51 + 3*s51^2)))/(16*s34*s45*(-s12 + s34 + s45)*
     s51*(-s23 + s45 + s51)) + (-2*s23^3*s34^2*(s34 + s45) + 
     s12^3*(s23 - s51)*(s23 - s45 - s51)*s51 + 
     s23^2*s34*(2*s34*s45*(3*s45 - s51) - s45^2*s51 + s34^2*(6*s45 + s51)) + 
     s45^2*(s34 - s51)*(s45*s51*(s45 + s51) + s34^2*(2*s45 + s51) + 
       s34*(2*s45^2 - s51^2)) + s12^2*(-2*s23^3*s34 - 
       3*s45*s51^2*(s45 + s51) + s23*s45*s51*(2*s45 + 5*s51) + 
       s23^2*(4*s34*s45 + 3*s34*s51 - 2*s45*s51) + 
       s34*s51*(-s45^2 + s45*s51 + s51^2) - 2*s23*s34*(s45^2 + s45*s51 + 
         s51^2)) + s23*s45*(s34*s45*(2*s45 - s51)*s51 + s45^2*s51^2 - 
       2*s34^3*(3*s45 + s51) + s34^2*(-6*s45^2 + 4*s45*s51 + 2*s51^2)) + 
     s12*(2*s23^3*s34*(2*s34 + s45) - s23^2*(-(s45^2*s51) + 
         5*s34^2*(2*s45 + s51) + 2*s34*s45*(2*s45 + s51)) + 
       s45*(3*s45*s51^2*(s45 + s51) + 2*s34^2*(-s45^2 + s45*s51 + s51^2) - 
         2*s34*s51*(-s45^2 + s45*s51 + s51^2)) + 
       s23*(-(s45^2*s51*(s45 + 4*s51)) + s34^2*(8*s45^2 + 3*s45*s51 + 
           2*s51^2) + s34*(2*s45^3 + 3*s45*s51^2))))/
    (16*s34*s45*(-s12 + s34 + s45)*s51*(-s23 + s45 + s51)*
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), coeff[1, 4] -> 
  (-(s23*s34) + s34*s45 + (s12 - s45)*s51)/(8*s34*s45*s51), 
 coeff[1, 5] -> (-(s23*(s34 + s45)) + s12*(s23 - s45 - s51) + 
     s45*(s34 + s45 + s51))/(6*s45*(-s12 + s34 + s45)*s51) + 
   (s23^2*s34*(s34 + s45) + s45^2*(s34 - s51)*(s34 + s45 - s51) + 
     s23*s45*(-2*s34^2 - 2*s34*s45 + 2*s34*s51 + s45*s51) + 
     s12^2*(s23^2 + s51*(-s45 + s51) - s23*(s45 + 2*s51)) + 
     s12*(-(s23^2*(2*s34 + s45)) - s34*s45*(s45 - 2*s51) + 
       2*s45*(s45 - s51)*s51 + s23*s45*(s45 + s51) + 
       s23*s34*(3*s45 + 2*s51)))/(6*s45*(-s12 + s34 + s45)*s51*
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), coeff[2, 1] -> 
  (-(s23*s34*(7*s34 + 11*s45)) - 3*s12^2*(s23 - s51) + 
     s12*(10*s23*s34 + 3*s23*s45 - 11*s34*s45 - 7*s34*s51 - 6*s45*s51) + 
     s45*(7*s34^2 + 11*s34*s45 + 7*s34*s51 + 3*s45*s51))/
    (96*s34*s45*(-s12 + s34 + s45)*(s12^2*(s23 - s51)^2 + 
      (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
        s45*(s34 - s51)*s51 + s23*s34*(s45 + s51)))) + 
   (-3*s12 - s34 + 3*s45)/(96*s34*s45*(-s12 + s34 + s45)*
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), coeff[2, 2] -> 
  (s23*s34*s45 + s12*s23*(s34 + s45) + s12*s45*(s34 - 2*s51) + 
     s12^2*(-s23 + s51) + s45^2*(-s34 + s51))/(16*s34*s45*(-s12 + s34 + s45)*
     (s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
      2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
        s23*s34*(s45 + s51)))) + (s12 - s45)/(16*s34*s45*(-s12 + s34 + s45)*
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), coeff[2, 3] -> 
  (-(s23*s34*(3*s34 + 5*s45)) + s12^2*(-s23 + s51) + 
     s12*(-5*s34*s45 + s23*(4*s34 + s45) - 3*s34*s51 - 2*s45*s51) + 
     s45*(3*s34^2 + 5*s34*s45 + 3*s34*s51 + s45*s51))/
    (16*s34*s45*(-s12 + s34 + s45)*(s12^2*(s23 - s51)^2 + 
      (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
        s45*(s34 - s51)*s51 + s23*s34*(s45 + s51)))) + 
   (-s12 - s34 + s45)/(16*s34*s45*(-s12 + s34 + s45)*
     Sqrt[s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
       2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
         s23*s34*(s45 + s51))]), coeff[2, 4] -> 
  (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))/
   (8*s34*s45*(s12^2*(s23 - s51)^2 + (s23*s34 + s45*(-s34 + s51))^2 + 
     2*s12*(-(s23^2*s34) + s23*s45*s51 + s45*(s34 - s51)*s51 + 
       s23*s34*(s45 + s51)))), coeff[2, 5] -> 
  (s23*(s34 + 2*s45) + s12*(-s23 + 2*s45 + s51) - s45*(s34 + 2*s45 + s51))/
    (6*s45*(-s12 + s34 + s45)*(s12^2*(s23 - s51)^2 + 
      (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
        s45*(s34 - s51)*s51 + s23*s34*(s45 + s51)))) - 
   1/(6*s45*(-s12 + s34 + s45)*Sqrt[s12^2*(s23 - s51)^2 + 
       (s23*s34 + s45*(-s34 + s51))^2 + 2*s12*(-(s23^2*s34) + s23*s45*s51 + 
         s45*(s34 - s51)*s51 + s23*s34*(s45 + s51))])}


==> anc/data/coeffsPF.m <==
(* ::Package:: *)

{coeff[1, 1] -> (18*s23^2*(s34 + s45) + 
    s45*(18*s34*s45 + 18*s45^2 + 19*s34*s51 + 36*s45*s51 + 17*s51^2) - 
    s12*(18*s23^2 + 18*s45^2 + 36*s45*s51 + 17*s51^2 - 36*s23*(s45 + s51)) - 
    s23*(36*s45*(s45 + s51) + s34*(36*s45 + 19*s51)))/
   (4*W[4]*W[5]*W[18]*W[19]), coeff[1, 2] -> 
  (3*(2*s23^2*s34*(s34 + s45) + s12^2*(s23 - s45 - s51)*s51 - 
     s23*(-(s45^2*s51) + 2*s34*s45*(2*s45 + s51) + s34^2*(4*s45 + s51)) - 
     s12*(2*s23^2*s34 + 2*s23*s45*s51 - 2*s45*s51*(s45 + s51) - 
       2*s23*s34*(2*s45 + s51) + s34*(2*s45^2 + 2*s45*s51 + s51^2)) + 
     s45*(-(s45*s51*(s45 + s51)) + s34^2*(2*s45 + s51) + 
       s34*(2*s45^2 + 2*s45*s51 + s51^2))))/(2*W[3]*W[4]*W[5]*W[18]*W[19]), 
 coeff[1, 3] -> (-3*(-(s23*(s34 + s45)) + s12*(s23 - s45 - s51) + 
     s45*(s34 + s45 + s51)))/(W[4]*W[5]*W[18]), 
 coeff[1, 4] -> (-3*(-(s23^3*s34^2*(s34 + s45)) + 
     s12^3*(s23 - s51)*(s23 - s45 - s51)*s51 + 
     s23^2*s34^2*(3*s34*s45 + 3*s45^2 + 4*s34*s51 + 7*s45*s51) + 
     s23*s45*(7*s34*s45*s51^2 + s45^2*s51^2 - s34^3*(3*s45 + 8*s51) - 
       s34^2*s45*(3*s45 + 14*s51)) + s45^2*(s34 - s51)*
      (s45*s51*(s45 + s51) + s34^2*(s45 + 4*s51) + 
       s34*(s45^2 + 8*s45*s51 + 4*s51^2)) + 
     s12*(s23^3*s34*(2*s34 + s45) + s23^2*(-2*s34*s45^2 + s45^2*s51 - 
         5*s34^2*(s45 + s51)) + s23*s45*(s34 - s51)*(4*s34*(s45 + 3*s51) + 
         s45*(s45 + 4*s51)) + s45*(3*s45*s51^2*(s45 + s51) + 
         2*s34*s51^2*(7*s45 + 4*s51) - s34^2*s45*(s45 + 7*s51))) - 
     s12^2*(s23^3*s34 + 2*s23^2*s45*(-s34 + s51) + 
       s51^2*(3*s45*(s45 + s51) + s34*(7*s45 + 4*s51)) + 
       s23*(-(s45*s51*(2*s45 + 5*s51)) + s34*(s45^2 - 5*s51^2)))))/
   (2*W[3]*W[4]*W[5]*W[18]*W[19]*W[26]), 
 coeff[1, 5] -> (-3*(s23^2*s34*(s34 + 2*s45) + s12^2*(s23 - 2*s45 - s51)*
      s51 + s45^2*(s34 - s51)*(s34 + 2*s45 + s51) - 
     2*s23*s45*(s34^2 + 2*s34*s45 - s45*s51) + 
     s12*(-(s23^2*s34) + 3*s23*s45*(s34 - s51) + 
       2*s45*(-(s34*s45) + 2*s45*s51 + s51^2))))/(W[4]*W[18]*W[19]*W[26]), 
 coeff[1, 6] -> -1/2*(s23^2*s34*(s34^2 + 4*s34*s45 + s45^2) + 
     s12^3*(s23 - s51)*(s23 - s45 - s51) - 
     s23*s45*(2*s34^3 + s34*s45*(2*s45 - 3*s51) - s45^2*s51 + 
       2*s34^2*(4*s45 + s51)) + s45^2*(s34 - s51)*(s34^2 + s45*(s45 + s51) + 
       s34*(4*s45 + 3*s51)) - s12^2*(s23^2*(3*s34 + 2*s45) + 
       3*s45*s51*(s45 + s51) + s34*(-s45^2 + 3*s45*s51 + 3*s51^2) - 
       s23*(2*s34*(s45 + 3*s51) + s45*(2*s45 + 5*s51))) + 
     s12*(s23^2*(s34 + s45)^2 + s23*(s34^2*(3*s45 - 2*s51) - 9*s34*s45*s51 - 
         s45^2*(s45 + 4*s51)) + s45*(3*s45*s51*(s45 + s51) - 
         2*s34^2*(2*s45 + s51) + s34*(-2*s45^2 + 6*s45*s51 + 6*s51^2))))/
    (W[3]*W[4]*W[18]*W[19]*W[26]), coeff[2, 1] -> 
  (s23*(19*s34 + 36*s45) + s12*(-19*s23 + 36*s45 + 17*s51) - 
    s45*(19*s34 + 36*s45 + 17*s51))/(4*W[4]*W[18]*W[26]), 
 coeff[2, 2] -> (3*(s23*s34*(s34 + 3*s45) + s12^2*(-s23 + s51) + 
     s12*(s23*s45 + 3*s34*s45 + s34*s51 - 2*s45*s51) - 
     s45*(s34^2 + 3*s34*s45 + s34*s51 - s45*s51)))/(2*W[3]*W[4]*W[18]*W[26]), 
 coeff[2, 3] -> (3*(-(s23*(s34 + 2*s45)) + s12*(s23 - 2*s45 - s51) + 
     s45*(s34 + 2*s45 + s51)))/(W[4]*W[18]*W[26]), 
 coeff[2, 4] -> (3*(s12 - 4*s34 - s45))/(2*W[3]*W[4]*W[18]*W[26]), 
 coeff[2, 5] -> -3/(W[4]*W[18]*W[26]), coeff[3, 1] -> -12/(W[4]*W[26])}


==> anc/data/int1HI.m <==
(-3*coeff[1, 1] + (3*coeff[1, 3])/2 - (3*coeff[1, 5])/8)*G[0, s12/s34]^2*
  G[0, s34/(s12 - s45)]^2 + (-6*coeff[1, 1] + 3*coeff[1, 3] - 
   (3*coeff[1, 5])/4)*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, s34/(s12 - s45)]^2 + (-3*coeff[1, 1] + (3*coeff[1, 3])/2 - 
   (3*coeff[1, 5])/8)*G[0, -(s34/(s12 - s34))]^2*G[0, s34/(s12 - s45)]^2 + 
 (4*coeff[1, 1] + (4*coeff[1, 2])/3 - (2*coeff[1, 3])/3 - (4*coeff[1, 4])/3)*
  G[0, 1 - s23/s45]^3*G[0, s23/s45] + 
 (3*coeff[1, 1] + coeff[1, 2] - coeff[1, 3]/2 - coeff[1, 4])*
  G[0, 1 - s23/s45]^2*G[0, s23/s45]^2 + coeff[1, 4]*G[0, s12/s45]^2*
  G[0, s23/s45]^2 + (3*coeff[1, 1] + coeff[1, 2] - coeff[1, 3]/2)*
  G[0, s23/s45]^2*G[0, s51/(s23 - s45)]^2 + 
 (-3*coeff[1, 1] - coeff[1, 2] + coeff[1, 3]/2)*G[0, s23/s51]^2*
  G[0, s51/(s23 - s45)]^2 + (-4*coeff[1, 1] - (4*coeff[1, 2])/3 + 
   (2*coeff[1, 3])/3)*G[0, s23/s51]*G[0, s51/(s23 - s45)]^3 + 
 ((-3*coeff[1, 1])/2 - coeff[1, 2]/2 + coeff[1, 3]/4)*
  G[0, s51/(s23 - s45)]^4 + (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*G[0, -(s51/s45)]^2 + 
 (-3*coeff[1, 1] - coeff[1, 2] + coeff[1, 3]/2)*G[0, -(s34/(s12 - s34))]^2*
  G[0, -(s51/s45)]^2 + (-3*coeff[1, 1] - coeff[1, 2] + coeff[1, 3]/2)*
  G[0, s23/s45]^2*G[0, -(s51/s45)]^2 + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*G[0, s12/s34]*G[0, s23/s51]*
  G[0, -(s51/s45)]^2 + (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*
  G[0, s23/s51]^2*G[0, -(s51/s45)]^2 + 
 (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, -(s51/s45)]^2 + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, -(s51/s45)]^2 + 
 (3*coeff[1, 1] + coeff[1, 2] - coeff[1, 3]/2)*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, -(s51/s45)]^2 + (-2*coeff[1, 1] - (2*coeff[1, 2])/3 + coeff[1, 3]/3)*
  G[0, s23/s45]*G[0, -(s51/s45)]^3 + 
 (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*G[0, s23/s51]*
  G[0, -(s51/s45)]^3 + (3*coeff[1, 1] + coeff[1, 2] - coeff[1, 3]/2)*
  G[0, -(s51/s45)]^4 + (3*coeff[1, 1] + coeff[1, 2] - coeff[1, 3]/2)*
  G[0, s23/s45]^2*G[0, -(s51/(s23 - s51))]^2 + 
 (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*G[0, s12/s34]*G[0, s23/s51]*
  G[0, -(s51/(s23 - s51))]^2 + (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*
  G[0, s23/s51]^2*G[0, -(s51/(s23 - s51))]^2 + 
 (4*coeff[1, 1] + (4*coeff[1, 2])/3 - (2*coeff[1, 3])/3)*G[0, s12/s34]*
  G[0, -(s51/(s23 - s51))]^3 + (-14*coeff[1, 1] - (14*coeff[1, 2])/3 + 
   (7*coeff[1, 3])/3)*G[0, s23/s51]*G[0, -(s51/(s23 - s51))]^3 + 
 ((-15*coeff[1, 1])/2 - (5*coeff[1, 2])/2 + (5*coeff[1, 3])/4)*
  G[0, -(s51/(s23 - s51))]^4 + (-12*coeff[1, 1] + 4*coeff[1, 3] - 
   (3*coeff[1, 5])/4)*G[0, s12/s34]^2*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-36*coeff[1, 1] + 12*coeff[1, 3] - 
   (9*coeff[1, 5])/4)*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-16*coeff[1, 1] + (16*coeff[1, 3])/3 - 
   coeff[1, 5])*G[0, -(s34/(s12 - s34))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s12/s34]*
  G[0, s23/s51]^2*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-4*coeff[1, 1] + (4*coeff[1, 3])/3 - 
   coeff[1, 5]/4)*G[0, s23/s51]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-24*coeff[1, 1] + 8*coeff[1, 3] - 
   (3*coeff[1, 5])/2)*G[0, -(s34/(s12 - s34))]*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-12*coeff[1, 1] + 4*coeff[1, 3] - 
   (3*coeff[1, 5])/4)*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-8*coeff[1, 1] + (8*coeff[1, 3])/3 - 
   coeff[1, 5]/2)*G[0, -((s23*s34)/(s12*s51))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (6*coeff[1, 1] - 2*coeff[1, 3] + (3*coeff[1, 5])/8)*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s12/s34]*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (-6*coeff[1, 1] + 2*coeff[1, 3] - (3*coeff[1, 5])/8)*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (-6*coeff[1, 1] + 2*coeff[1, 3] - (3*coeff[1, 5])/8)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (6*coeff[1, 1] - 3*coeff[1, 3])*G[0, s12/s34]^2*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (18*coeff[1, 1] - 9*coeff[1, 3])*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + 2*(4*coeff[1, 1] - 2*coeff[1, 3])*
  G[0, -(s34/(s12 - s34))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (2*coeff[1, 1] - coeff[1, 3])*
  G[0, s23/s45]^3*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[1, 1] + 3*coeff[1, 3])*
  G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[1, 1] + 3*coeff[1, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (6*coeff[1, 1] - 3*coeff[1, 3])*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[1, 1] + 3*coeff[1, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[1, 1] + 3*coeff[1, 3])*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (4*coeff[1, 1] - 2*coeff[1, 3])*
  G[0, -((s23*s34)/(s12*s51))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + 2*coeff[1, 3]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 coeff[1, 3]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 (-3*coeff[1, 1] + coeff[1, 3]/2)*G[0, s23/s45]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 - 
 2*coeff[1, 3]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 2*coeff[1, 3]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 - 
 coeff[1, 3]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 (-2*coeff[1, 1] - coeff[1, 3]/3)*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^3 + 
 (2*coeff[1, 1] + coeff[1, 3]/3)*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^3 + 
 coeff[1, 1]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^4 + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s12/s34]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (-6*coeff[1, 1] + 3*coeff[1, 3])*G[0, s12/s34]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (-6*coeff[1, 1] + 3*coeff[1, 3])*
  G[0, s23/s51]^2*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (-6*coeff[1, 1] + 3*coeff[1, 3])*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] - 2*coeff[1, 2]*G[0, s12/s34]^2*
  G[0, -(s34/(s12 - s34))]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 6*coeff[1, 2]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - (8*coeff[1, 2]*G[0, -(s34/(s12 - s34))]^3*
   G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)])/3 + 
 2*coeff[1, 2]*G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[1, 2]*G[0, s12/s34]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[1, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, s23/s51]^2*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 
 (2*coeff[1, 2]*G[0, s23/s51]^3*
   G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)])/3 + 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 4*coeff[1, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 2*coeff[1, 2]*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[1, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[1, 2]*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 
 (4*coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]^3*
   G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)])/3 + 
 2*coeff[1, 2]*G[0, s12/s34]^2*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 4*coeff[1, 2]*G[0, s12/s34]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[1, 2]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 4*coeff[1, 2]*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 4*coeff[1, 2]*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[1, 2]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 coeff[1, 2]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 2*coeff[1, 2]*G[0, s12/s34]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 - 
 coeff[1, 2]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 - 
 2*coeff[1, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 2*coeff[1, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 - 
 coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (3*coeff[1, 5]*G[0, s12/s34]^2*G[0, -(s34/(s12 - s34))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (9*coeff[1, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 coeff[1, 5]*G[0, -(s34/(s12 - s34))]^3*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))] + 
 (coeff[1, 5]*G[0, s23/s45]^3*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]*G[0, s23/s51]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
   G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 + 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]*G[0, s23/s51]*
   G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (coeff[1, 5]*G[0, -((s23*s34)/(s12*s51))]^3*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 - 
 (3*coeff[1, 5]*G[0, s12/s34]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, s23/s51]*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 - 
 (3*coeff[1, 5]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (-6*coeff[1, 1] + 2*coeff[1, 2] + 3*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (-3*coeff[1, 1] + coeff[1, 2] + (3*coeff[1, 3])/2 - (3*coeff[1, 5])/8)*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (3*coeff[1, 1] - coeff[1, 2] - (3*coeff[1, 3])/2)*G[0, s23/s45]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (6*coeff[1, 1] - 2*coeff[1, 2] - 3*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (-6*coeff[1, 1] + 2*coeff[1, 2] + 3*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (3*coeff[1, 1] - coeff[1, 2] - (3*coeff[1, 3])/2 + (3*coeff[1, 5])/8)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (4*coeff[1, 1] - (4*coeff[1, 2])/3 - 2*coeff[1, 3] + coeff[1, 5]/4)*
  G[0, s12/s34]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^3 + 
 (-4*coeff[1, 1] + (4*coeff[1, 2])/3 + 2*coeff[1, 3] - coeff[1, 5]/4)*
  G[0, s23/s51]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^3 + 
 ((-3*coeff[1, 1])/2 + coeff[1, 2]/2 + (3*coeff[1, 3])/4 - coeff[1, 5]/16)*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^4 + 
 (6*coeff[1, 1] - 3*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s34/(s12 - s45)]^2*
  G[0, 1 - s34/s12, 1] + (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*
  G[0, -(s51/s45)]^2*G[0, 1 - s34/s12, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*
  G[0, 1 - s34/s12, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1] - 
 2*coeff[1, 3]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2*
  G[0, 1 - s34/s12, 1] + 4*coeff[1, 2]*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] - 
 2*coeff[1, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*
  G[0, 1 - s34/s12, 1] - (3*coeff[1, 5]*G[0, s12/s34]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*
   G[0, 1 - s34/s12, 1])/2 + (3*coeff[1, 5]*G[0, s23/s51]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*
   G[0, 1 - s34/s12, 1])/2 + (6*coeff[1, 1] - 2*coeff[1, 2] - 3*coeff[1, 3] + 
   (3*coeff[1, 5])/4)*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2*
  G[0, 1 - s34/s12, 1] + (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3] + 
   2*coeff[1, 4])*G[0, s23/s45]^2*G[0, s45/s23, 1] - 
 2*coeff[1, 4]*G[0, s23/s45]^2*G[0, -(s45/(s12 - s45)), 1] + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3] + 2*coeff[1, 4])*
  G[0, 1 - s23/s45]^2*G[0, -(s45/(s23 - s45)), 1] - 
 2*coeff[1, 4]*G[0, s12/s45]^2*G[0, -(s45/(s23 - s45)), 1] + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*G[0, s51/(s23 - s45)]^2*
  G[0, -(s45/(s23 - s45)), 1] + (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*
  G[0, -(s51/s45)]^2*G[0, -(s45/(s23 - s45)), 1] + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*G[0, -(s51/(s23 - s51))]^2*
  G[0, -(s45/(s23 - s45)), 1] + (6*coeff[1, 1] - coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2*
  G[0, -(s45/(s23 - s45)), 1] + (-6*coeff[1, 1] + 2*coeff[1, 2] + 
   3*coeff[1, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2*
  G[0, -(s45/(s23 - s45)), 1] + (12*coeff[1, 1] + 4*coeff[1, 2] - 
   2*coeff[1, 3] - 4*coeff[1, 4])*G[0, s45/s23, 1]*
  G[0, -(s45/(s23 - s45)), 1] + 4*coeff[1, 4]*G[0, -(s45/(s12 - s45)), 1]*
  G[0, -(s45/(s23 - s45)), 1] + (6*coeff[1, 1] - 3*coeff[1, 3] + 
   (3*coeff[1, 5])/4)*G[0, s12/s34]^2*G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (6*coeff[1, 1] - 3*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, s45/(s45 + s51), 1] + 
 (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*G[0, -(s34/(s12 - s34))]^2*
  G[0, s45/(s45 + s51), 1] + (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*
  G[0, s23/s45]^2*G[0, s45/(s45 + s51), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s12/s34]*G[0, s23/s51]*
  G[0, s45/(s45 + s51), 1] + (-12*coeff[1, 1] - 4*coeff[1, 2] + 
   2*coeff[1, 3])*G[0, s23/s51]^2*G[0, s45/(s45 + s51), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, s45/(s45 + s51), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, s45/(s45 + s51), 1] + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*
  G[0, -((s23*s34)/(s12*s51))]^2*G[0, s45/(s45 + s51), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, 1 - s34/s12, 1]*
  G[0, s45/(s45 + s51), 1] + (-12*coeff[1, 1] - 4*coeff[1, 2] + 
   2*coeff[1, 3])*G[0, -(s45/(s23 - s45)), 1]*G[0, s45/(s45 + s51), 1] + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*G[0, s23/s45]^2*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (6*coeff[1, 1] + 2*coeff[1, 2] - coeff[1, 3])*G[0, s23/s51]^2*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, -(s45/(s23 - s45)), 1]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (-6*coeff[1, 1] - 2*coeff[1, 2] + coeff[1, 3])*G[0, s23/s45]^2*
  G[0, 1 - s51/s23, 1] + (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, s12/s34]*G[0, s23/s51]*G[0, 1 - s51/s23, 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s51]^2*
  G[0, 1 - s51/s23, 1] + (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[0, 1 - s51/s23, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, s23/s51]*G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s23/s51]^2*
  G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 2*coeff[1, 3])*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[1, 1] + coeff[1, 3])*G[0, -(s34/(s12 - s34))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3])*G[0, s23/s45]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 2*coeff[1, 3])*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 2*coeff[1, 3])*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (6*coeff[1, 1] - coeff[1, 3])*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 2*coeff[1, 3])*G[0, 1 - s34/s12, 1]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3])*G[0, -(s45/(s23 - s45)), 1]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[1, 2]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, s23/s51]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, s23/s51]^2*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, 1 - s34/s12, 1]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (6*coeff[1, 1] - 2*coeff[1, 2] - 3*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[1, 1] + 2*coeff[1, 2] + 3*coeff[1, 3])*G[0, s23/s45]^2*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[1, 1] + 2*coeff[1, 2] + 3*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, 1 - s34/s12, 1]*G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*G[0, -(s45/(s23 - s45)), 1]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + (6*coeff[1, 1] - 3*coeff[1, 3])*
  G[0, s23/s45]^2*G[s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]^2*G[s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[1, 5]*G[0, -(s45/(s23 - s45)), 1]*
   G[s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-6*coeff[1, 1] + 3*coeff[1, 3])*G[0, s23/s45]^2*
  G[-(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[-(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]^2*G[-(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[1, 5]*G[0, -(s45/(s23 - s45)), 1]*G[-(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*G[0, s12/s34]^2*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-48*coeff[1, 1] + 16*coeff[1, 3] - 3*coeff[1, 5])*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, -(s34/(s12 - s34))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s23/s51]^2*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*G[0, 1 - s34/s12, 1]*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (6*coeff[1, 1] - 3*coeff[1, 3])*G[0, s12/s34]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, -(s34/(s12 - s34))]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[1, 1] + 3*coeff[1, 3])*G[0, s23/s51]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[1, 1] + 3*coeff[1, 3])*G[0, -((s23*s34)/(s12*s51))]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 12*coeff[1, 3])*G[0, 1 - s34/s12, 1]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 2*coeff[1, 2]*G[0, s12/s34]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 8*coeff[1, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[-(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, -(s34/(s12 - s34))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, s23/s51]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 8*coeff[1, 2]*G[0, 1 - s34/s12, 1]*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 3*coeff[1, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, -((s23*s34)/(s12*s51))]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 3*coeff[1, 5]*G[0, 1 - s34/s12, 1]*G[-(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s12/s34]^2*
  G[1 - s34/(-s12 + s34 + s45), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[1 - s34/(-s12 + s34 + s45), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 2*coeff[1, 2]*G[0, s12/s34]^2*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[1 - s34/(-s12 + s34 + s45), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, -(s34/(s12 - s34))]^2*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, 1 - s34/s12, 1]*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s23/s45]^2*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, s23/s51]*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]^2*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*G[s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-6*coeff[1, 1] + 3*coeff[1, 3])*
  G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[1, 1] + 3*coeff[1, 3])*G[0, s23/s45]^2*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, s23/s51]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]^2*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (6*coeff[1, 1] - 3*coeff[1, 3])*
  G[0, -((s23*s34)/(s12*s51))]^2*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, 1 - s34/s12, 1]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, s23/s45]^2*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, s23/s51]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]^2*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, 1 - s34/s12, 1]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[1, 5]*G[0, s23/s45]^2*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, s23/s51]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]^2*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[1, 5]*G[0, 1 - s34/s12, 1]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*G[0, s23/s45]^2*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*G[0, s23/s51]^2*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, -(s45/(s23 - s45)), 1]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 2*coeff[1, 2]*G[0, s23/s45]^2*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, s23/s51]^2*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, -(s45/(s23 - s45)), 1]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (6*coeff[1, 1] - 3*coeff[1, 3])*G[0, s23/s45]^2*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, s23/s51]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s51]^2*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]^2*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, s23/s51]*
   G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]^2*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, -(s45/(s23 - s45)), 1]*
   G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 4*coeff[1, 2]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[1, 2]*G[0, -(s34/(s12 - s34))]^2*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[1, 2]*G[0, s23/s45]^2*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, 1 - s34/s12, 1]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, -(s45/(s23 - s45)), 1]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 3] + (3*coeff[1, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*G[0, s23/s45]^2*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, -(s45/(s23 - s45)), 1]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]^2*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[1, 5]*G[0, s23/s45]^2*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[1, 5]*G[0, 1 - s34/s12, 1]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, -(s45/(s23 - s45)), 1]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 0, 1 - s34/s12, 1] + 
 (-24*coeff[1, 1] + 12*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 0, 1 - s34/s12, 1] + 
 8*coeff[1, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 0, 1 - s34/s12, 1] - 
 3*coeff[1, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*G[0, 0, 1 - s34/s12, 1] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3] - 8*coeff[1, 4])*
  G[0, s23/s45]*G[0, 0, s45/s23, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 0, -(s45/(s23 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
       s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
         (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
      (s45*(s23 + s34 - s51))]*G[0, 0, -(s45/(s23 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s45]*
  G[0, 0, s45/(s45 + s51), 1] + (-12*coeff[1, 1] - 4*coeff[1, 2] + 
   2*coeff[1, 3])*G[0, s23/s51]*G[0, 0, s45/(s45 + s51), 1] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*G[0, s23/s51]*
  G[0, 0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3])*G[0, s12/s34]*
  G[0, 0, 1 - s51/s23, 1] + (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, s23/s51]*G[0, 0, 1 - s51/s23, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 2] - 20*coeff[1, 3])*G[0, s12/s34]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (8*coeff[1, 2] + 16*coeff[1, 3])*
  G[0, s12/s34]*G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (60*coeff[1, 1] + 8*coeff[1, 2] - 22*coeff[1, 3])*G[0, s23/s45]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-60*coeff[1, 1] - 8*coeff[1, 2] + 22*coeff[1, 3])*G[0, s23/s45]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (48*coeff[1, 1] + 4*coeff[1, 2] - 24*coeff[1, 3])*G[0, s23/s51]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-72*coeff[1, 1] - 4*coeff[1, 2] + 28*coeff[1, 3])*G[0, s23/s51]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 2] + 12*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s12/s34]*G[0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 2] - 12*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s23/s51]*G[0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-48*coeff[1, 1] + 16*coeff[1, 3] - 3*coeff[1, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1, 1 - s34/s12, 1] + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1, 1 - s34/s12, 1] - 
 8*coeff[1, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1, 1 - s34/s12, 1] + 
 3*coeff[1, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*G[0, 1, 1 - s34/s12, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s45]*G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s51]*G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*
   G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1 - s34/s12, 1] + 
 (-24*coeff[1, 1] + 12*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1 - s34/s12, 1] + 
 8*coeff[1, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1 - s34/s12, 1] - 
 3*coeff[1, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1 - s34/s12, 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3] - 4*coeff[1, 4])*
  G[0, s23/s45]*G[0, s45/s23, 1, 1] + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3] + 8*coeff[1, 4])*
  G[0, s23/s45]*G[0, s45/s23, s45/s23, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s45]*G[0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[0, s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[1, 4]*G[0, s23/s45]*G[0, -(s45/(s12 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[0, -(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]*G[0, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, -(s45/(s23 - s45)), 1, 1] - 
 (3*coeff[1, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
       s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
         (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
      (s45*(s23 + s34 - s51))]*G[0, -(s45/(s23 - s45)), 1, 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[0, -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[0, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[0, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s51]*
  G[0, s45/(s45 + s51), 1, 1] + (12*coeff[1, 1] + 4*coeff[1, 2] - 
   2*coeff[1, 3])*G[0, s23/s45]*G[0, s45/(s45 + s51), s45/(s45 + s51), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s51]*
  G[0, s45/(s45 + s51), s45/(s45 + s51), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[0, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[0, s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[1, 1] - 2*coeff[1, 3])*
  G[0, s23/s51]*G[0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 2*coeff[1, 3])*G[0, s23/s51]*
  G[0, s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[1, 2]*G[0, s23/s45]*
  G[0, s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]*G[0, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s45]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*G[0, s23/s51]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[0, (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3])*G[0, s12/s34]*
  G[0, 1 - s51/s23, 1, 1] + (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, s23/s51]*G[0, 1 - s51/s23, 1, 1] + 
 (36*coeff[1, 1] + 12*coeff[1, 2] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[0, 1 - s51/s23, 1 - s51/s23, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (24*coeff[1, 1] - 4*coeff[1, 3])*
  G[0, s12/s34]*G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (24*coeff[1, 1] - 8*coeff[1, 3])*
  G[0, s23/s45]*G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-24*coeff[1, 1] + 8*coeff[1, 3])*
  G[0, s23/s45]*G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s23/s51]*G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-48*coeff[1, 1] + 16*coeff[1, 3])*
  G[0, s23/s51]*G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s12/s34]*G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 2] + 12*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s12/s34]*G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 2] - 12*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3] - 4*coeff[1, 4])*
  G[0, s23/s45]*G[s45/s23, 0, 1, 1] + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3] + 8*coeff[1, 4])*
  G[0, s23/s45]*G[s45/s23, 0, s45/s23, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[s45/s23, 0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[1, 2]*G[0, s23/s45]*G[s45/s23, 0, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[s45/s23, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*G[0, s23/s45]*
  G[s45/s23, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 3*coeff[1, 5]*G[0, s23/s45]*
  G[s45/s23, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 4*coeff[1, 4]*G[0, s23/s45]*
  G[s45/s23, -(s45/(s12 - s45)), 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s45]*G[s45/s23, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/s23, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s45]*
  G[s45/s23, s45/(s45 + s51), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[s45/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[s45/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[s45/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s45]*
  G[s45/s23, 1 - s51/s23, 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s23/s45]*G[s45/s23, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3])*G[0, s23/s45]*
  G[s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s23/s45]*G[s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s23/s45]*G[s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[1, 4]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 0, 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 0, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[1, 2]*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3] + 4*coeff[1, 4])*
  G[0, s23/s45]*G[-(s45/(s12 - s45)), s45/s23, 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s23/s45]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s45]*G[-(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   1 - s34/(-s12 + s34 + s45), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[1, 1] - 2*coeff[1, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 0, 1, 1] + (12*coeff[1, 1] + 4*coeff[1, 2] - 
   2*coeff[1, 3])*G[0, s23/s51]*G[s45/(s45 + s51), 0, 1, 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 0, s45/(s45 + s51), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), 0, s45/(s45 + s51), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-24*coeff[1, 1] + 8*coeff[1, 3])*
  G[0, s23/s51]*G[s45/(s45 + s51), 0, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s51]*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[1, 5]*G[0, s23/s45]*G[s45/(s45 + s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[s45/(s45 + s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s23/s45]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]*G[s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[1, 2]*G[0, s23/s45]*G[s45/(s45 + s51), 
   (-s23 + s45)/(-s23 + s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 
   (-s23 + s45)/(-s23 + s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s45]*G[s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]*G[s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[1, 1] + 2*coeff[1, 3])*
  G[0, s23/s51]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s23/s51]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, s23/s45]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(-s23 + s45)/(-s23 + s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[(-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-36*coeff[1, 1] - 12*coeff[1, 2] + 6*coeff[1, 3])*G[0, s23/s51]*
  G[1 - s51/s23, 0, 1, 1] + (36*coeff[1, 1] + 12*coeff[1, 2] - 6*coeff[1, 3])*
  G[0, s23/s51]*G[1 - s51/s23, 0, 1 - s51/s23, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[1 - s51/s23, 1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[1 - s51/s23, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[1, 2]*G[0, s23/s51]*
  G[1 - s51/s23, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[1 - s51/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s51]*
  G[1 - s51/s23, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[1 - s51/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[1 - s51/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[1 - s51/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s23/s51]*G[1 - s51/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-36*coeff[1, 1] + 18*coeff[1, 3])*G[0, s23/s51]*
  G[1 - s51/s23, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (9*coeff[1, 5]*G[0, s23/s51]*G[1 - s51/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + 4*coeff[1, 3]*G[0, s23/s51]*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s23/s51]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3] - 3*coeff[1, 5])*
  G[0, s23/s51]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[1, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[1, 2]*G[0, s12/s34]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[0, s12/s34]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 4*coeff[1, 2]*G[0, s23/s51]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (3*coeff[1, 5]*G[0, s12/s34]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 - 
 (3*coeff[1, 5]*G[0, s23/s51]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-36*coeff[1, 1] - 12*coeff[1, 2] + 6*coeff[1, 3])*
  G[0, 0, 0, s45/(s45 + s51), 1] + 
 (36*coeff[1, 1] + 12*coeff[1, 2] - 6*coeff[1, 3])*
  G[0, 0, 0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (72*coeff[1, 1] + 24*coeff[1, 2] - 12*coeff[1, 3])*
  G[0, 0, 0, 1 - s51/s23, 1] + (72*coeff[1, 1] - 20*coeff[1, 2] - 
   32*coeff[1, 3])*G[0, 0, 0, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-108*coeff[1, 1] + 20*coeff[1, 2] + 38*coeff[1, 3])*
  G[0, 0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (36*coeff[1, 1] - 12*coeff[1, 2] - 18*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, 0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*
  G[0, 0, 1, s45/(s45 + s51), 1] + 
 (-72*coeff[1, 1] - 24*coeff[1, 2] + 12*coeff[1, 3])*
  G[0, 0, 1, 1 - s51/s23, 1] + (60*coeff[1, 1] - 22*coeff[1, 3])*
  G[0, 0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-72*coeff[1, 1] + 28*coeff[1, 3])*
  G[0, 0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, 0, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3])*
  G[0, 0, s45/(s45 + s51), s45/(s45 + s51), 1] + 
 (36*coeff[1, 1] + 12*coeff[1, 2] - 6*coeff[1, 3])*
  G[0, 0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (72*coeff[1, 1] + 24*coeff[1, 2] - 12*coeff[1, 3])*
  G[0, 0, 1 - s51/s23, 1 - s51/s23, 1] + (-12*coeff[1, 1] - 2*coeff[1, 3])*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-36*coeff[1, 1] + 14*coeff[1, 3])*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (36*coeff[1, 1] - 12*coeff[1, 2] - 18*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, 1, 0, s45/(s45 + s51), 1] + 
 (-36*coeff[1, 1] - 12*coeff[1, 2] + 6*coeff[1, 3])*
  G[0, 1, 0, 1 - s51/s23, 1] + (36*coeff[1, 1] - 14*coeff[1, 3])*
  G[0, 1, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-36*coeff[1, 1] + 14*coeff[1, 3])*
  G[0, 1, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, 1, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 3*coeff[1, 5]*
  G[0, 1, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3] - 4*coeff[1, 4])*
  G[0, 1, s45/s23, 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, 1, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, 1, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 4*coeff[1, 4]*G[0, 1, -(s45/(s12 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, 1, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, 1, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-48*coeff[1, 1] + 16*coeff[1, 3] - 3*coeff[1, 5])*
  G[0, 1, -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*G[0, 1, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 8*coeff[1, 2]*G[0, 1, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[1, 5]*G[0, 1, -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, 1, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, 1, (-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[1, 2]*G[0, 1, (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-48*coeff[1, 1] - 16*coeff[1, 2] + 8*coeff[1, 3])*
  G[0, 1, 1 - s51/s23, 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, 1, 1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, 1, 1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + (36*coeff[1, 1] - 14*coeff[1, 3])*
  G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-24*coeff[1, 1] + 12*coeff[1, 3])*
  G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*
  G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[1, 4]*G[0, s45/s23, 0, 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s45/s23, 0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[0, s45/s23, 0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s45/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, s45/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3] + 8*coeff[1, 4])*
  G[0, s45/s23, s45/s23, 1, 1] + (-24*coeff[1, 1] + 12*coeff[1, 3])*
  G[0, s45/s23, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 3*coeff[1, 5]*
  G[0, s45/s23, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 4]*G[0, s45/s23, -(s45/(s12 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s45/s23, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, s45/s23, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, s45/s23, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s45/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s45/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s45/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s45/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, s45/s23, 1 - s51/s23, 1, 1] + (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[0, s45/s23, 1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[0, s45/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*
  G[0, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 4*coeff[1, 4]*G[0, -(s45/(s12 - s45)), 0, 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s45)), 0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[1, 2]*G[0, -(s45/(s12 - s45)), 0, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, -(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, -(s45/(s12 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, -(s45/(s12 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3] - 4*coeff[1, 4])*
  G[0, -(s45/(s12 - s45)), s45/s23, 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, -(s45/(s12 - s45)), s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, -(s45/(s12 - s45)), s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, -(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[1, 2]*
  G[0, -(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, -(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3])*G[0, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*
  G[0, -(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[0, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-48*coeff[1, 1] + 16*coeff[1, 3] - 3*coeff[1, 5])*
  G[0, -(s45/(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*G[0, -(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 8*coeff[1, 2]*G[0, -(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[1, 5]*G[0, -(s45/(s12 - s34 - s45)), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[1, 2]*
  G[0, -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[0, -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[1, 2]*
  G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*
  G[0, -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[0, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, s45/(s45 + s51), 0, 1, 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, s45/(s45 + s51), 0, s45/(s45 + s51), 1] + 
 (36*coeff[1, 1] - 4*coeff[1, 2] - 14*coeff[1, 3])*
  G[0, s45/(s45 + s51), 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-36*coeff[1, 1] + 4*coeff[1, 2] + 14*coeff[1, 3])*
  G[0, s45/(s45 + s51), 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, s45/(s45 + s51), 1, 1, 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, s45/(s45 + s51), 1, s45/(s45 + s51), 1] + 
 (12*coeff[1, 1] - 2*coeff[1, 3])*G[0, s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-36*coeff[1, 1] + 14*coeff[1, 3])*G[0, s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 3*coeff[1, 5]*G[0, s45/(s45 + s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[0, s45/(s45 + s51), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[1, 2]*
  G[0, s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[0, s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, s45/(s45 + s51), s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[0, s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[0, s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[0, s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[0, s45/(s45 + s51), 1 - s51/s23, 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[0, s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3])*G[0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*
  G[0, s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[0, s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (36*coeff[1, 1] + 12*coeff[1, 2] - 6*coeff[1, 3])*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1, 1] + 
 (-36*coeff[1, 1] - 12*coeff[1, 2] + 6*coeff[1, 3])*
  G[0, 1 - s51/s23, 0, 1, 1] + (36*coeff[1, 1] + 12*coeff[1, 2] - 
   6*coeff[1, 3])*G[0, 1 - s51/s23, 0, 1 - s51/s23, 1] + 
 (36*coeff[1, 1] + 12*coeff[1, 2] - 6*coeff[1, 3])*
  G[0, 1 - s51/s23, 1, 1 - s51/s23, 1] + 
 (72*coeff[1, 1] + 24*coeff[1, 2] - 12*coeff[1, 3])*
  G[0, 1 - s51/s23, 1 - s51/s23, 1, 1] + (-60*coeff[1, 1] + 18*coeff[1, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (36*coeff[1, 1] - 12*coeff[1, 2] - 18*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 0, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 0, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), 0, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 0, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3] - 4*coeff[1, 4])*
  G[-(s45/(s12 - s45)), 0, s45/s23, 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[-(s45/(s12 - s45)), 0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 0, s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 4*coeff[1, 4]*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 0, 
   -(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 0, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[1, 2]*
  G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 0, 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 0, 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), 0, 1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 1, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[-(s45/(s12 - s45)), 1, -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 12*coeff[1, 3])*G[-(s45/(s12 - s45)), 1, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 8*coeff[1, 2]*
  G[-(s45/(s12 - s45)), 1, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 3*coeff[1, 5]*G[-(s45/(s12 - s45)), 1, -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 1, 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 1, 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), 1, 1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3])*G[-(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*
  G[-(s45/(s12 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[1, 1] + 12*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 8*coeff[1, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 3*coeff[1, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] - 6*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   1, 1] + (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   1 - s34/(-s12 + s34 + s45), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + (-24*coeff[1, 1] + 8*coeff[1, 3])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), 1, 1] + (24*coeff[1, 1] - 8*coeff[1, 3] + 
   (3*coeff[1, 5])/2)*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (72*coeff[1, 1] - 4*coeff[1, 2] - 28*coeff[1, 3])*
  G[s45/(s45 + s51), 0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-72*coeff[1, 1] + 4*coeff[1, 2] + 28*coeff[1, 3])*
  G[s45/(s45 + s51), 0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*
  G[s45/(s45 + s51), 0, 1, 1, 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[s45/(s45 + s51), 0, 1, s45/(s45 + s51), 1] + 
 (36*coeff[1, 1] - 14*coeff[1, 3])*G[s45/(s45 + s51), 0, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-36*coeff[1, 1] + 14*coeff[1, 3])*G[s45/(s45 + s51), 0, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[s45/(s45 + s51), 0, s45/(s45 + s51), 1, 1] + 
 (36*coeff[1, 1] - 14*coeff[1, 3])*G[s45/(s45 + s51), 0, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-36*coeff[1, 1] + 14*coeff[1, 3])*G[s45/(s45 + s51), 0, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[s45/(s45 + s51), 1, 0, 1, 1] + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[s45/(s45 + s51), 1, 0, s45/(s45 + s51), 1] + 
 (36*coeff[1, 1] - 14*coeff[1, 3])*G[s45/(s45 + s51), 1, 0, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-36*coeff[1, 1] + 14*coeff[1, 3])*G[s45/(s45 + s51), 1, 0, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-36*coeff[1, 1] + 18*coeff[1, 3])*G[s45/(s45 + s51), 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (9*coeff[1, 5]*G[s45/(s45 + s51), 1, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), 1, -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[s45/(s45 + s51), 1, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[1, 2]*
  G[s45/(s45 + s51), 1, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[s45/(s45 + s51), 1, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[s45/(s45 + s51), 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[s45/(s45 + s51), 1, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), 1, (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[s45/(s45 + s51), 1, (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[s45/(s45 + s51), 1, 1 - s51/s23, 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[s45/(s45 + s51), 1, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), 1, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (-36*coeff[1, 1] + 14*coeff[1, 3])*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (12*coeff[1, 1] - 4*coeff[1, 2] - 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[s45/(s45 + s51), 
   -(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[s45/(s45 + s51), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[1, 2]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] - 
 (3*coeff[1, 5]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[s45/(s45 + s51), s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), s45/(s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), s45/(s45 + s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3])*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 4*coeff[1, 2]*G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 1, 1] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), 1 - s51/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1, 1] + 
 (-36*coeff[1, 1] + 10*coeff[1, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] - 
 4*coeff[1, 2]*G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 2] - 12*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (3*coeff[1, 5]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(-s23 + s45)/(-s23 + s45 + s51), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[1, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(-s23 + s45)/(-s23 + s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 4*coeff[1, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1, 1] + 
 4*coeff[1, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1, 1] + 
 (-72*coeff[1, 1] - 24*coeff[1, 2] + 12*coeff[1, 3])*
  G[1 - s51/s23, 0, 1, 1, 1] + (36*coeff[1, 1] + 12*coeff[1, 2] - 
   6*coeff[1, 3])*G[1 - s51/s23, 0, 1, 1 - s51/s23, 1] + 
 (36*coeff[1, 1] + 12*coeff[1, 2] - 6*coeff[1, 3])*
  G[1 - s51/s23, 0, 1 - s51/s23, 1, 1] + 
 (-36*coeff[1, 1] - 12*coeff[1, 2] + 6*coeff[1, 3])*
  G[1 - s51/s23, 1, 0, 1, 1] + (36*coeff[1, 1] + 12*coeff[1, 2] - 
   6*coeff[1, 3])*G[1 - s51/s23, 1, 0, 1 - s51/s23, 1] + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[1 - s51/s23, 1, 1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*G[1 - s51/s23, 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 8*coeff[1, 2]*G[1 - s51/s23, 1, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[1, 5]*G[1 - s51/s23, 1, 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
     s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[1, 1] + 4*coeff[1, 2] - 2*coeff[1, 3])*
  G[1 - s51/s23, 1, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[1 - s51/s23, 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[1 - s51/s23, 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[1 - s51/s23, 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[1 - s51/s23, 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-36*coeff[1, 1] + 18*coeff[1, 3])*G[1 - s51/s23, 1, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (9*coeff[1, 5]*G[1 - s51/s23, 1, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[1 - s51/s23, 1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3])*G[1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[1 - s51/s23, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*
  G[1 - s51/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[1 - s51/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[1 - s51/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*
  G[1 - s51/s23, s45/(s45 + s51), 1, 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[1 - s51/s23, s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[1 - s51/s23, s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[1 - s51/s23, s45/(s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[1 - s51/s23, s45/(s45 + s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[1 - s51/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*G[1 - s51/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[1, 2]*G[1 - s51/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (3*coeff[1, 5]*G[1 - s51/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-36*coeff[1, 1] + 18*coeff[1, 3])*G[1 - s51/s23, 1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (9*coeff[1, 5]*G[1 - s51/s23, 1 - s51/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-36*coeff[1, 1] + 18*coeff[1, 3])*G[1 - s51/s23, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 (9*coeff[1, 5]*G[1 - s51/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (24*coeff[1, 1] - 4*coeff[1, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[1, 2]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 2] + 12*coeff[1, 3] - 3*coeff[1, 5])*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] - 
 (3*coeff[1, 5]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-48*coeff[1, 1] + 16*coeff[1, 3] - 3*coeff[1, 5])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[1, 1] - 12*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 8*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[1, 2]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[1, 1] - 4*coeff[1, 2] + 2*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, s45/(s45 + s51), 1, 
   1] + (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (36*coeff[1, 1] - 14*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    -(s45/(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1, 
   1] + (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] - 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + (48*coeff[1, 1] - 16*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[1, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-24*coeff[1, 1] + 8*coeff[1, 2] + 12*coeff[1, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] - 
 (3*coeff[1, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 4*coeff[1, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[1, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 4*coeff[1, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1, 1] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[1, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] - 
 (3*coeff[1, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1, 1] - 
 (3*coeff[1, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1, 1])/2 + 
 (-12*coeff[1, 1] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, s34/(s12 - s45)]^2*MZV[{2}] + 
 (-24*coeff[1, 1] - 8*coeff[1, 2] + 4*coeff[1, 3])*G[0, s23/s51]*
  G[0, s51/(s23 - s45)]*MZV[{2}] + 
 (-30*coeff[1, 1] - 10*coeff[1, 2] + 5*coeff[1, 3])*G[0, s51/(s23 - s45)]^2*
  MZV[{2}] + (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*G[0, s23/s51]*
  G[0, -(s51/s45)]*MZV[{2}] + (42*coeff[1, 1] + 14*coeff[1, 2] - 
   7*coeff[1, 3])*G[0, -(s51/s45)]^2*MZV[{2}] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*G[0, s12/s34]*
  G[0, -(s51/(s23 - s51))]*MZV[{2}] + 
 (-48*coeff[1, 1] - 16*coeff[1, 2] + 8*coeff[1, 3])*G[0, s23/s51]*
  G[0, -(s51/(s23 - s51))]*MZV[{2}] + 
 (-66*coeff[1, 1] - 22*coeff[1, 2] + 11*coeff[1, 3])*
  G[0, -(s51/(s23 - s51))]^2*MZV[{2}] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, -(s34/(s12 - s34))]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (-48*coeff[1, 1] + 16*coeff[1, 3] - 3*coeff[1, 5])*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (-12*coeff[1, 1] + 4*coeff[1, 3] - (3*coeff[1, 5])/4)*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*MZV[{2}] + 
 (-12*coeff[1, 1] - 2*coeff[1, 3])*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, s23/s45]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (12*coeff[1, 1] + 2*coeff[1, 3])*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (24*coeff[1, 1] - 12*coeff[1, 3])*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (18*coeff[1, 1] - 5*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2*MZV[{2}] + 
 (72*coeff[1, 1] - 24*coeff[1, 3] + (9*coeff[1, 5])/2)*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*MZV[{2}] + 
 (-36*coeff[1, 1] + 18*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*MZV[{2}] + 4*coeff[1, 2]*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] - 
 4*coeff[1, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 4*coeff[1, 2]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] - 
 8*coeff[1, 2]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 12*coeff[1, 2]*G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] - 
 2*coeff[1, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*MZV[{2}] + 
 (24*coeff[1, 1] - 8*coeff[1, 2] - 12*coeff[1, 3] + 3*coeff[1, 5])*
  G[0, s12/s34]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*MZV[{2}] + 
 (3*coeff[1, 5]*G[0, -(s34/(s12 - s34))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}])/2 + 
 (3*coeff[1, 5]*G[0, s23/s45]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}])/2 + 
 (-24*coeff[1, 1] + 8*coeff[1, 2] + 12*coeff[1, 3] - 3*coeff[1, 5])*
  G[0, s23/s51]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*MZV[{2}] + 
 3*coeff[1, 5]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}] - 
 (9*coeff[1, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - 
       s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
         (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
      (s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}])/2 + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2*MZV[{2}] + 
 (24*coeff[1, 1] - 12*coeff[1, 3] + 3*coeff[1, 5])*
  G[0, 1 - s34/(-s12 + s34 + s45), 1]*MZV[{2}] + 
 (-36*coeff[1, 1] - 12*coeff[1, 2] + 6*coeff[1, 3])*G[0, s45/(s45 + s51), 1]*
  MZV[{2}] + (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1]*MZV[{2}] + 
 (24*coeff[1, 1] + 8*coeff[1, 2] - 4*coeff[1, 3])*G[0, 1 - s51/s23, 1]*
  MZV[{2}] + (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (12*coeff[1, 1] - 2*coeff[1, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] + 
 4*coeff[1, 2]*G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-12*coeff[1, 1] + 4*coeff[1, 2] + 6*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}] + 
 (24*coeff[1, 1] - 8*coeff[1, 3] + (3*coeff[1, 5])/2)*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (-12*coeff[1, 1] + 6*coeff[1, 3])*G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] + 
 4*coeff[1, 2]*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] - 
 (3*coeff[1, 5]*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1]*MZV[{2}])/2 + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[1 - s34/(-s12 + s34 + s45), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 8*coeff[1, 2]*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-72*coeff[1, 1] + 24*coeff[1, 3] - (9*coeff[1, 5])/2)*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (36*coeff[1, 1] - 18*coeff[1, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] - 
 12*coeff[1, 2]*G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (9*coeff[1, 5]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}])/2 + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 8*coeff[1, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-24*coeff[1, 1] + 12*coeff[1, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] - 
 3*coeff[1, 5]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}] - 
 4*coeff[1, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-24*coeff[1, 1] + 8*coeff[1, 3] - (3*coeff[1, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (3*coeff[1, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}])/2 + 
 (48*coeff[1, 1] - 16*coeff[1, 3] + 3*coeff[1, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{3}] + (12*coeff[1, 1] - 6*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{3}] + (-24*coeff[1, 1] + 12*coeff[1, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{3}] + 
 8*coeff[1, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{3}]


==> anc/data/int1PF.m <==
((113659800*coeff[1, 1] - 95630172*coeff[1, 2] + 26250203*coeff[1, 3])*
   F[4, 1])/552960 + ((541200*coeff[1, 1] + 154296*coeff[1, 2] + 
    1012051*coeff[1, 3])*F[4, 2])/34560 - 
 ((6480*coeff[1, 1] + 4417*coeff[1, 2] + 15022*coeff[1, 3])*F[4, 3])/4320 - 
 ((12442200*coeff[1, 1] - 3033084*coeff[1, 2] + 12493091*coeff[1, 3])*
   F[4, 4])/184320 + ((121380*coeff[1, 1] + 54986*coeff[1, 2] + 
    250651*coeff[1, 3])*F[4, 5])/2160 - 
 ((59280*coeff[1, 1] - 56074*coeff[1, 2] + 8551*coeff[1, 3])*F[4, 6])/7680 + 
 ((664800*coeff[1, 1] + 324012*coeff[1, 2] + 1436927*coeff[1, 3])*F[4, 7])/
  17280 - ((755520*coeff[1, 1] + 367323*coeff[1, 2] + 1625288*coeff[1, 3])*
   F[4, 8])/4320 + ((365994600*coeff[1, 1] - 141915684*coeff[1, 2] + 
    303819461*coeff[1, 3])*F[4, 9])/552960 - 
 ((7800*coeff[1, 1] + 17172*coeff[1, 2] + 37457*coeff[1, 3])*F[4, 10])/1440 + 
 ((1908*coeff[1, 1] + 743*coeff[1, 2] + 3872*coeff[1, 3])*F[4, 11])/144 - 
 ((815106120*coeff[1, 1] - 137654868*coeff[1, 2] + 917810897*coeff[1, 3])*
   F[4, 12])/1658880 - ((1020*coeff[1, 1] + 444*coeff[1, 2] + 
    1909*coeff[1, 3])*F[4, 13])/720 - 
 ((56105880*coeff[1, 1] - 28263324*coeff[1, 2] + 38665211*coeff[1, 3])*
   F[4, 14])/1658880 + ((27600*coeff[1, 1] + 1959*coeff[1, 2] + 
    44204*coeff[1, 3])*F[4, 15])/2880 + 
 ((10560*coeff[1, 1] + 6673*coeff[1, 2] + 25458*coeff[1, 3])*F[4, 16])/1440 + 
 ((101880*coeff[1, 1] + 34979*coeff[1, 2] + 198824*coeff[1, 3])*F[4, 17])/
  4320 - ((71354280*coeff[1, 1] - 69710964*coeff[1, 2] + 3952621*coeff[1, 3])*
   F[4, 18])/829440 - ((22512*coeff[1, 1] + 6192*coeff[1, 2] + 
    41593*coeff[1, 3])*F[4, 19])/2592 + 
 ((45300*coeff[1, 1] + 18256*coeff[1, 2] + 91361*coeff[1, 3])*F[4, 20])/
  6480 - ((8520*coeff[1, 1] + 4081*coeff[1, 2] + 18156*coeff[1, 3])*F[4, 21])/
  1440 - ((13642920*coeff[1, 1] - 3166084*coeff[1, 2] + 13446701*coeff[1, 3])*
   F[4, 22])/552960 + ((44*coeff[1, 2] + 59*coeff[1, 3])*F[4, 23])/180 - 
 ((27600*coeff[1, 1] + 5631*coeff[1, 2] + 48296*coeff[1, 3])*F[4, 24])/1080 + 
 (eps5*(coeff[1, 4] - coeff[1, 5] - 3*coeff[1, 6])*F[4, 25])/3 + 
 ((1290*coeff[1, 1] + 303*coeff[1, 2] + 2188*coeff[1, 3])*F[4, 26])/180 - 
 ((1290*coeff[1, 1] + 273*coeff[1, 2] + 2143*coeff[1, 3])*F[4, 27])/180 - 
 ((268320*coeff[1, 1] + 116311*coeff[1, 2] + 547166*coeff[1, 3])*F[4, 29])/
  12960 + ((1780313640*coeff[1, 1] - 380647524*coeff[1, 2] + 
    1882800461*coeff[1, 3])*F[4, 30])/4976640 + 
 ((692840760*coeff[1, 1] - 153481116*coeff[1, 2] + 727463879*coeff[1, 3])*
   F[4, 31])/1658880 - ((103800*coeff[1, 1] + 56094*coeff[1, 2] + 
    233299*coeff[1, 3])*F[4, 32])/6480 + 
 ((2496*coeff[1, 1] + 5100*coeff[1, 2] + 11293*coeff[1, 3])*F[4, 33])/864 + 
 ((57432*coeff[1, 1] + 27583*coeff[1, 2] + 121112*coeff[1, 3])*F[4, 34])/
  1296 - ((211080*coeff[1, 1] + 102517*coeff[1, 2] + 447602*coeff[1, 3])*
   F[4, 35])/4320 - ((812479560*coeff[1, 1] - 141328596*coeff[1, 2] + 
    911399729*coeff[1, 3])*F[4, 36])/4976640 - 
 ((188*coeff[1, 2] + 233*coeff[1, 3])*F[4, 37])/360 - 
 ((2700*coeff[1, 1] + 701*coeff[1, 2] + 4906*coeff[1, 3])*F[4, 38])/120 - 
 ((24*coeff[1, 2] + 29*coeff[1, 3])*F[4, 40])/90 + 
 (eps5*(coeff[1, 4] - coeff[1, 5] - 3*coeff[1, 6])*F[4, 41])/3 - 
 ((212665800*coeff[1, 1] - 13487316*coeff[1, 2] + 277890049*coeff[1, 3])*
   F[4, 42])/4976640 - ((7320*coeff[1, 1] + 10568*coeff[1, 2] + 
    25493*coeff[1, 3])*F[4, 43])/7680 + 
 ((26945400*coeff[1, 1] - 10377852*coeff[1, 2] + 22940863*coeff[1, 3])*
   F[4, 44])/414720 - ((9540*coeff[1, 1] + 3877*coeff[1, 2] + 
    19597*coeff[1, 3])*F[4, 46])/1080 + 
 ((9540*coeff[1, 1] + 3751*coeff[1, 2] + 19426*coeff[1, 3])*F[4, 47])/540 - 
 ((2*coeff[1, 2] + coeff[1, 3])*F[4, 48])/18 - 
 (eps5*(coeff[1, 4] - 2*coeff[1, 5])*F[4, 49])/9 + 
 ((coeff[1, 2] + 2*coeff[1, 3])*F[4, 50])/9 - 
 ((16*coeff[1, 2] + 21*coeff[1, 3])*F[4, 52])/40 - 
 ((12*coeff[1, 2] + 17*coeff[1, 3])*F[4, 53])/120 - 
 ((2112*coeff[1, 1] + 893*coeff[1, 2] + 4342*coeff[1, 3])*F[4, 55])/864 + 
 ((10560*coeff[1, 1] + 4249*coeff[1, 2] + 21314*coeff[1, 3])*F[4, 56])/4320 + 
 ((10417800*coeff[1, 1] - 2857812*coeff[1, 2] + 10299073*coeff[1, 3])*
   F[4, 57])/829440 - ((2765688*coeff[1, 1] - 626988*coeff[1, 2] + 
    2946239*coeff[1, 3])*F[4, 58])/165888 - 
 ((28*coeff[1, 2] + 33*coeff[1, 3])*F[4, 59])/120 - 
 ((4*coeff[1, 2] + 9*coeff[1, 3])*F[4, 60])/120 - 
 ((coeff[1, 2] + coeff[1, 3])*F[4, 62])/10 - 
 ((65400*coeff[1, 1] + 7728*coeff[1, 2] + 111173*coeff[1, 3])*F[4, 65])/
  17280 - ((609816*coeff[1, 1] + 673488*coeff[1, 2] + 1823173*coeff[1, 3])*
   F[4, 66])/13824 + ((15355920*coeff[1, 1] + 1808646*coeff[1, 2] + 
    25595611*coeff[1, 3])*F[4, 67])/881280 + 
 ((46132440*coeff[1, 1] + 120667008*coeff[1, 2] + 232367273*coeff[1, 3])*
   F[4, 68])/1762560 - ((344760*coeff[1, 1] + 248412*coeff[1, 2] + 
    876227*coeff[1, 3])*F[4, 69])/8640 - 
 ((52440*coeff[1, 1] + 312576*coeff[1, 2] + 507281*coeff[1, 3])*F[4, 70])/
  23040 + ((180360*coeff[1, 1] + 77936*coeff[1, 2] + 384031*coeff[1, 3])*
   F[4, 71])/23040 - ((27600*coeff[1, 1] + 4983*coeff[1, 2] + 
    48308*coeff[1, 3])*F[4, 72])/8640 - 
 ((13080*coeff[1, 1] + 108144*coeff[1, 2] + 171409*coeff[1, 3])*F[4, 73])/
  11520 - ((1095000*coeff[1, 1] + 860688*coeff[1, 2] + 2764373*coeff[1, 3])*
   F[4, 74])/69120 - ((986520*coeff[1, 1] + 2109744*coeff[1, 2] + 
    4440769*coeff[1, 3])*F[4, 75])/207360 + 
 ((-21720*coeff[1, 1] + 95088*coeff[1, 2] + 92663*coeff[1, 3])*F[4, 76])/
  23040 + ((-52680*coeff[1, 1] + 1623396*coeff[1, 2] + 2210711*coeff[1, 3])*
   F[4, 77])/138240 - (11*(18*coeff[1, 2] + 23*coeff[1, 3])*F[4, 79])/90 - 
 ((245640*coeff[1, 1] + 191328*coeff[1, 2] + 640603*coeff[1, 3])*F[4, 81])/
  8640 + ((5928*coeff[1, 1] + 4064*coeff[1, 2] + 14663*coeff[1, 3])*F[4, 82])/
  192 + ((1725240*coeff[1, 1] + 1744608*coeff[1, 2] + 4931653*coeff[1, 3])*
   F[4, 84])/103680 - ((6953880*coeff[1, 1] + 842064*coeff[1, 2] + 
    11732779*coeff[1, 3])*F[4, 85])/1321920 + 
 ((320520*coeff[1, 1] + 242532*coeff[1, 2] + 833947*coeff[1, 3])*F[4, 86])/
  25920 - ((2835480*coeff[1, 1] + 3939504*coeff[1, 2] + 9545329*coeff[1, 3])*
   F[4, 87])/103680 + ((1887720*coeff[1, 1] + 3418752*coeff[1, 2] + 
    7485527*coeff[1, 3])*F[4, 88])/69120 - 
 ((1200*coeff[1, 1] - 192*coeff[1, 2] + 1543*coeff[1, 3])*F[4, 89])/1080 + 
 ((10920*coeff[1, 1] - 57312*coeff[1, 2] - 62737*coeff[1, 3])*F[4, 90])/
  2880 - ((420*coeff[1, 1] - 184*coeff[1, 2] + 351*coeff[1, 3])*F[4, 94])/
  240 - ((5390040*coeff[1, 1] + 1271988*coeff[1, 2] + 8958283*coeff[1, 3])*
   F[4, 95])/276480 + ((23640*coeff[1, 1] + 311856*coeff[1, 2] + 
    464201*coeff[1, 3])*F[4, 97])/34560 - 
 ((52440*coeff[1, 1] + 312576*coeff[1, 2] + 507281*coeff[1, 3])*F[4, 98])/
  17280 + ((300*coeff[1, 1] - 6*coeff[1, 2] + 439*coeff[1, 3])*F[4, 101])/
  270 + ((13080*coeff[1, 1] + 108144*coeff[1, 2] + 171409*coeff[1, 3])*
   F[4, 106])/34560 - ((41880*coeff[1, 1] + 108864*coeff[1, 2] + 
    214489*coeff[1, 3])*F[4, 107])/34560 - 
 ((4200*coeff[1, 1] + 52428*coeff[1, 2] + 70973*coeff[1, 3])*F[4, 108])/
  46080 + ((106080*coeff[1, 1] - 97248*coeff[1, 2] + 22337*coeff[1, 3])*
   F[4, 115])/17280 - ((2221800*coeff[1, 1] + 30891*coeff[1, 2] + 
    3332051*coeff[1, 3])*F[4, 116])/17280 + 
 ((2644320*coeff[1, 1] - 2668578*coeff[1, 2] + 409267*coeff[1, 3])*F[4, 117])/
  293760 + ((138098640*coeff[1, 1] + 27464298*coeff[1, 2] + 
    240742273*coeff[1, 3])*F[4, 118])/881280 - 
 ((127560*coeff[1, 1] - 14937*coeff[1, 2] + 168058*coeff[1, 3])*F[4, 119])/
  5760 + ((9336*coeff[1, 1] + 4593*coeff[1, 2] + 20141*coeff[1, 3])*
   F[4, 120])/1152 - ((9888*coeff[1, 1] + 22308*coeff[1, 2] + 
    46685*coeff[1, 3])*F[4, 121])/3456 - 
 ((84240*coeff[1, 1] - 80502*coeff[1, 2] + 11483*coeff[1, 3])*F[4, 122])/
  5760 - ((398280*coeff[1, 1] + 39963*coeff[1, 2] + 657238*coeff[1, 3])*
   F[4, 123])/17280 - ((931080*coeff[1, 1] + 71727*coeff[1, 2] + 
    1475167*coeff[1, 3])*F[4, 124])/51840 + 
 ((59640*coeff[1, 1] - 31659*coeff[1, 2] + 45056*coeff[1, 3])*F[4, 125])/
  5760 - ((108120*coeff[1, 1] - 86592*coeff[1, 2] + 35713*coeff[1, 3])*
   F[4, 126])/4320 + ((120*coeff[1, 1] + 138*coeff[1, 2] + 343*coeff[1, 3])*
   F[4, 127])/1080 + ((2880*coeff[1, 1] + 2987*coeff[1, 2] + 
    8377*coeff[1, 3])*F[4, 128])/360 - 
 ((39480*coeff[1, 1] + 15921*coeff[1, 2] + 82091*coeff[1, 3])*F[4, 130])/
  2160 + ((34680*coeff[1, 1] + 17757*coeff[1, 2] + 77572*coeff[1, 3])*
   F[4, 131])/2160 + ((2288400*coeff[1, 1] + 67098*coeff[1, 2] + 
    3487223*coeff[1, 3])*F[4, 133])/51840 + 
 ((258024*coeff[1, 1] - 17211*coeff[1, 2] + 299884*coeff[1, 3])*F[4, 134])/
  66096 - ((531240*coeff[1, 1] - 15657*coeff[1, 2] + 765782*coeff[1, 3])*
   F[4, 135])/5184 + ((2023800*coeff[1, 1] - 90123*coeff[1, 2] + 
    2872997*coeff[1, 3])*F[4, 136])/17280 + 
 ((2760*coeff[1, 1] - 438*coeff[1, 2] + 3467*coeff[1, 3])*F[4, 137])/2160 + 
 (-2*coeff[1, 1] + (19406*coeff[1, 2] + 19471*coeff[1, 3])/1440)*F[4, 138] - 
 ((240*coeff[1, 1] - 116*coeff[1, 2] + 179*coeff[1, 3])*F[4, 140])/180 + 
 ((27816*coeff[1, 1] - 3693*coeff[1, 2] + 36065*coeff[1, 3])*F[4, 143])/
  1728 - ((126120*coeff[1, 1] - 10257*coeff[1, 2] + 172828*coeff[1, 3])*
   F[4, 144])/4320 + ((4*coeff[1, 2] + 5*coeff[1, 3])*F[4, 145])/12 - 
 ((68*coeff[1, 2] + 103*coeff[1, 3])*F[4, 147])/360 + 
 ((-7*coeff[1, 1])/6 + (5*coeff[1, 2])/8 - (223*coeff[1, 3])/288)*F[4, 149] - 
 ((240*coeff[1, 1] - 116*coeff[1, 2] + 179*coeff[1, 3])*F[4, 150])/480 + 
 ((114000*coeff[1, 1] - 15558*coeff[1, 2] + 146027*coeff[1, 3])*F[4, 152])/
  17280 - ((96720*coeff[1, 1] + 714*coeff[1, 2] + 144029*coeff[1, 3])*
   F[4, 153])/17280 + ((40*coeff[1, 1] - 14*coeff[1, 2] + 41*coeff[1, 3])*
   F[4, 154])/80 - ((120*coeff[1, 1] - 18*coeff[1, 2] + 127*coeff[1, 3])*
   F[4, 155])/720 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[4, 157])/90 + ((36335400*coeff[1, 1] - 27861459*coeff[1, 2] + 
    15232001*coeff[1, 3])*F[4, 160])/440640 + 
 ((6240*coeff[1, 1] - 966*coeff[1, 2] + 7789*coeff[1, 3])*F[4, 161])/5760 + 
 ((647520*coeff[1, 1] + 333552*coeff[1, 2] + 1432697*coeff[1, 3])*F[4, 162])/
  17280 + ((3075480*coeff[1, 1] - 3272941*coeff[1, 2] + 19904*coeff[1, 3])*
   F[4, 163])/48960 - ((1481640*coeff[1, 1] - 550791*coeff[1, 2] + 
    1460579*coeff[1, 3])*F[4, 164])/146880 + 
 ((27600*coeff[1, 1] + 7431*coeff[1, 2] + 50636*coeff[1, 3])*F[4, 165])/
  2880 - ((23236680*coeff[1, 1] - 18855408*coeff[1, 2] + 8474227*coeff[1, 3])*
   F[4, 166])/440640 - ((18720*coeff[1, 1] - 11176*coeff[1, 2] + 
    11929*coeff[1, 3])*F[4, 167])/2160 - 
 ((3492552*coeff[1, 1] - 3012879*coeff[1, 2] + 990106*coeff[1, 3])*F[4, 168])/
  264384 - ((27600*coeff[1, 1] + 7143*coeff[1, 2] + 50168*coeff[1, 3])*
   F[4, 170])/1080 + ((330*coeff[1, 1] + 9*coeff[1, 2] + 479*coeff[1, 3])*
   F[4, 172])/90 - ((330*coeff[1, 1] + 9*coeff[1, 2] + 479*coeff[1, 3])*
   F[4, 173])/90 + ((3269496*coeff[1, 1] + 314475*coeff[1, 2] + 
    5002393*coeff[1, 3])*F[4, 175])/264384 + 
 ((17317680*coeff[1, 1] - 5381916*coeff[1, 2] + 17454119*coeff[1, 3])*
   F[4, 176])/881280 - ((50820*coeff[1, 1] + 27192*coeff[1, 2] + 
    114287*coeff[1, 3])*F[4, 177])/3240 + 
 ((-15*coeff[1, 1])/2 + (173*coeff[1, 2])/40 - (20861*coeff[1, 3])/4320)*
  F[4, 178] - ((465720*coeff[1, 1] + 2952093*coeff[1, 2] + 
    4509053*coeff[1, 3])*F[4, 179])/440640 - 
 ((2580*coeff[1, 1] + 721*coeff[1, 2] + 4786*coeff[1, 3])*F[4, 181])/120 + 
 ((4785096*coeff[1, 1] - 3512271*coeff[1, 2] + 2170042*coeff[1, 3])*
   F[4, 185])/264384 + ((88080*coeff[1, 1] - 90693*coeff[1, 2] + 
    3887*coeff[1, 3])*F[4, 186])/24480 + 
 ((319980*coeff[1, 1] + 126603*coeff[1, 2] + 661798*coeff[1, 3])*F[4, 187])/
  36720 + ((151680*coeff[1, 1] - 162924*coeff[1, 2] - 2579*coeff[1, 3])*
   F[4, 196])/48960 - ((240*coeff[1, 1] + 656*coeff[1, 2] + 991*coeff[1, 3])*
   F[4, 203])/480 + ((3216*coeff[1, 1] + 6468*coeff[1, 2] + 
    17965*coeff[1, 3])*F[4, 204])/2304 + 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[4, 205])/96 + 
 ((108240*coeff[1, 1] + 36792*coeff[1, 2] + 199847*coeff[1, 3])*F[4, 206])/
  34560 + ((144*coeff[1, 1] + 300*coeff[1, 2] + 583*coeff[1, 3])*F[4, 207])/
  192 + ((240*coeff[1, 1] - 1092*coeff[1, 2] + 133*coeff[1, 3])*F[4, 208])/
  5760 + ((240*coeff[1, 1] - 2116*coeff[1, 2] - 1531*coeff[1, 3])*F[4, 209])/
  1920 + ((-340080*coeff[1, 1] + 383376*coeff[1, 2] + 26731*coeff[1, 3])*
   F[4, 210])/18360 - ((63*coeff[1, 2] + 68*coeff[1, 3])*F[4, 212])/45 + 
 ((240*coeff[1, 1] - 4*coeff[1, 2] + 351*coeff[1, 3])*F[4, 214])/360 + 
 ((5040*coeff[1, 1] - 616*coeff[1, 2] + 5979*coeff[1, 3])*F[4, 216])/1440 + 
 ((240*coeff[1, 1] - 2116*coeff[1, 2] - 1531*coeff[1, 3])*F[4, 217])/2880 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[4, 218])/108 - 
 ((240*coeff[1, 1] + 204*coeff[1, 2] + 589*coeff[1, 3])*F[4, 223])/960 + 
 ((1200*coeff[1, 1] - 492*coeff[1, 2] + 1063*coeff[1, 3])*F[4, 226])/360 - 
 ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[4, 230])/960 + 
 ((4200*coeff[1, 1] + 3852*coeff[1, 2] + 11627*coeff[1, 3])*F[4, 236])/1440 + 
 ((226200*coeff[1, 1] + 173376*coeff[1, 2] + 580201*coeff[1, 3])*F[4, 237])/
  11520 - ((600*coeff[1, 1] + 616*coeff[1, 2] + 1801*coeff[1, 3])*F[4, 238])/
  960 - ((1440*coeff[1, 1] + 1829*coeff[1, 2] + 4454*coeff[1, 3])*F[4, 239])/
  360 + ((216*coeff[1, 1] + 1144*coeff[1, 2] + 1909*coeff[1, 3])*F[4, 240])/
  576 + ((5160*coeff[1, 1] + 8232*coeff[1, 2] + 19147*coeff[1, 3])*F[4, 241])/
  2880 + ((-7*coeff[1, 1])/9 + (23*coeff[1, 2])/20 + (557*coeff[1, 3])/1080)*
  F[4, 242] + (2*coeff[1, 1] + (199*coeff[1, 2])/18 + (2731*coeff[1, 3])/144)*
  F[4, 243] + ((-5*coeff[1, 1])/3 + (67*coeff[1, 2])/180 - 
   (153*coeff[1, 3])/80)*F[4, 245] - 
 ((15720*coeff[1, 1] + 4008*coeff[1, 2] + 28763*coeff[1, 3])*F[4, 247])/
  4320 + ((5160*coeff[1, 1] + 8232*coeff[1, 2] + 19147*coeff[1, 3])*
   F[4, 248])/4320 + ((7080*coeff[1, 1] - 2634*coeff[1, 2] + 
    6671*coeff[1, 3])*F[4, 249])/2160 + 
 ((360*coeff[1, 1] - 46*coeff[1, 2] + 469*coeff[1, 3])*F[4, 251])/180 + 
 ((840*coeff[1, 1] + 48*coeff[1, 2] + 1303*coeff[1, 3])*F[4, 253])/1440 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[4, 254])/540 - 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[4, 256])/270 + 
 ((7*coeff[1, 1])/6 - (5*coeff[1, 2])/8 + (223*coeff[1, 3])/288)*F[4, 257] + 
 ((240*coeff[1, 1] - 204*coeff[1, 2] + 41*coeff[1, 3])*F[4, 258])/1440 + 
 ((24*coeff[1, 1] - 6*coeff[1, 2] + 25*coeff[1, 3])*F[4, 260])/48 - 
 ((120*coeff[1, 1] - 54*coeff[1, 2] + 121*coeff[1, 3])*F[4, 261])/720 - 
 ((2828*coeff[1, 2] + 4353*coeff[1, 3])*F[4, 264])/360 + 
 ((6*coeff[1, 2] + 7*coeff[1, 3])*F[4, 265])/48 + 
 ((-480*coeff[1, 1] + 1106*coeff[1, 2] + 1001*coeff[1, 3])*F[4, 266])/180 + 
 ((222*coeff[1, 2] + 317*coeff[1, 3])*F[4, 267])/240 - 
 ((248*coeff[1, 2] + 423*coeff[1, 3])*F[4, 268])/360 - 
 (4*(coeff[1, 2] + coeff[1, 3])*F[4, 269])/45 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[4, 272])/540 - 
 ((720*coeff[1, 1] + 596*coeff[1, 2] + 1963*coeff[1, 3])*F[4, 274])/216 - 
 ((3840*coeff[1, 1] + 4528*coeff[1, 2] + 12283*coeff[1, 3])*F[4, 275])/720 - 
 ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*F[4, 276])/72 + 
 ((38*coeff[1, 2] + 53*coeff[1, 3])*F[4, 280])/120 + 
 ((300*coeff[1, 1] + 69*coeff[1, 2] + 559*coeff[1, 3])*F[4, 283])/270 + 
 ((32*coeff[1, 2] + 37*coeff[1, 3])*F[4, 292])/180 + 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[4, 294])/45 + 
 ((8*coeff[1, 2] + 13*coeff[1, 3])*F[4, 296])/45 + 
 ((16*coeff[1, 2] + 21*coeff[1, 3])*F[4, 297])/40 + 
 ((24*coeff[1, 2] + 29*coeff[1, 3])*F[4, 298])/120 - 
 ((8*coeff[1, 2] + 3*coeff[1, 3])*F[4, 300])/120 + 
 ((2*coeff[1, 2])/15 + (7*coeff[1, 3])/40)*F[4, 301] + 
 ((90*coeff[1, 1] + 9*coeff[1, 2] + 139*coeff[1, 3])*F[4, 304])/30 + 
 ((12*coeff[1, 1] + 17*coeff[1, 3])*F[4, 306])/9 + 
 (4*coeff[1, 1] + (17*coeff[1, 3])/3)*F[4, 307] - 
 ((14*coeff[1, 2] + 19*coeff[1, 3])*F[4, 310])/45 - 
 ((12*coeff[1, 1] + 17*coeff[1, 3])*F[4, 311])/9 - 
 (2*(coeff[1, 2] + coeff[1, 3])*F[4, 312])/45 + 
 ((6*coeff[1, 2] + 5*coeff[1, 3])*F[4, 318])/9 - 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[4, 322])/45 - 
 ((6*coeff[1, 2] + 11*coeff[1, 3])*F[4, 323])/45 + 
 (11*(18*coeff[1, 2] + 23*coeff[1, 3])*F[4, 326])/135 + 
 (11*(18*coeff[1, 2] + 23*coeff[1, 3])*F[4, 327])/90 - 
 ((8*coeff[1, 2] + 13*coeff[1, 3])*F[4, 329])/45 + 
 ((51787320*coeff[1, 1] - 41721948*coeff[1, 2] + 13819727*coeff[1, 3])*
   F[3, 1]*F[1, 1, 1])/138240 - 
 ((2760*coeff[1, 1] - 156*coeff[1, 2] + 3749*coeff[1, 3])*F[3, 2]*F[1, 1, 1])/
  360 - ((28800*coeff[1, 1] - 5364*coeff[1, 2] + 34541*coeff[1, 3])*F[3, 3]*
   F[1, 1, 1])/4320 + ((29557560*coeff[1, 1] - 30901236*coeff[1, 2] - 
    1202801*coeff[1, 3])*F[3, 4]*F[1, 1, 1])/622080 - 
 ((75520*coeff[1, 1] - 24028*coeff[1, 2] + 80317*coeff[1, 3])*F[3, 5]*
   F[1, 1, 1])/5760 + ((130071000*coeff[1, 1] - 52178316*coeff[1, 2] + 
    107604139*coeff[1, 3])*F[3, 6]*F[1, 1, 1])/622080 - 
 ((19200*coeff[1, 1] - 7596*coeff[1, 2] + 18469*coeff[1, 3])*F[3, 7]*
   F[1, 1, 1])/2880 - ((19200*coeff[1, 1] - 7092*coeff[1, 2] + 
    19213*coeff[1, 3])*F[3, 8]*F[1, 1, 1])/540 + 
 ((5286840*coeff[1, 1] - 3742044*coeff[1, 2] + 2232671*coeff[1, 3])*F[3, 9]*
   F[1, 1, 1])/11520 - ((300*coeff[1, 1] + 180*coeff[1, 2] + 727*coeff[1, 3])*
   F[3, 10]*F[1, 1, 1])/144 + ((-8*coeff[1, 1])/9 + (761*coeff[1, 2])/360 + 
   (241*coeff[1, 3])/160)*F[3, 11]*F[1, 1, 1] + 
 ((156629400*coeff[1, 1] - 83851644*coeff[1, 2] + 103607171*coeff[1, 3])*
   F[3, 12]*F[1, 1, 1])/1244160 + ((8*coeff[1, 1])/3 + (3*coeff[1, 2])/160 + 
   (70469*coeff[1, 3])/17280)*F[3, 13]*F[1, 1, 1] + 
 ((276950040*coeff[1, 1] - 100522092*coeff[1, 2] + 246481883*coeff[1, 3])*
   F[3, 14]*F[1, 1, 1])/1244160 + 
 (2*coeff[1, 1] + (2*coeff[1, 2])/5 + (209*coeff[1, 3])/60)*F[3, 15]*
  F[1, 1, 1] + ((363*coeff[1, 2] + 523*coeff[1, 3])*F[3, 16]*F[1, 1, 1])/
  180 + (-6*coeff[1, 1] + (3612*coeff[1, 2] - 46853*coeff[1, 3])/5760)*
  F[3, 17]*F[1, 1, 1] + ((34521720*coeff[1, 1] - 15675084*coeff[1, 2] + 
    26344511*coeff[1, 3])*F[3, 18]*F[1, 1, 1])/138240 + 
 ((2760*coeff[1, 1] - 201*coeff[1, 2] + 3734*coeff[1, 3])*F[3, 19]*
   F[1, 1, 1])/540 - (2*(12*coeff[1, 1] + 17*coeff[1, 3])*F[3, 20]*
   F[1, 1, 1])/27 - ((8247000*coeff[1, 1] - 2104236*coeff[1, 2] + 
    8311879*coeff[1, 3])*F[3, 21]*F[1, 1, 1])/207360 + 
 (-4*coeff[1, 1] - (17*coeff[1, 3])/3)*F[3, 22]*F[1, 1, 1] + 
 ((40*coeff[1, 1])/9 - (67*coeff[1, 2])/40 + (19069*coeff[1, 3])/4320)*
  F[3, 24]*F[1, 1, 1] + ((coeff[1, 2] + coeff[1, 3])*F[3, 27]*F[1, 1, 1])/
  20 + ((coeff[1, 2] + coeff[1, 3])*F[3, 28]*F[1, 1, 1])/20 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 29]*F[1, 1, 1])/20 + 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 30]*F[1, 1, 1])/20 + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[3, 31]*F[1, 1, 1])/
  270 + ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[3, 32]*
   F[1, 1, 1])/108 + ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*
   F[3, 33]*F[1, 1, 1])/180 + 
 (4*(660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[3, 34]*
   F[1, 1, 1])/135 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 35]*F[1, 1, 1])/360 + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[3, 36]*F[1, 1, 1])/
  135 + ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[3, 37]*
   F[1, 1, 1])/540 + ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*
   F[3, 38]*F[1, 1, 1])/180 - 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[3, 42]*F[1, 1, 1])/
  90 - ((2040*coeff[1, 1] - 1008*coeff[1, 2] + 1577*coeff[1, 3])*F[3, 51]*
   F[1, 1, 1])/1080 - ((120000*coeff[1, 1] - 55308*coeff[1, 2] + 
    97567*coeff[1, 3])*F[3, 52]*F[1, 1, 1])/17280 - 
 ((450*coeff[1, 1] - 179*coeff[1, 2] + 411*coeff[1, 3])*F[3, 53]*F[1, 1, 1])/
  120 - ((696*coeff[1, 1] - 288*coeff[1, 2] + 613*coeff[1, 3])*F[3, 54]*
   F[1, 1, 1])/27 - ((34080*coeff[1, 1] - 9924*coeff[1, 2] + 
    36161*coeff[1, 3])*F[3, 55]*F[1, 1, 1])/4320 - 
 ((50880*coeff[1, 1] - 8028*coeff[1, 2] + 63907*coeff[1, 3])*F[3, 56]*
   F[1, 1, 1])/17280 - ((15600*coeff[1, 1] - 3324*coeff[1, 2] + 
    18361*coeff[1, 3])*F[3, 57]*F[1, 1, 1])/2880 + 
 ((390*coeff[1, 1] - 293*coeff[1, 2] + 127*coeff[1, 3])*F[3, 58]*F[1, 1, 1])/
  180 + ((480*coeff[1, 1] + 1364*coeff[1, 2] + 2779*coeff[1, 3])*F[3, 59]*
   F[1, 1, 1])/1920 + ((1104*coeff[1, 1] - 276*coeff[1, 2] + 
    1235*coeff[1, 3])*F[3, 61]*F[1, 1, 1])/96 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 65]*F[1, 1, 1])/
  180 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 66]*
   F[1, 1, 1])/180 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 67]*F[1, 1, 1])/180 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 68]*F[1, 1, 1])/
  180 - ((104*coeff[1, 2] + 119*coeff[1, 3])*F[3, 79]*F[1, 1, 1])/45 + 
 ((2263155960*coeff[1, 1] - 1019283324*coeff[1, 2] + 1721813581*coeff[1, 3])*
   F[1, 1, 1]^4)/3732480 + 
 ((144*coeff[1, 1] - 149*coeff[1, 2] + 3*coeff[1, 3])*F[3, 1]*F[1, 1, 2])/
  36 + (-2*coeff[1, 1] + (79*coeff[1, 2])/30 + (23*coeff[1, 3])/60)*F[3, 2]*
  F[1, 1, 2] - ((45648*coeff[1, 1] + 12790*coeff[1, 2] + 83041*coeff[1, 3])*
   F[3, 3]*F[1, 1, 2])/1296 + 
 ((3600*coeff[1, 1] - 1583*coeff[1, 2] + 2657*coeff[1, 3])*F[3, 4]*
   F[1, 1, 2])/2160 - ((88272*coeff[1, 1] + 72958*coeff[1, 2] + 
    224935*coeff[1, 3])*F[3, 5]*F[1, 1, 2])/5184 + 
 ((1080*coeff[1, 1] - 473*coeff[1, 2] + 857*coeff[1, 3])*F[3, 6]*F[1, 1, 2])/
  270 - ((1057*coeff[1, 2] + 1447*coeff[1, 3])*F[3, 7]*F[1, 1, 2])/120 - 
 ((27600*coeff[1, 1] + 19297*coeff[1, 2] + 66937*coeff[1, 3])*F[3, 8]*
   F[1, 1, 2])/360 - ((151*coeff[1, 2] + 199*coeff[1, 3])*F[3, 9]*F[1, 1, 2])/
  36 + ((97*coeff[1, 2] + 127*coeff[1, 3])*F[3, 10]*F[1, 1, 2])/120 + 
 ((59220*coeff[1, 1] + 16802*coeff[1, 2] + 109757*coeff[1, 3])*F[3, 11]*
   F[1, 1, 2])/1620 + (coeff[1, 1] + (-4429*coeff[1, 2] - 2669*coeff[1, 3])/
    2160)*F[3, 12]*F[1, 1, 2] + 
 ((458640*coeff[1, 1] + 206282*coeff[1, 2] + 957617*coeff[1, 3])*F[3, 13]*
   F[1, 1, 2])/25920 + ((144*coeff[1, 1] - 95*coeff[1, 2] + 89*coeff[1, 3])*
   F[3, 14]*F[1, 1, 2])/54 + (2*coeff[1, 1] - (8*coeff[1, 2])/15 + 
   (133*coeff[1, 3])/60)*F[3, 15]*F[1, 1, 2] + 
 ((9200*coeff[1, 1] + 4111*coeff[1, 2] + 19126*coeff[1, 3])*F[3, 16]*
   F[1, 1, 2])/120 - ((279120*coeff[1, 1] + 103158*coeff[1, 2] + 
    543553*coeff[1, 3])*F[3, 17]*F[1, 1, 2])/8640 + 
 ((2160*coeff[1, 1] - 1603*coeff[1, 2] + 817*coeff[1, 3])*F[3, 18]*
   F[1, 1, 2])/720 + ((240*coeff[1, 1] - 259*coeff[1, 2] + 21*coeff[1, 3])*
   F[3, 19]*F[1, 1, 2])/180 + 
 ((13920*coeff[1, 1] + 10863*coeff[1, 2] + 35948*coeff[1, 3])*F[3, 20]*
   F[1, 1, 2])/3240 + (4*(14*coeff[1, 2] + 19*coeff[1, 3])*F[3, 21]*
   F[1, 1, 2])/135 - ((60*coeff[1, 1] - 4*coeff[1, 2] + 81*coeff[1, 3])*
   F[3, 22]*F[1, 1, 2])/15 + ((212*coeff[1, 2] + 287*coeff[1, 3])*F[3, 24]*
   F[1, 1, 2])/45 + ((coeff[1, 2] + coeff[1, 3])*F[3, 27]*F[1, 1, 2])/20 + 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 28]*F[1, 1, 2])/20 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 29]*F[1, 1, 2])/20 + 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 30]*F[1, 1, 2])/20 - 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[3, 52]*F[1, 1, 2])/90 + 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[3, 55]*F[1, 1, 2])/45 + 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[3, 56]*F[1, 1, 2])/30 + 
 ((38*coeff[1, 2] + 53*coeff[1, 3])*F[3, 57]*F[1, 1, 2])/15 + 
 (14*(8*coeff[1, 2] + 13*coeff[1, 3])*F[3, 58]*F[1, 1, 2])/45 - 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[3, 59]*F[1, 1, 2])/30 + 
 (4*coeff[1, 2] + (46*coeff[1, 3])/9)*F[3, 77]*F[1, 1, 2] + 
 (8*(coeff[1, 2] + coeff[1, 3])*F[3, 79]*F[1, 1, 2])/9 + 
 ((215760*coeff[1, 1] - 111804*coeff[1, 2] + 155431*coeff[1, 3])*F[1, 1, 1]^3*
   F[1, 1, 2])/25920 + ((23280*coeff[1, 1] - 2274*coeff[1, 2] + 
    31631*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 2]^2)/2160 - 
 ((409680*coeff[1, 1] - 269868*coeff[1, 2] + 241247*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^3)/25920 - ((8077560*coeff[1, 1] + 3504592*coeff[1, 2] + 
    16592907*coeff[1, 3])*F[1, 1, 2]^4)/77760 + 
 ((60780840*coeff[1, 1] - 28234596*coeff[1, 2] + 48346229*coeff[1, 3])*
   F[3, 1]*F[1, 1, 3])/207360 + 
 ((5952*coeff[1, 1] + 2583*coeff[1, 2] + 12197*coeff[1, 3])*F[3, 2]*
   F[1, 1, 3])/144 + (coeff[1, 1] + (1934*coeff[1, 2] + 4319*coeff[1, 3])/
    1440)*F[3, 3]*F[1, 1, 3] - 
 ((58664760*coeff[1, 1] - 20482572*coeff[1, 2] + 47140163*coeff[1, 3])*
   F[3, 4]*F[1, 1, 3])/1244160 + 
 ((15840*coeff[1, 1] + 18846*coeff[1, 2] + 45401*coeff[1, 3])*F[3, 5]*
   F[1, 1, 3])/5760 + ((1518120*coeff[1, 1] - 106532*coeff[1, 2] + 
    1983903*coeff[1, 3])*F[3, 6]*F[1, 1, 3])/17280 + 
 ((1440*coeff[1, 1] + 1682*coeff[1, 2] + 4147*coeff[1, 3])*F[3, 7]*
   F[1, 1, 3])/960 + (8*coeff[1, 1] + (683*coeff[1, 2])/90 + 
   (399*coeff[1, 3])/20)*F[3, 8]*F[1, 1, 3] + 
 ((280920*coeff[1, 1] - 4904556*coeff[1, 2] - 6548741*coeff[1, 3])*F[3, 9]*
   F[1, 1, 3])/69120 - ((47*coeff[1, 2] + 52*coeff[1, 3])*F[3, 10]*
   F[1, 1, 3])/80 + (coeff[1, 1] + (7*(222*coeff[1, 2] + 517*coeff[1, 3]))/
    1440)*F[3, 11]*F[1, 1, 3] + 
 ((1082520*coeff[1, 1] + 11140*coeff[1, 2] + 1506063*coeff[1, 3])*F[3, 12]*
   F[1, 1, 3])/27648 - ((1440*coeff[1, 1] + 1562*coeff[1, 2] + 
    4907*coeff[1, 3])*F[3, 13]*F[1, 1, 3])/5760 + 
 ((1547400*coeff[1, 1] + 4343916*coeff[1, 2] + 7634521*coeff[1, 3])*F[3, 14]*
   F[1, 1, 3])/311040 - ((3*coeff[1, 2] + 8*coeff[1, 3])*F[3, 15]*F[1, 1, 3])/
  60 - (21*(coeff[1, 2] + coeff[1, 3])*F[3, 16]*F[1, 1, 3])/40 + 
 ((1440*coeff[1, 1] + 1546*coeff[1, 2] + 4091*coeff[1, 3])*F[3, 17]*
   F[1, 1, 3])/1920 + ((9956040*coeff[1, 1] + 15900684*coeff[1, 2] + 
    36149429*coeff[1, 3])*F[3, 18]*F[1, 1, 3])/414720 - 
 ((122640*coeff[1, 1] + 54948*coeff[1, 2] + 252703*coeff[1, 3])*F[3, 19]*
   F[1, 1, 3])/4320 - ((62383080*coeff[1, 1] - 5968212*coeff[1, 2] + 
    76334413*coeff[1, 3])*F[3, 21]*F[1, 1, 3])/1244160 - 
 ((1440*coeff[1, 1] + 1646*coeff[1, 2] + 4031*coeff[1, 3])*F[3, 24]*
   F[1, 1, 3])/1440 + ((coeff[1, 2] + coeff[1, 3])*F[3, 27]*F[1, 1, 3])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 28]*F[1, 1, 3])/40 + 
 (3*(coeff[1, 2] + coeff[1, 3])*F[3, 29]*F[1, 1, 3])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 30]*F[1, 1, 3])/40 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[3, 32]*F[1, 1, 3])/
  81 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[3, 33]*
   F[1, 1, 3])/36 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[3, 34]*F[1, 1, 3])/81 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[3, 35]*F[1, 1, 3])/
  72 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[3, 36]*
   F[1, 1, 3])/162 + ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[3, 44]*F[1, 1, 3])/162 + 
 ((1829520*coeff[1, 1] + 6168*coeff[1, 2] + 2703313*coeff[1, 3])*F[3, 51]*
   F[1, 1, 3])/25920 + ((1698480*coeff[1, 1] - 511008*coeff[1, 2] + 
    1802347*coeff[1, 3])*F[3, 52]*F[1, 1, 3])/103680 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[3, 53]*F[1, 1, 3])/
  72 + ((3840*coeff[1, 1] - 1548*coeff[1, 2] + 3437*coeff[1, 3])*F[3, 54]*
   F[1, 1, 3])/135 - ((1573200*coeff[1, 1] + 5916*coeff[1, 2] + 
    2340331*coeff[1, 3])*F[3, 55]*F[1, 1, 3])/25920 - 
 ((1566000*coeff[1, 1] - 596184*coeff[1, 2] + 1500751*coeff[1, 3])*F[3, 56]*
   F[1, 1, 3])/103680 + 
 ((1440*coeff[1, 1] + 2158*coeff[1, 2] + 4163*coeff[1, 3])*F[3, 57]*
   F[1, 1, 3])/960 - ((16*coeff[1, 1] - 12*coeff[1, 2] + 5*coeff[1, 3])*
   F[3, 58]*F[1, 1, 3])/3 + 
 ((191056*coeff[1, 1] - 22976*coeff[1, 2] + 250565*coeff[1, 3])*F[3, 59]*
   F[1, 1, 3])/2304 - ((669360*coeff[1, 1] - 17628*coeff[1, 2] + 
    964037*coeff[1, 3])*F[3, 60]*F[1, 1, 3])/12960 - 
 ((1440*coeff[1, 1] + 2094*coeff[1, 2] + 4279*coeff[1, 3])*F[3, 61]*
   F[1, 1, 3])/480 + ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[3, 69]*F[1, 1, 3])/81 + 
 (11*(48*coeff[1, 1] + 148*coeff[1, 2] + 253*coeff[1, 3])*F[3, 77]*
   F[1, 1, 3])/96 + ((8*coeff[1, 2])/3 + 3*coeff[1, 3])*F[3, 79]*F[1, 1, 3] + 
 ((-164855640*coeff[1, 1] + 222317484*coeff[1, 2] + 85307549*coeff[1, 3])*
   F[1, 1, 1]^3*F[1, 1, 3])/1866240 - 
 ((15840*coeff[1, 1] - 6838*coeff[1, 2] + 13117*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 3])/8640 - 
 ((160*coeff[1, 1] + 193*coeff[1, 2] + 458*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 3])/80 + 
 ((-7680*coeff[1, 1] + 50784*coeff[1, 2] + 53879*coeff[1, 3])*F[1, 1, 2]^3*
   F[1, 1, 3])/25920 - ((261647880*coeff[1, 1] - 104938692*coeff[1, 2] + 
    217066793*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 3]^2)/829440 - 
 ((1800*coeff[1, 1] - 859*coeff[1, 2] + 1366*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]^2)/270 + 
 ((10320*coeff[1, 1] + 8079*coeff[1, 2] + 25844*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]^2)/8640 - ((357293400*coeff[1, 1] - 38634348*coeff[1, 2] + 
    460887227*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]^3)/3732480 + 
 ((129360*coeff[1, 1] + 59883*coeff[1, 2] + 274828*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]^3)/12960 - ((629548440*coeff[1, 1] - 42924252*coeff[1, 2] + 
    888528683*coeff[1, 3])*F[1, 1, 3]^4)/29859840 + 
 ((2134488*coeff[1, 1] - 240124*coeff[1, 2] + 2601597*coeff[1, 3])*F[3, 1]*
   F[1, 1, 4])/2304 + ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*
   F[3, 2]*F[1, 1, 4])/60 - 
 ((121170*coeff[1, 1] + 44493*coeff[1, 2] + 238993*coeff[1, 3])*F[3, 3]*
   F[1, 1, 4])/3240 - ((15024570*coeff[1, 1] + 110166*coeff[1, 2] + 
    20668001*coeff[1, 3])*F[3, 4]*F[1, 1, 4])/77760 - 
 ((115950*coeff[1, 1] + 33387*coeff[1, 2] + 219127*coeff[1, 3])*F[3, 5]*
   F[1, 1, 4])/12960 + ((12500904*coeff[1, 1] - 2439924*coeff[1, 2] + 
    13822735*coeff[1, 3])*F[3, 6]*F[1, 1, 4])/31104 - 
 ((6*coeff[1, 1] - 5*coeff[1, 2] + 3*coeff[1, 3])*F[3, 7]*F[1, 1, 4])/16 - 
 ((18*coeff[1, 1] - 7*coeff[1, 2] + 17*coeff[1, 3])*F[3, 8]*F[1, 1, 4])/9 - 
 ((90840*coeff[1, 1] + 11924*coeff[1, 2] + 145419*coeff[1, 3])*F[3, 9]*
   F[1, 1, 4])/4608 + ((90*coeff[1, 1] - 11*coeff[1, 2] + 109*coeff[1, 3])*
   F[3, 10]*F[1, 1, 4])/240 + 
 ((118470*coeff[1, 1] + 45303*coeff[1, 2] + 234763*coeff[1, 3])*F[3, 11]*
   F[1, 1, 4])/3240 + ((24310560*coeff[1, 1] - 9655116*coeff[1, 2] + 
    20073619*coeff[1, 3])*F[3, 12]*F[1, 1, 4])/311040 + 
 ((105690*coeff[1, 1] + 37329*coeff[1, 2] + 206509*coeff[1, 3])*F[3, 13]*
   F[1, 1, 4])/12960 + ((101371080*coeff[1, 1] - 55958532*coeff[1, 2] + 
    62377393*coeff[1, 3])*F[3, 14]*F[1, 1, 4])/1244160 - 
 ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*F[3, 15]*F[1, 1, 4])/
  60 - (8*(6*coeff[1, 2] + 11*coeff[1, 3])*F[3, 16]*F[1, 1, 4])/45 - 
 ((192330*coeff[1, 1] + 72113*coeff[1, 2] + 382853*coeff[1, 3])*F[3, 17]*
   F[1, 1, 4])/4320 + ((14085960*coeff[1, 1] - 3719820*coeff[1, 2] + 
    14240207*coeff[1, 3])*F[3, 18]*F[1, 1, 4])/41472 - 
 ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*F[3, 19]*F[1, 1, 4])/
  90 + ((11232*coeff[1, 1] + 5317*coeff[1, 2] + 23524*coeff[1, 3])*F[3, 20]*
   F[1, 1, 4])/648 - ((10576440*coeff[1, 1] - 1172076*coeff[1, 2] + 
    12896689*coeff[1, 3])*F[3, 21]*F[1, 1, 4])/34560 + 
 (coeff[1, 1] + (9*coeff[1, 2])/10 + (77*coeff[1, 3])/30)*F[3, 22]*
  F[1, 1, 4] + ((90*coeff[1, 1] - 59*coeff[1, 2] + 61*coeff[1, 3])*F[3, 24]*
   F[1, 1, 4])/360 + ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 
    104321851*coeff[1, 3])*F[3, 31]*F[1, 1, 4])/2643840 + 
 ((92816400*coeff[1, 1] - 27620532*coeff[1, 2] + 97463083*coeff[1, 3])*
   F[3, 32]*F[1, 1, 4])/3525120 - 
 ((2608680*coeff[1, 1] - 738426*coeff[1, 2] + 2730769*coeff[1, 3])*F[3, 33]*
   F[1, 1, 4])/220320 + ((286320*coeff[1, 1] + 6647412*coeff[1, 2] + 
    8359177*coeff[1, 3])*F[3, 34]*F[1, 1, 4])/440640 - 
 ((210*coeff[1, 1] + 81*coeff[1, 2] + 401*coeff[1, 3])*F[3, 35]*F[1, 1, 4])/
  240 - ((83280*coeff[1, 1] - 16084*coeff[1, 2] + 142891*coeff[1, 3])*
   F[3, 36]*F[1, 1, 4])/146880 - 
 ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 104321851*coeff[1, 3])*
   F[3, 37]*F[1, 1, 4])/10575360 + 
 ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 104321851*coeff[1, 3])*
   F[3, 40]*F[1, 1, 4])/3525120 + 
 ((83280*coeff[1, 1] - 16084*coeff[1, 2] + 142891*coeff[1, 3])*F[3, 44]*
   F[1, 1, 4])/146880 + ((706260*coeff[1, 1] - 155763*coeff[1, 2] + 
    836767*coeff[1, 3])*F[3, 51]*F[1, 1, 4])/18360 + 
 ((1051485*coeff[1, 1] - 231273*coeff[1, 2] + 1246982*coeff[1, 3])*F[3, 52]*
   F[1, 1, 4])/36720 + ((97350*coeff[1, 1] + 7236*coeff[1, 2] + 
    154157*coeff[1, 3])*F[3, 53]*F[1, 1, 4])/7344 + 
 ((25440*coeff[1, 1] - 10404*coeff[1, 2] + 22571*coeff[1, 3])*F[3, 54]*
   F[1, 1, 4])/540 + (13*(30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 55]*F[1, 1, 4])/1080 - 
 ((329415*coeff[1, 1] - 70767*coeff[1, 2] + 393878*coeff[1, 3])*F[3, 56]*
   F[1, 1, 4])/36720 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 57]*F[1, 1, 4])/60 + 
 (17*(30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 58]*F[1, 1, 4])/
  360 + ((116265*coeff[1, 1] - 25527*coeff[1, 2] + 137968*coeff[1, 3])*
   F[3, 59]*F[1, 1, 4])/4080 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 65]*F[1, 1, 4])/
  120 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 66]*
   F[1, 1, 4])/360 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 67]*F[1, 1, 4])/360 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 68]*F[1, 1, 4])/
  360 + ((17364720*coeff[1, 1] + 229524*coeff[1, 2] + 25520209*coeff[1, 3])*
   F[3, 69]*F[1, 1, 4])/1321920 - (16*(coeff[1, 2] + coeff[1, 3])*F[3, 79]*
   F[1, 1, 4])/45 + ((998302920*coeff[1, 1] - 193183716*coeff[1, 2] + 
    1104714209*coeff[1, 3])*F[1, 1, 1]^3*F[1, 1, 4])/3732480 - 
 ((37380*coeff[1, 1] - 10926*coeff[1, 2] + 39619*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 4])/4320 - 
 ((1920*coeff[1, 1] + 38628*coeff[1, 2] + 54853*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 4])/8640 - 
 ((143772*coeff[1, 1] + 80472*coeff[1, 2] + 326783*coeff[1, 3])*F[1, 1, 2]^3*
   F[1, 1, 4])/7776 - ((73648200*coeff[1, 1] + 16660572*coeff[1, 2] + 
    123316657*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4])/414720 + 
 ((3168*coeff[1, 1] - 1562*coeff[1, 2] + 2429*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/864 + 
 ((1440*coeff[1, 1] + 1378*coeff[1, 2] + 3443*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 4])/2880 - 
 ((23624520*coeff[1, 1] - 19226484*coeff[1, 2] + 7083281*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/414720 + 
 ((936*coeff[1, 1] - 139*coeff[1, 2] + 1069*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*F[1, 1, 4])/432 + 
 ((155686800*coeff[1, 1] + 89815296*coeff[1, 2] + 357593281*coeff[1, 3])*
   F[1, 1, 3]^3*F[1, 1, 4])/15863040 - 
 ((61610568*coeff[1, 1] - 18038196*coeff[1, 2] + 60172433*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 4]^2)/82944 + 
 ((20100*coeff[1, 1] + 1122*coeff[1, 2] + 31867*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]^2)/2160 + 
 ((466530*coeff[1, 1] + 199209*coeff[1, 2] + 950594*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]^2)/6480 + ((391173720*coeff[1, 1] - 86518908*coeff[1, 2] + 
    417327227*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2)/414720 - 
 ((720*coeff[1, 1] + 7391*coeff[1, 2] + 10786*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 4]^2)/2160 - 
 ((35356680*coeff[1, 1] + 1996268*coeff[1, 2] + 50049233*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]^2)/276480 + 
 ((-7767240*coeff[1, 1] + 8215617*coeff[1, 2] + 460372*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]^3)/116640 + 
 ((69960*coeff[1, 1] + 23351*coeff[1, 2] + 135651*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]^3)/2430 - ((446250360*coeff[1, 1] + 58869444*coeff[1, 2] + 
    691506019*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]^3)/3732480 - 
 ((3579048120*coeff[1, 1] - 1756512076*coeff[1, 2] + 2255115319*coeff[1, 3])*
   F[1, 1, 4]^4)/84602880 - 
 ((53040*coeff[1, 1] + 2359*(4*coeff[1, 2] + 39*coeff[1, 3]))*F[3, 1]*
   F[1, 1, 5])/720 + ((102480*coeff[1, 1] + 16344*coeff[1, 2] + 
    176239*coeff[1, 3])*F[3, 2]*F[1, 1, 5])/2880 - 
 ((5232*coeff[1, 1] + 6976*coeff[1, 2] + 14957*coeff[1, 3])*F[3, 3]*
   F[1, 1, 5])/7776 - ((102480*coeff[1, 1] + 12612*coeff[1, 2] + 
    168907*coeff[1, 3])*F[3, 4]*F[1, 1, 5])/5760 + 
 ((74544*coeff[1, 1] - 42664*coeff[1, 2] + 40477*coeff[1, 3])*F[3, 5]*
   F[1, 1, 5])/31104 - ((102480*coeff[1, 1] + 12984*coeff[1, 2] + 
    169279*coeff[1, 3])*F[3, 6]*F[1, 1, 5])/4320 - 
 ((720*coeff[1, 1] + 1576*coeff[1, 2] + 3551*coeff[1, 3])*F[3, 7]*F[1, 1, 5])/
  960 - ((720*coeff[1, 1] + 932*coeff[1, 2] + 2587*coeff[1, 3])*F[3, 8]*
   F[1, 1, 5])/180 + (17*(coeff[1, 2] + coeff[1, 3])*F[3, 9]*F[1, 1, 5])/40 + 
 (9*(coeff[1, 2] + coeff[1, 3])*F[3, 10]*F[1, 1, 5])/80 - 
 ((752880*coeff[1, 1] + 259504*coeff[1, 2] + 1463429*coeff[1, 3])*F[3, 11]*
   F[1, 1, 5])/38880 - ((102480*coeff[1, 1] + 9636*coeff[1, 2] + 
    165931*coeff[1, 3])*F[3, 12]*F[1, 1, 5])/17280 - 
 ((4328400*coeff[1, 1] + 1594552*coeff[1, 2] + 8523347*coeff[1, 3])*F[3, 13]*
   F[1, 1, 5])/155520 + ((coeff[1, 2] + coeff[1, 3])*F[3, 14]*F[1, 1, 5])/3 - 
 (3*(coeff[1, 2] + coeff[1, 3])*F[3, 15]*F[1, 1, 5])/20 - 
 ((9200*coeff[1, 1] + 4048*coeff[1, 2] + 19063*coeff[1, 3])*F[3, 16]*
   F[1, 1, 5])/120 + ((316176*coeff[1, 1] + 108296*coeff[1, 2] + 
    617095*coeff[1, 3])*F[3, 17]*F[1, 1, 5])/10368 - 
 ((102480*coeff[1, 1] + 11724*coeff[1, 2] + 168019*coeff[1, 3])*F[3, 18]*
   F[1, 1, 5])/5760 - ((53040*coeff[1, 1] + 8808*coeff[1, 2] + 
    91373*coeff[1, 3])*F[3, 19]*F[1, 1, 5])/2160 + 
 ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[3, 20]*
   F[1, 1, 5])/2430 + ((240*coeff[1, 1] + 452*coeff[1, 2] + 1057*coeff[1, 3])*
   F[3, 24]*F[1, 1, 5])/480 - (3*(coeff[1, 2] + coeff[1, 3])*F[3, 27]*
   F[1, 1, 5])/40 - ((coeff[1, 2] + coeff[1, 3])*F[3, 28]*F[1, 1, 5])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 29]*F[1, 1, 5])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 30]*F[1, 1, 5])/40 + 
 ((65040*coeff[1, 1] + 64674*coeff[1, 2] + 193229*coeff[1, 3])*F[3, 31]*
   F[1, 1, 5])/19440 + ((-785640*coeff[1, 1] + 1614096*coeff[1, 2] + 
    1260821*coeff[1, 3])*F[3, 32]*F[1, 1, 5])/311040 + 
 ((651480*coeff[1, 1] - 260568*coeff[1, 2] + 559907*coeff[1, 3])*F[3, 36]*
   F[1, 1, 5])/38880 + ((1079160*coeff[1, 1] + 744048*coeff[1, 2] + 
    2588777*coeff[1, 3])*F[3, 37]*F[1, 1, 5])/62208 - 
 (11*(18*coeff[1, 2] + 23*coeff[1, 3])*F[3, 38]*F[1, 1, 5])/180 + 
 ((-44*coeff[1, 1])/3 + (527*coeff[1, 2])/8 + (9881*coeff[1, 3])/144)*
  F[3, 39]*F[1, 1, 5] - ((150792*coeff[1, 1] + 194544*coeff[1, 2] + 
    467207*coeff[1, 3])*F[3, 40]*F[1, 1, 5])/20736 - 
 ((41880*coeff[1, 1] + 108864*coeff[1, 2] + 214489*coeff[1, 3])*F[3, 41]*
   F[1, 1, 5])/19440 - ((8*coeff[1, 2] + 13*coeff[1, 3])*F[3, 51]*F[1, 1, 5])/
  45 + ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[3, 52]*
   F[1, 1, 5])/1920 - ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*
   F[3, 55]*F[1, 1, 5])/480 - 
 ((2160*coeff[1, 1] + 3812*coeff[1, 2] + 9097*coeff[1, 3])*F[3, 56]*
   F[1, 1, 5])/5760 - ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*
   F[3, 57]*F[1, 1, 5])/320 - (8*(8*coeff[1, 2] + 13*coeff[1, 3])*F[3, 58]*
   F[1, 1, 5])/45 + ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*
   F[3, 59]*F[1, 1, 5])/640 + 
 ((720*coeff[1, 1] + 844*coeff[1, 2] + 2339*coeff[1, 3])*F[3, 61]*F[1, 1, 5])/
  480 - (11*(720*coeff[1, 1] + 1068*coeff[1, 2] + 2323*coeff[1, 3])*F[3, 77]*
   F[1, 1, 5])/1440 - ((1398480*coeff[1, 1] + 173616*coeff[1, 2] + 
    2292671*coeff[1, 3])*F[1, 1, 1]^3*F[1, 1, 5])/51840 + 
 ((144*coeff[1, 1] + 148*coeff[1, 2] + 511*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 5])/576 + 
 ((9920*coeff[1, 1] + 2624*coeff[1, 2] + 19559*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 5])/2880 + 
 ((16994640*coeff[1, 1] + 5710996*coeff[1, 2] + 32789351*coeff[1, 3])*
   F[1, 1, 2]^3*F[1, 1, 5])/233280 + 
 ((2160*coeff[1, 1] + 808*coeff[1, 2] + 3853*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 3]*F[1, 1, 5])/2880 + (5*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/18 - 
 ((1440*coeff[1, 1] + 1554*coeff[1, 2] + 4099*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 5])/2880 + 
 ((427*coeff[1, 1])/12 + (767*coeff[1, 2])/180 + (56189*coeff[1, 3])/960)*
  F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 5] - 
 ((26*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 5])/90 - 
 ((317520*coeff[1, 1] + 54072*coeff[1, 2] + 552127*coeff[1, 3])*F[1, 1, 3]^3*
   F[1, 1, 5])/25920 + ((102480*coeff[1, 1] + 11988*coeff[1, 2] + 
    168283*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 5])/8640 - 
 ((3880*coeff[1, 1] - 398*coeff[1, 2] + 5347*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/720 - 
 ((160488*coeff[1, 1] + 51748*coeff[1, 2] + 305755*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 5])/5184 + (83*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5])/360 + 
 (coeff[1, 1] + (314*coeff[1, 2] + 791*coeff[1, 3])/288)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5] - 
 ((102480*coeff[1, 1] + 12532*coeff[1, 2] + 168827*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 5])/5760 + 
 ((348480*coeff[1, 1] + 44316*coeff[1, 2] + 577591*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 5])/17280 - 
 ((2786400*coeff[1, 1] + 1058026*coeff[1, 2] + 5518261*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/25920 - 
 ((50520*coeff[1, 1] + 4693*coeff[1, 2] + 81168*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 5])/2880 - 
 ((74226*coeff[1, 1] - 7235*coeff[1, 2] + 106409*coeff[1, 3])*F[1, 1, 4]^3*
   F[1, 1, 5])/23328 + ((386160*coeff[1, 1] + 12336*coeff[1, 2] + 
    572861*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 5]^2)/34560 + 
 ((3328*coeff[1, 1] - 764*coeff[1, 2] + 3939*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 5]^2)/288 + 
 ((3791280*coeff[1, 1] + 1380172*coeff[1, 2] + 7375817*coeff[1, 3])*
   F[1, 1, 2]^2*F[1, 1, 5]^2)/77760 - 
 ((69840*coeff[1, 1] + 25322*coeff[1, 2] + 135747*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]^2)/1440 + 
 (-3*coeff[1, 1] + (1334*coeff[1, 2] - 4651*coeff[1, 3])/1440)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 5]^2 + 
 ((353520*coeff[1, 1] + 151968*coeff[1, 2] + 722213*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]^2)/8640 - 
 ((4672*coeff[1, 1] + 700*coeff[1, 2] + 7787*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]^2)/1152 + 
 ((398400*coeff[1, 1] + 117674*coeff[1, 2] + 762655*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]^2)/15552 + 
 ((4320*coeff[1, 1] + 5674*coeff[1, 2] + 13819*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]^2)/5760 + 
 ((642072*coeff[1, 1] + 275860*coeff[1, 2] + 1309595*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 5]^2)/31104 - 
 ((307600*coeff[1, 1] + 70928*coeff[1, 2] + 569363*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]^3)/17280 - 
 ((1473360*coeff[1, 1] + 563476*coeff[1, 2] + 2943771*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]^3)/38880 - 
 ((74160*coeff[1, 1] + 136728*coeff[1, 2] + 275273*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]^3)/12960 + ((3233680*coeff[1, 1] + 8334244*coeff[1, 2] + 
    15990099*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 5]^3)/587520 + 
 ((-37971960*coeff[1, 1] + 86904776*coeff[1, 2] + 57927351*coeff[1, 3])*
   F[1, 1, 5]^4)/3732480 - 
 ((3030*coeff[1, 1] - 421*coeff[1, 2] + 3819*coeff[1, 3])*F[3, 1]*F[1, 1, 6])/
  720 - ((5*coeff[1, 2] + 8*coeff[1, 3])*F[3, 2]*F[1, 1, 6])/12 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[3, 3]*
   F[1, 1, 6])/1080 - ((10770*coeff[1, 1] - 171*coeff[1, 2] + 
    15764*coeff[1, 3])*F[3, 4]*F[1, 1, 6])/4320 - 
 (11*(3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[3, 5]*
   F[1, 1, 6])/4320 + ((42*coeff[1, 1] - 75*coeff[1, 2] - 46*coeff[1, 3])*
   F[3, 6]*F[1, 1, 6])/216 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[3, 7]*
   F[1, 1, 6])/720 - ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 
    7592*coeff[1, 3])*F[3, 8]*F[1, 1, 6])/135 + 
 ((2250*coeff[1, 1] - 227*coeff[1, 2] + 3013*coeff[1, 3])*F[3, 9]*F[1, 1, 6])/
  180 + ((330*coeff[1, 1] + 69*coeff[1, 2] + 604*coeff[1, 3])*F[3, 10]*
   F[1, 1, 6])/240 - ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 
    7592*coeff[1, 3])*F[3, 11]*F[1, 1, 6])/1080 + 
 ((14070*coeff[1, 1] - 6009*coeff[1, 2] + 11626*coeff[1, 3])*F[3, 12]*
   F[1, 1, 6])/4320 + ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 
    7592*coeff[1, 3])*F[3, 13]*F[1, 1, 6])/4320 + 
 ((5190*coeff[1, 1] - 3357*coeff[1, 2] + 2483*coeff[1, 3])*F[3, 14]*
   F[1, 1, 6])/2160 - ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 
    7592*coeff[1, 3])*F[3, 17]*F[1, 1, 6])/1440 + 
 ((1650*coeff[1, 1] - 1707*coeff[1, 2] - 182*coeff[1, 3])*F[3, 18]*
   F[1, 1, 6])/1440 + ((5*coeff[1, 2] + 8*coeff[1, 3])*F[3, 19]*F[1, 1, 6])/
  18 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 21]*
   F[1, 1, 6])/80 + ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*
   F[3, 24]*F[1, 1, 6])/1080 - 
 ((208845840*coeff[1, 1] - 119159172*coeff[1, 2] + 143090533*coeff[1, 3])*
   F[3, 31]*F[1, 1, 6])/2643840 - 
 ((262678080*coeff[1, 1] + 3081916*coeff[1, 2] + 400241191*coeff[1, 3])*
   F[3, 32]*F[1, 1, 6])/3525120 + 
 ((98040*coeff[1, 1] - 528348*coeff[1, 2] - 726803*coeff[1, 3])*F[3, 33]*
   F[1, 1, 6])/73440 - 
 ((96833328*coeff[1, 1] + 55*(-392388*coeff[1, 2] + 2084063*coeff[1, 3]))*
   F[3, 34]*F[1, 1, 6])/264384 + 
 (11*(30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 35]*F[1, 1, 6])/
  144 - ((4887120*coeff[1, 1] + 5253268*coeff[1, 2] + 15090283*coeff[1, 3])*
   F[3, 36]*F[1, 1, 6])/440640 + 
 ((138380160*coeff[1, 1] - 155438532*coeff[1, 2] - 13420817*coeff[1, 3])*
   F[3, 37]*F[1, 1, 6])/10575360 + 
 ((5*coeff[1, 2] + 8*coeff[1, 3])*F[3, 38]*F[1, 1, 6])/12 - 
 ((196055040*coeff[1, 1] - 67486788*coeff[1, 2] + 194405407*coeff[1, 3])*
   F[3, 40]*F[1, 1, 6])/3525120 - 
 ((41880*coeff[1, 1] + 108864*coeff[1, 2] + 214489*coeff[1, 3])*F[3, 41]*
   F[1, 1, 6])/19440 - ((5*coeff[1, 2] + 8*coeff[1, 3])*F[3, 42]*F[1, 1, 6])/
  6 + ((2894640*coeff[1, 1] + 11310564*coeff[1, 2] + 21241349*coeff[1, 3])*
   F[3, 44]*F[1, 1, 6])/1321920 - 
 ((35756400*coeff[1, 1] - 10886736*coeff[1, 2] + 38891269*coeff[1, 3])*
   F[3, 51]*F[1, 1, 6])/1321920 - 
 ((266605440*coeff[1, 1] - 29187924*coeff[1, 2] + 357328391*coeff[1, 3])*
   F[3, 52]*F[1, 1, 6])/5287680 + 
 ((230340*coeff[1, 1] - 3176094*coeff[1, 2] - 4068539*coeff[1, 3])*F[3, 53]*
   F[1, 1, 6])/220320 - ((9819120*coeff[1, 1] - 2845740*coeff[1, 2] + 
    10676143*coeff[1, 3])*F[3, 54]*F[1, 1, 6])/44064 + 
 ((2364*coeff[1, 1] - 9888*coeff[1, 2] - 10237*coeff[1, 3])*F[3, 55]*
   F[1, 1, 6])/3888 + ((6732672*coeff[1, 1] - 5698428*coeff[1, 2] + 
    2176985*coeff[1, 3])*F[3, 56]*F[1, 1, 6])/1057536 + 
 ((7*coeff[1, 1])/6 + coeff[1, 2] + (119*coeff[1, 3])/36)*F[3, 57]*
  F[1, 1, 6] + ((2550*coeff[1, 1] + 1571*coeff[1, 2] + 5891*coeff[1, 3])*
   F[3, 58]*F[1, 1, 6])/360 - 
 ((91583040*coeff[1, 1] - 22166508*coeff[1, 2] + 105709837*coeff[1, 3])*
   F[3, 59]*F[1, 1, 6])/1762560 - 
 ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 149981*coeff[1, 3])*F[3, 60]*
   F[1, 1, 6])/9720 + (-2*coeff[1, 1] + coeff[1, 2]/30 - 
   (117*coeff[1, 3])/40)*F[3, 61]*F[1, 1, 6] - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 65]*F[1, 1, 6])/
  360 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 66]*
   F[1, 1, 6])/360 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 67]*F[1, 1, 6])/120 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 68]*F[1, 1, 6])/
  360 - ((17364720*coeff[1, 1] + 229524*coeff[1, 2] + 25520209*coeff[1, 3])*
   F[3, 69]*F[1, 1, 6])/1321920 + 
 ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*F[3, 79]*F[1, 1, 6])/
  45 - ((30*coeff[1, 1] + 7413*coeff[1, 2] + 11878*coeff[1, 3])*F[1, 1, 1]^3*
   F[1, 1, 6])/3240 + ((318*coeff[1, 1] - 53*coeff[1, 2] + 430*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/144 + 
 ((7530*coeff[1, 1] + 3933*coeff[1, 2] + 17243*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 6])/1080 - 
 ((15330*coeff[1, 1] + 6181*coeff[1, 2] + 32426*coeff[1, 3])*F[1, 1, 2]^3*
   F[1, 1, 6])/2160 + ((1020*coeff[1, 1] - 1038*coeff[1, 2] + 
    367*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 6])/6480 - 
 ((5520*coeff[1, 1] - 4460*coeff[1, 2] + 1537*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 6])/1152 - 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 6])/
  90 + ((160637712*coeff[1, 1] - 25466100*coeff[1, 2] + 
    203662493*coeff[1, 3])*F[1, 1, 3]^3*F[1, 1, 6])/3172608 - 
 ((161088*coeff[1, 1] - 47852*coeff[1, 2] + 165911*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 6])/58752 - 
 ((462*coeff[1, 1] + 123*coeff[1, 2] + 964*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6])/216 - 
 ((822*coeff[1, 1] + 447*coeff[1, 2] + 1888*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 6])/432 + 
 ((5160*coeff[1, 1] - 1776*coeff[1, 2] + 4879*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/1620 + 
 ((2105520*coeff[1, 1] - 525123*coeff[1, 2] + 2403422*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 6])/73440 + 
 ((-12600*coeff[1, 1] + 177512*coeff[1, 2] + 300447*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 6])/146880 + 
 ((3300*coeff[1, 1] + 1506*coeff[1, 2] + 7361*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 6])/540 + 
 ((13650*coeff[1, 1] - 16467*coeff[1, 2] - 4252*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 6])/12960 - 
 ((2069148*coeff[1, 1] + 2237694*coeff[1, 2] + 6518035*coeff[1, 3])*
   F[1, 1, 4]^3*F[1, 1, 6])/396576 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 6])/2160 + 
 ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]*F[1, 1, 6])/1920 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6])/1080 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 5]*F[1, 1, 6])/4320 + ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 6])/12 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 6])/1080 - 
 ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 6])/12 + 
 ((94047600*coeff[1, 1] - 29687556*coeff[1, 2] + 98126779*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 6])/3525120 + 
 ((561241200*coeff[1, 1] - 436315356*coeff[1, 2] + 232608799*coeff[1, 3])*
   F[1, 1, 5]^3*F[1, 1, 6])/15863040 - 
 ((6236160*coeff[1, 1] + 11923788*coeff[1, 2] + 26824013*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 6]^2)/2643840 + 
 ((240*coeff[1, 1] + 258*coeff[1, 2] + 683*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 6]^2)/270 - ((1290*coeff[1, 1] + 381*coeff[1, 2] + 
    2341*coeff[1, 3])*F[1, 1, 2]^2*F[1, 1, 6]^2)/1080 - 
 ((158880*coeff[1, 1] - 83028*coeff[1, 2] + 113197*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]^2)/51840 - 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]^2)/
  90 - ((7039824*coeff[1, 1] - 1087413*coeff[1, 2] + 9222269*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 6]^2)/528768 + 
 ((1450680*coeff[1, 1] + 10709616*coeff[1, 2] + 17586071*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/1321920 - 
 ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 4]*
   F[1, 1, 6]^2)/90 + ((613347*coeff[1, 1] - 131991*coeff[1, 2] + 
    731264*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]^2)/22032 - 
 ((11175600*coeff[1, 1] + 2739156*coeff[1, 2] + 20294065*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]^2)/1057536 + 
 ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 6]^2)/1920 + ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 
    104321851*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/3525120 - 
 ((112849140*coeff[1, 1] - 31285602*coeff[1, 2] + 121130773*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]^2)/1762560 - 
 ((7398840*coeff[1, 1] + 25491408*coeff[1, 2] + 48751363*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 6]^3)/1321920 + 
 ((-2490*coeff[1, 1] + 3171*coeff[1, 2] + 1021*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]^3)/1620 - ((392563200*coeff[1, 1] - 80144472*coeff[1, 2] + 
    471437593*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]^3)/5287680 - 
 ((1247674800*coeff[1, 1] - 491603628*coeff[1, 2] + 1139361937*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]^3)/15863040 - 
 ((598720080*coeff[1, 1] - 305996076*coeff[1, 2] + 467426059*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]^3)/10575360 + 
 ((6252758040*coeff[1, 1] - 1814840412*coeff[1, 2] + 6782963383*coeff[1, 3])*
   F[1, 1, 6]^4)/21150720 - 
 ((3120*coeff[1, 1] - 1662*coeff[1, 2] + 2453*coeff[1, 3])*F[3, 1]*
   F[1, 1, 7])/540 + ((240*coeff[1, 1] - 426*coeff[1, 2] - 211*coeff[1, 3])*
   F[3, 2]*F[1, 1, 7])/360 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[3, 3]*F[1, 1, 7])/
  180 + ((4380*coeff[1, 1] + 66*coeff[1, 2] + 6761*coeff[1, 3])*F[3, 4]*
   F[1, 1, 7])/3240 + (11*(840*coeff[1, 1] + 224*coeff[1, 2] + 
    1629*coeff[1, 3])*F[3, 5]*F[1, 1, 7])/720 - 
 ((192*coeff[1, 1] - 147*coeff[1, 2] + 91*coeff[1, 3])*F[3, 6]*F[1, 1, 7])/
  162 + (7*coeff[1, 1] + (28*coeff[1, 2])/15 + (543*coeff[1, 3])/40)*F[3, 7]*
  F[1, 1, 7] + (2*(840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*
   F[3, 8]*F[1, 1, 7])/45 - 
 (4*(120*coeff[1, 1] - 8*coeff[1, 2] + 167*coeff[1, 3])*F[3, 9]*F[1, 1, 7])/
  45 + ((240*coeff[1, 1] + 1068*coeff[1, 2] + 1883*coeff[1, 3])*F[3, 10]*
   F[1, 1, 7])/720 + ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*
   F[3, 11]*F[1, 1, 7])/180 - 
 ((5160*coeff[1, 1] + 3876*coeff[1, 2] + 12331*coeff[1, 3])*F[3, 12]*
   F[1, 1, 7])/6480 - ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*
   F[3, 13]*F[1, 1, 7])/720 + 
 ((744*coeff[1, 1] - 510*coeff[1, 2] + 473*coeff[1, 3])*F[3, 14]*F[1, 1, 7])/
  324 + ((7*coeff[1, 1])/2 + (14*coeff[1, 2])/15 + (543*coeff[1, 3])/80)*
  F[3, 17]*F[1, 1, 7] + ((75*coeff[1, 1] - 111*coeff[1, 2] - 11*coeff[1, 3])*
   F[3, 18]*F[1, 1, 7])/270 + 
 ((-240*coeff[1, 1] + 426*coeff[1, 2] + 211*coeff[1, 3])*F[3, 19]*F[1, 1, 7])/
  540 + ((1200*coeff[1, 1] - 192*coeff[1, 2] + 1543*coeff[1, 3])*F[3, 21]*
   F[1, 1, 7])/810 - ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*
   F[3, 24]*F[1, 1, 7])/180 + 
 ((-9155760*coeff[1, 1] + 61767504*coeff[1, 2] + 70469509*coeff[1, 3])*
   F[3, 31]*F[1, 1, 7])/1321920 - 
 ((168046080*coeff[1, 1] - 140741056*coeff[1, 2] + 58478469*coeff[1, 3])*
   F[3, 32]*F[1, 1, 7])/1762560 - 
 ((804360*coeff[1, 1] - 510722*coeff[1, 2] + 489743*coeff[1, 3])*F[3, 33]*
   F[1, 1, 7])/8160 + ((-6733200*coeff[1, 1] + 11981412*coeff[1, 2] + 
    5067227*coeff[1, 3])*F[3, 34]*F[1, 1, 7])/220320 + 
 ((5*coeff[1, 1])/3 - (4*coeff[1, 2])/15 + (1543*coeff[1, 3])/720)*F[3, 35]*
  F[1, 1, 7] - ((7426800*coeff[1, 1] + 2684828*coeff[1, 2] + 
    14908453*coeff[1, 3])*F[3, 36]*F[1, 1, 7])/220320 + 
 ((30186336*coeff[1, 1] - 30271392*coeff[1, 2] + 3049381*coeff[1, 3])*
   F[3, 37]*F[1, 1, 7])/1057536 + 
 ((-240*coeff[1, 1] + 426*coeff[1, 2] + 211*coeff[1, 3])*F[3, 38]*F[1, 1, 7])/
  360 + ((2112*coeff[1, 1] - 9486*coeff[1, 2] - 9881*coeff[1, 3])*F[3, 39]*
   F[1, 1, 7])/144 + ((-41604000*coeff[1, 1] + 93243888*coeff[1, 2] + 
    66773743*coeff[1, 3])*F[3, 40]*F[1, 1, 7])/1762560 - 
 ((30600*coeff[1, 1] + 63884*coeff[1, 2] + 128809*coeff[1, 3])*F[3, 41]*
   F[1, 1, 7])/12960 + ((240*coeff[1, 1] - 426*coeff[1, 2] - 211*coeff[1, 3])*
   F[3, 42]*F[1, 1, 7])/180 + 
 ((2814240*coeff[1, 1] - 1981684*coeff[1, 2] + 1468561*coeff[1, 3])*F[3, 44]*
   F[1, 1, 7])/73440 - ((1836060*coeff[1, 1] - 1593183*coeff[1, 2] + 
    527747*coeff[1, 3])*F[3, 51]*F[1, 1, 7])/18360 - 
 ((1827900*coeff[1, 1] - 1600663*coeff[1, 2] + 505477*coeff[1, 3])*F[3, 52]*
   F[1, 1, 7])/24480 - ((1364700*coeff[1, 1] - 1006389*coeff[1, 2] + 
    632911*coeff[1, 3])*F[3, 53]*F[1, 1, 7])/36720 + 
 ((-1052880*coeff[1, 1] + 1230912*coeff[1, 2] + 143977*coeff[1, 3])*F[3, 54]*
   F[1, 1, 7])/9180 - ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*
   F[3, 55]*F[1, 1, 7])/36 + 
 ((1762620*coeff[1, 1] - 1660503*coeff[1, 2] + 327317*coeff[1, 3])*F[3, 56]*
   F[1, 1, 7])/73440 - ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*
   F[3, 57]*F[1, 1, 7])/48 - 
 ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*F[3, 58]*F[1, 1, 7])/
  9 - ((1787100*coeff[1, 1] - 1638063*coeff[1, 2] + 394127*coeff[1, 3])*
   F[3, 59]*F[1, 1, 7])/24480 + 
 (5*(264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[3, 69]*
   F[1, 1, 7])/162 - ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*
   F[3, 79]*F[1, 1, 7])/45 + 
 ((7032*coeff[1, 1] + 1560*coeff[1, 2] + 12757*coeff[1, 3])*F[1, 1, 1]^3*
   F[1, 1, 7])/2592 - ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 7])/360 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 7])/90 + 
 ((83280*coeff[1, 1] + 21561*coeff[1, 2] + 163456*coeff[1, 3])*F[1, 1, 2]^3*
   F[1, 1, 7])/12960 + ((2040*coeff[1, 1] + 126*coeff[1, 2] + 
    3101*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 7])/1080 + 
 ((27600*coeff[1, 1] + 8007*coeff[1, 2] + 51572*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 7])/4320 - 
 ((17160*coeff[1, 1] - 6018*coeff[1, 2] + 17447*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 7])/3240 - 
 ((27600*coeff[1, 1] + 8007*coeff[1, 2] + 51572*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*F[1, 1, 7])/4320 + 
 ((11387640*coeff[1, 1] - 9536811*coeff[1, 2] + 3736934*coeff[1, 3])*
   F[1, 1, 3]^3*F[1, 1, 7])/220320 + 
 ((-9456*coeff[1, 1] + 17020*coeff[1, 2] + 16855*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 7])/58752 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/180 + 
 ((7*coeff[1, 1])/3 + (28*coeff[1, 2])/45 + (181*coeff[1, 3])/40)*
  F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 7] - 
 ((2040*coeff[1, 1] + 126*coeff[1, 2] + 3101*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7])/540 + 
 ((4380*coeff[1, 1] + 66*coeff[1, 2] + 6761*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 7])/3240 - 
 ((279120*coeff[1, 1] - 158068*coeff[1, 2] + 265087*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 7])/146880 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 7])/90 + 
 ((780*coeff[1, 1] - 106*coeff[1, 2] + 1019*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 7])/360 - 
 ((522188880*coeff[1, 1] - 274563204*coeff[1, 2] + 395522801*coeff[1, 3])*
   F[1, 1, 4]^3*F[1, 1, 7])/7931520 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 7])/360 - (11*(18*coeff[1, 2] + 23*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 7])/540 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7])/180 + 
 ((7*coeff[1, 1])/6 + (14*coeff[1, 2])/45 + (181*coeff[1, 3])/80)*
  F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 7] - 
 ((2040*coeff[1, 1] - 1806*coeff[1, 2] + 569*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 7])/1080 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 7])/180 + 
 ((720*coeff[1, 1] - 882*coeff[1, 2] - 127*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*F[1, 1, 7])/1080 - 
 ((18128976*coeff[1, 1] - 6007524*coeff[1, 2] + 18471695*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7])/1057536 + 
 ((22329390*coeff[1, 1] - 56924953*coeff[1, 2] - 45449008*coeff[1, 3])*
   F[1, 1, 5]^3*F[1, 1, 7])/660960 + 
 ((-42180240*coeff[1, 1] + 48625932*coeff[1, 2] + 5748587*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/2643840 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7])/162 - 
 ((1827900*coeff[1, 1] - 1590463*coeff[1, 2] + 521797*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 7])/24480 + 
 ((74364*coeff[1, 1] - 70512*coeff[1, 2] + 12431*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/1944 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 7])/162 + 
 ((-2284752*coeff[1, 1] + 6835188*coeff[1, 2] + 6163169*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/528768 + 
 ((8554920*coeff[1, 1] + 23800953*coeff[1, 2] + 45316523*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/440640 - 
 ((87548880*coeff[1, 1] - 78935124*coeff[1, 2] + 20823211*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/1321920 - 
 ((16630620*coeff[1, 1] - 14475327*coeff[1, 2] + 4713173*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 7])/220320 + 
 ((12318960*coeff[1, 1] - 8633884*coeff[1, 2] + 6165281*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/195840 + 
 ((-73277520*coeff[1, 1] + 357440976*coeff[1, 2] + 380440411*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/5287680 + 
 ((1094131200*coeff[1, 1] - 2784120636*coeff[1, 2] - 2200182851*coeff[1, 3])*
   F[1, 1, 6]^3*F[1, 1, 7])/15863040 + 
 ((12181080*coeff[1, 1] - 4514224*coeff[1, 2] + 11985421*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 7]^2)/587520 + 
 ((27600*coeff[1, 1] + 6279*coeff[1, 2] + 48764*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 7]^2)/8640 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 7]^2)/162 - ((27600*coeff[1, 1] + 6279*coeff[1, 2] + 
    48764*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2)/4320 + 
 ((33360*coeff[1, 1] - 2361*coeff[1, 2] + 45724*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 7]^2)/8640 - ((1203696*coeff[1, 1] - 826340*coeff[1, 2] + 
    646335*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2)/29376 + 
 (7*(264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 7]^2)/324 + 
 ((40660620*coeff[1, 1] - 22724646*coeff[1, 2] + 28665989*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 7]^2)/660960 - 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 7]^2)/180 - (11*(18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 7]^2)/540 + 
 ((34637640*coeff[1, 1] - 142020876*coeff[1, 2] - 143836141*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]^2)/5287680 + 
 ((64273200*coeff[1, 1] - 27848148*coeff[1, 2] + 58639427*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2)/1321920 - 
 (2*(264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7]^2)/81 - 
 ((263538480*coeff[1, 1] - 165597708*coeff[1, 2] + 158099557*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/5287680 - 
 ((288600*coeff[1, 1] + 3735936*coeff[1, 2] + 5609681*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 7]^2)/155520 - 
 ((180454740*coeff[1, 1] + 33375768*coeff[1, 2] + 323161493*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]^2)/2643840 + 
 ((2370270*coeff[1, 1] - 931077*coeff[1, 2] + 2283928*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]^3)/55080 + 
 ((138000*coeff[1, 1] + 34851*coeff[1, 2] + 249436*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]^3)/12960 + 
 ((93360*coeff[1, 1] + 23397*coeff[1, 2] + 163372*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]^3)/38880 + ((72538800*coeff[1, 1] - 40300917*coeff[1, 2] + 
    52471478*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 7]^3)/991440 - 
 ((1491456*coeff[1, 1] - 1560690*coeff[1, 2] + 7021*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]^3)/46656 + ((-368858640*coeff[1, 1] + 598168788*coeff[1, 2] + 
    272109023*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 7]^3)/7931520 + 
 ((-62553720*coeff[1, 1] + 353715174*coeff[1, 2] + 405320939*coeff[1, 3])*
   F[1, 1, 7]^4)/15863040 + 
 ((139785960*coeff[1, 1] - 64054932*coeff[1, 2] + 107367613*coeff[1, 3])*
   F[3, 1]*F[1, 1, 8])/414720 + 
 ((15960*coeff[1, 1] + 26784*coeff[1, 2] + 61009*coeff[1, 3])*F[3, 2]*
   F[1, 1, 8])/5760 - ((21180*coeff[1, 1] + 4234*coeff[1, 2] + 
    38559*coeff[1, 3])*F[3, 3]*F[1, 1, 8])/2160 - 
 ((26294952*coeff[1, 1] - 10505652*coeff[1, 2] + 22085605*coeff[1, 3])*
   F[3, 4]*F[1, 1, 8])/497664 - 
 ((232980*coeff[1, 1] + 84608*coeff[1, 2] + 477543*coeff[1, 3])*F[3, 5]*
   F[1, 1, 8])/8640 + ((6473640*coeff[1, 1] - 375108*coeff[1, 2] + 
    8391037*coeff[1, 3])*F[3, 6]*F[1, 1, 8])/62208 - 
 ((4236*coeff[1, 1] + 1340*coeff[1, 2] + 8445*coeff[1, 3])*F[3, 7]*
   F[1, 1, 8])/288 - ((21180*coeff[1, 1] + 9094*coeff[1, 2] + 
    45339*coeff[1, 3])*F[3, 8]*F[1, 1, 8])/270 - 
 ((4153800*coeff[1, 1] - 812412*coeff[1, 2] + 4735303*coeff[1, 3])*F[3, 9]*
   F[1, 1, 8])/8640 - ((315*coeff[1, 1] + 296*coeff[1, 2] + 886*coeff[1, 3])*
   F[3, 10]*F[1, 1, 8])/120 - 
 ((21180*coeff[1, 1] + 9292*coeff[1, 2] + 45537*coeff[1, 3])*F[3, 11]*
   F[1, 1, 8])/2160 - ((291240600*coeff[1, 1] - 163268076*coeff[1, 2] + 
    183613859*coeff[1, 3])*F[3, 12]*F[1, 1, 8])/2488320 + 
 ((4236*coeff[1, 1] + 512*coeff[1, 2] + 7377*coeff[1, 3])*F[3, 13]*
   F[1, 1, 8])/1728 + ((-645510*coeff[1, 1] + 1146381*coeff[1, 2] + 
    639911*coeff[1, 3])*F[3, 14]*F[1, 1, 8])/19440 - 
 (3*(coeff[1, 2] + coeff[1, 3])*F[3, 15]*F[1, 1, 8])/20 - 
 (17*(coeff[1, 2] + coeff[1, 3])*F[3, 16]*F[1, 1, 8])/40 - 
 ((21180*coeff[1, 1] + 3928*coeff[1, 2] + 38253*coeff[1, 3])*F[3, 17]*
   F[1, 1, 8])/2880 + ((-36573720*coeff[1, 1] + 66433836*coeff[1, 2] + 
    38648941*coeff[1, 3])*F[3, 18]*F[1, 1, 8])/829440 - 
 ((15960*coeff[1, 1] + 26136*coeff[1, 2] + 60361*coeff[1, 3])*F[3, 19]*
   F[1, 1, 8])/8640 - ((79807080*coeff[1, 1] - 12798996*coeff[1, 2] + 
    92620429*coeff[1, 3])*F[3, 21]*F[1, 1, 8])/1244160 + 
 ((21180*coeff[1, 1] + 9058*coeff[1, 2] + 45303*coeff[1, 3])*F[3, 24]*
   F[1, 1, 8])/2160 - (3*(coeff[1, 2] + coeff[1, 3])*F[3, 27]*F[1, 1, 8])/
  40 - ((coeff[1, 2] + coeff[1, 3])*F[3, 28]*F[1, 1, 8])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 29]*F[1, 1, 8])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 30]*F[1, 1, 8])/40 + 
 ((498360*coeff[1, 1] + 776416*coeff[1, 2] + 1803261*coeff[1, 3])*F[3, 31]*
   F[1, 1, 8])/25920 + ((55080*coeff[1, 1] + 991744*coeff[1, 2] + 
    1408919*coeff[1, 3])*F[3, 32]*F[1, 1, 8])/103680 + 
 ((960*coeff[1, 1] + 1182*coeff[1, 2] + 2987*coeff[1, 3])*F[3, 33]*
   F[1, 1, 8])/360 - ((7320*coeff[1, 1] - 6006*coeff[1, 2] + 
    2449*coeff[1, 3])*F[3, 34]*F[1, 1, 8])/405 - 
 ((810*coeff[1, 1] - 319*coeff[1, 2] + 731*coeff[1, 3])*F[3, 35]*F[1, 1, 8])/
  240 - ((22230*coeff[1, 1] + 22397*coeff[1, 2] + 63607*coeff[1, 3])*F[3, 36]*
   F[1, 1, 8])/810 + ((48840*coeff[1, 1] - 640192*coeff[1, 2] - 
    783357*coeff[1, 3])*F[3, 37]*F[1, 1, 8])/103680 - 
 ((15960*coeff[1, 1] + 26784*coeff[1, 2] + 61009*coeff[1, 3])*F[3, 38]*
   F[1, 1, 8])/5760 + ((84168*coeff[1, 1] + 271232*coeff[1, 2] + 
    495571*coeff[1, 3])*F[3, 40]*F[1, 1, 8])/6912 - 
 ((136920*coeff[1, 1] + 371572*coeff[1, 2] + 729147*coeff[1, 3])*F[3, 41]*
   F[1, 1, 8])/12960 + ((15960*coeff[1, 1] + 26784*coeff[1, 2] + 
    61009*coeff[1, 3])*F[3, 42]*F[1, 1, 8])/2880 - 
 (2*(240*coeff[1, 1] + 291*coeff[1, 2] + 746*coeff[1, 3])*F[3, 44]*
   F[1, 1, 8])/405 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 51]*F[1, 1, 8])/45 + 
 ((-3450*coeff[1, 1] + 3771*coeff[1, 2] + 251*coeff[1, 3])*F[3, 52]*
   F[1, 1, 8])/4320 + ((-6*coeff[1, 1] + 69*coeff[1, 2] + 89*coeff[1, 3])*
   F[3, 53]*F[1, 1, 8])/48 + 
 (2*(150*coeff[1, 1] - 567*coeff[1, 2] - 562*coeff[1, 3])*F[3, 54]*
   F[1, 1, 8])/135 + ((366*coeff[1, 1] - 657*coeff[1, 2] - 385*coeff[1, 3])*
   F[3, 55]*F[1, 1, 8])/216 + 
 ((102*coeff[1, 1] - 213*coeff[1, 2] - 149*coeff[1, 3])*F[3, 56]*F[1, 1, 8])/
  96 + ((30*coeff[1, 1] - 261*coeff[1, 2] - 326*coeff[1, 3])*F[3, 57]*
   F[1, 1, 8])/180 + (7*(90*coeff[1, 1] + 357*coeff[1, 2] + 637*coeff[1, 3])*
   F[3, 58]*F[1, 1, 8])/360 - 
 ((90*coeff[1, 1] - 75*coeff[1, 2] + 29*coeff[1, 3])*F[3, 59]*F[1, 1, 8])/
  96 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 65]*
   F[1, 1, 8])/360 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 66]*F[1, 1, 8])/360 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 67]*F[1, 1, 8])/
  120 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 68]*
   F[1, 1, 8])/360 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[3, 69]*F[1, 1, 8])/81 - 
 ((2640*coeff[1, 1] + 3708*coeff[1, 2] + 9175*coeff[1, 3])*F[3, 79]*
   F[1, 1, 8])/72 + ((-341444280*coeff[1, 1] + 351254796*coeff[1, 2] + 
    3472961*coeff[1, 3])*F[1, 1, 1]^3*F[1, 1, 8])/1866240 + 
 ((-3330*coeff[1, 1] + 8569*coeff[1, 2] + 7859*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 8])/2160 + 
 ((150240*coeff[1, 1] + 34616*coeff[1, 2] + 283391*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 8])/8640 - 
 ((104232*coeff[1, 1] + 26000*coeff[1, 2] + 196901*coeff[1, 3])*F[1, 1, 2]^3*
   F[1, 1, 8])/5184 - ((100972680*coeff[1, 1] + 44959452*coeff[1, 2] + 
    199736117*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/622080 + 
 (coeff[1, 1] + (2114*coeff[1, 2] + 4499*coeff[1, 3])/1440)*F[1, 1, 1]*
  F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8] + 
 ((1440*coeff[1, 1] + 1634*coeff[1, 2] + 3539*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 8])/2880 + 
 ((10654968*coeff[1, 1] - 4525278*coeff[1, 2] + 8555359*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/31104 + 
 ((432*coeff[1, 1] - 347*coeff[1, 2] + 149*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*F[1, 1, 8])/144 + 
 ((9597960*coeff[1, 1] - 1746244*coeff[1, 2] + 11186101*coeff[1, 3])*
   F[1, 1, 3]^3*F[1, 1, 8])/138240 - 
 ((283560*coeff[1, 1] + 14578428*coeff[1, 2] + 20176913*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/207360 - 
 ((6960*coeff[1, 1] + 27952*coeff[1, 2] + 52857*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/4320 - 
 ((4344*coeff[1, 1] - 1486*coeff[1, 2] + 4803*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 8])/864 + 
 ((-103240680*coeff[1, 1] + 144797412*coeff[1, 2] + 54833707*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/622080 + 
 (-7*coeff[1, 1] + (2413*coeff[1, 2])/720 - (831*coeff[1, 3])/160)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + 
 ((279159960*coeff[1, 1] - 152265516*coeff[1, 2] + 162053179*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/2488320 + 
 ((113669880*coeff[1, 1] - 44152308*coeff[1, 2] + 96766127*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/207360 + 
 ((9012*coeff[1, 1] + 1703*coeff[1, 2] + 16313*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 8])/432 - 
 ((1841196120*coeff[1, 1] - 524934732*coeff[1, 2] + 1812596723*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/2488320 + 
 ((692763000*coeff[1, 1] - 192580572*coeff[1, 2] + 689560163*coeff[1, 3])*
   F[1, 1, 4]^3*F[1, 1, 8])/3732480 + 
 ((102480*coeff[1, 1] + 12984*coeff[1, 2] + 169279*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 5]*F[1, 1, 8])/8640 - 
 ((240*coeff[1, 1] + 344*coeff[1, 2] + 949*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 8])/480 + 
 ((40200*coeff[1, 1] + 7568*coeff[1, 2] + 72213*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 8])/8640 - ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/20 - 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/
  4 - ((20496*coeff[1, 1] + 2316*coeff[1, 2] + 33575*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8])/1152 - 
 ((102480*coeff[1, 1] + 12984*coeff[1, 2] + 169279*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8])/4320 - 
 ((8040*coeff[1, 1] + 880*coeff[1, 2] + 13521*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8])/864 + 
 ((102480*coeff[1, 1] + 11868*coeff[1, 2] + 168163*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8])/2880 - 
 ((144840*coeff[1, 1] + 16916*coeff[1, 2] + 241861*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 5]*F[1, 1, 8])/17280 - 
 ((13800*coeff[1, 1] + 14208*coeff[1, 2] + 40279*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 8])/3456 + 
 ((21180*coeff[1, 1] + 3964*coeff[1, 2] + 38289*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 8])/2160 + 
 ((133*coeff[1, 1])/48 + (23*coeff[1, 2])/5 + (60721*coeff[1, 3])/5760)*
  F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 8] + 
 ((70889520*coeff[1, 1] - 32847924*coeff[1, 2] + 57852691*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8])/10575360 - 
 ((1812600*coeff[1, 1] + 3071684*coeff[1, 2] + 6874939*coeff[1, 3])*
   F[1, 1, 5]^3*F[1, 1, 8])/77760 + 
 ((-8490*coeff[1, 1] + 13179*coeff[1, 2] + 6179*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 6]*F[1, 1, 8])/6480 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/1080 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 6]*F[1, 1, 8])/2160 + 
 ((2370*coeff[1, 1] - 939*coeff[1, 2] + 2131*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8])/1620 + 
 ((300*coeff[1, 1] - 270*coeff[1, 2] - 59*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 6]*F[1, 1, 8])/864 + 
 ((510960*coeff[1, 1] - 1464828*coeff[1, 2] - 1202783*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/440640 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/1080 - 
 ((4650*coeff[1, 1] - 3759*coeff[1, 2] + 1154*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/1296 - 
 ((542580*coeff[1, 1] - 488178*coeff[1, 2] + 291857*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 6]*F[1, 1, 8])/440640 - 
 ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 104321851*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/1762560 + 
 ((76586880*coeff[1, 1] + 407004804*coeff[1, 2] + 653199769*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8])/10575360 + 
 ((6891000*coeff[1, 1] + 14748168*coeff[1, 2] + 31742453*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/1321920 + 
 ((-2370*coeff[1, 1] + 3447*coeff[1, 2] + 1367*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]^2*F[1, 1, 8])/4320 + 
 ((274089840*coeff[1, 1] - 218673564*coeff[1, 2] + 94335881*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/10575360 + 
 ((35157282*coeff[1, 1] - 7972083*coeff[1, 2] + 40738667*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8])/264384 - 
 ((655073040*coeff[1, 1] - 103562796*coeff[1, 2] + 817357459*coeff[1, 3])*
   F[1, 1, 6]^3*F[1, 1, 8])/10575360 - 
 ((26520*coeff[1, 1] + 43896*coeff[1, 2] + 100751*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 7]*F[1, 1, 8])/4320 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/180 + 
 ((7*coeff[1, 1])/3 + (28*coeff[1, 2])/45 + (181*coeff[1, 3])/40)*
  F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 8] - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 8])/162 + 
 ((52680*coeff[1, 1] + 73248*coeff[1, 2] + 182323*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 7]*F[1, 1, 8])/17280 + 
 ((536880*coeff[1, 1] + 252724*coeff[1, 2] + 1081789*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/146880 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/180 + 
 ((870*coeff[1, 1] + 156*coeff[1, 2] + 1271*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/810 + 
 ((8496*coeff[1, 1] - 98852*coeff[1, 2] - 110781*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 7]*F[1, 1, 8])/29376 + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 7]*F[1, 1, 8])/270 + 
 ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 104321851*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/2643840 + 
 ((-39667200*coeff[1, 1] + 52414528*coeff[1, 2] + 17056073*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/1762560 + 
 ((7711440*coeff[1, 1] - 9165084*coeff[1, 2] - 1306063*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/264384 - 
 ((588*(82060*coeff[1, 1] - 84529*coeff[1, 2]) + 2297173*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/1321920 - 
 ((8212200*coeff[1, 1] + 11837169*coeff[1, 2] + 27826889*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/220320 - 
 ((198321360*coeff[1, 1] - 7271712*coeff[1, 2] + 286253213*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/5287680 - 
 ((7067112*coeff[1, 1] - 3943632*coeff[1, 2] + 5102891*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8])/176256 + 
 ((19125552*coeff[1, 1] - 24587004*coeff[1, 2] - 4977191*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/1057536 + 
 ((-838920*coeff[1, 1] + 133486128*coeff[1, 2] + 174095903*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/2643840 + 
 ((50988720*coeff[1, 1] + 80817076*coeff[1, 2] + 187271151*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8])/1762560 + 
 ((45426960*coeff[1, 1] - 124609024*coeff[1, 2] - 103602509*coeff[1, 3])*
   F[1, 1, 7]^3*F[1, 1, 8])/2643840 - 
 ((883754760*coeff[1, 1] - 346203204*coeff[1, 2] + 750852961*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 8]^2)/2488320 - 
 ((33360*coeff[1, 1] + 2396*coeff[1, 2] + 54221*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]^2)/2880 + 
 ((-29520*coeff[1, 1] + 53276*coeff[1, 2] + 28231*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]^2)/17280 + ((25178280*coeff[1, 1] - 11481188*coeff[1, 2] + 
    18676757*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/138240 + 
 ((7200*coeff[1, 1] - 8958*coeff[1, 2] - 1903*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 8]^2)/2880 + 
 ((37545000*coeff[1, 1] + 34853244*coeff[1, 2] + 99876749*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 8]^2)/829440 - 
 ((207563160*coeff[1, 1] - 40955892*coeff[1, 2] + 227194123*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/622080 + 
 ((23610*coeff[1, 1] + 4854*coeff[1, 2] + 43219*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]^2)/2160 + 
 ((35333880*coeff[1, 1] - 17175336*coeff[1, 2] + 25438799*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/103680 + 
 ((74471640*coeff[1, 1] + 192912*coeff[1, 2] + 101190797*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 8]^2)/622080 + 
 ((97200*coeff[1, 1] + 13746*coeff[1, 2] + 163121*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 8]^2)/4320 + 
 ((80*coeff[1, 1] + 216*coeff[1, 2] + 471*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*
   F[1, 1, 8]^2)/320 - ((20496*coeff[1, 1] + 2460*coeff[1, 2] + 
    33719*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2)/1152 + 
 ((34096080*coeff[1, 1] - 34289796*coeff[1, 2] + 2772079*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/10575360 - 
 ((10786440*coeff[1, 1] + 10231296*coeff[1, 2] + 30423871*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 8]^2)/622080 + 
 ((6450*coeff[1, 1] - 9051*coeff[1, 2] - 1216*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]^2)/6480 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 8]^2)/2160 - 
 ((7350*coeff[1, 1] + 6879*coeff[1, 2] + 22034*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]^2)/12960 + 
 ((5910960*coeff[1, 1] - 1421316*coeff[1, 2] + 6710179*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/207360 - 
 ((67089120*coeff[1, 1] + 68696828*coeff[1, 2] + 192528763*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2)/1175040 - 
 ((312973500*coeff[1, 1] - 206609286*coeff[1, 2] + 182140639*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 8]^2)/5287680 + 
 ((130440*coeff[1, 1] + 329568*coeff[1, 2] + 646363*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 8]^2)/51840 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 8]^2)/360 + 
 ((1545*coeff[1, 1] - 843*coeff[1, 2] + 1172*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 8]^2)/810 - 
 ((101728560*coeff[1, 1] - 22986732*coeff[1, 2] + 117749533*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2)/2643840 + 
 ((138152640*coeff[1, 1] + 563613216*coeff[1, 2] + 985766611*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/5287680 + 
 ((229365600*coeff[1, 1] + 275508552*coeff[1, 2] + 711284807*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/5287680 + 
 ((334799880*coeff[1, 1] - 638128608*coeff[1, 2] - 379935553*coeff[1, 3])*
   F[1, 1, 7]^2*F[1, 1, 8]^2)/5287680 + 
 ((55818120*coeff[1, 1] - 271293828*coeff[1, 2] - 280761743*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 8]^3)/3732480 + 
 ((403080*coeff[1, 1] + 97956*coeff[1, 2] + 759221*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]^3)/25920 + 
 ((-58248*coeff[1, 1] + 1569284*coeff[1, 2] + 2013247*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]^3)/55296 + ((-94873560*coeff[1, 1] + 323146668*coeff[1, 2] + 
    294991573*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 8]^3)/7464960 - 
 ((1262040*coeff[1, 1] + 4123512*coeff[1, 2] + 8140637*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 8]^3)/466560 + 
 ((2579280*coeff[1, 1] + 4444632*coeff[1, 2] + 9876167*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 8]^3)/233280 - 
 ((1554600*coeff[1, 1] + 2034272*coeff[1, 2] + 4849727*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]^3)/155520 - 
 ((2157120600*coeff[1, 1] + 437967972*coeff[1, 2] + 3619532387*coeff[1, 3])*
   F[1, 1, 8]^4)/29859840 - 
 ((30*coeff[1, 1] + 3529*coeff[1, 2] + 4509*coeff[1, 3])*F[3, 1]*F[1, 1, 9])/
  720 + ((-120*coeff[1, 1] + 258*coeff[1, 2] + 263*coeff[1, 3])*F[3, 2]*
   F[1, 1, 9])/360 - ((52350*coeff[1, 1] + 183569*coeff[1, 2] + 
    338629*coeff[1, 3])*F[3, 3]*F[1, 1, 9])/9720 + 
 ((315*coeff[1, 1] - 3079*coeff[1, 2] - 3569*coeff[1, 3])*F[3, 4]*F[1, 1, 9])/
  2160 - ((752925*coeff[1, 1] + 1272874*coeff[1, 2] + 2950574*coeff[1, 3])*
   F[3, 5]*F[1, 1, 9])/19440 + 
 ((930*coeff[1, 1] - 2527*coeff[1, 2] - 1987*coeff[1, 3])*F[3, 6]*F[1, 1, 9])/
  1080 - ((52380*coeff[1, 1] + 62782*coeff[1, 2] + 167687*coeff[1, 3])*
   F[3, 7]*F[1, 1, 9])/1440 - 
 ((126720*coeff[1, 1] + 226213*coeff[1, 2] + 513293*coeff[1, 3])*F[3, 8]*
   F[1, 1, 9])/1080 + ((-60*coeff[1, 1] + 3129*coeff[1, 2] + 
    3769*coeff[1, 3])*F[3, 9]*F[1, 1, 9])/1080 - 
 ((705*coeff[1, 1] + 882*coeff[1, 2] + 2272*coeff[1, 3])*F[3, 10]*F[1, 1, 9])/
  360 - ((234030*coeff[1, 1] + 279253*coeff[1, 2] + 748538*coeff[1, 3])*
   F[3, 11]*F[1, 1, 9])/9720 + 
 ((-3225*coeff[1, 1] + 5662*coeff[1, 2] + 2632*coeff[1, 3])*F[3, 12]*
   F[1, 1, 9])/2160 + ((44535*coeff[1, 1] + 94876*coeff[1, 2] + 
    197426*coeff[1, 3])*F[3, 13]*F[1, 1, 9])/19440 + 
 ((-3330*coeff[1, 1] + 6023*coeff[1, 2] + 2863*coeff[1, 3])*F[3, 14]*
   F[1, 1, 9])/2160 - ((31*coeff[1, 2] + 46*coeff[1, 3])*F[3, 15]*F[1, 1, 9])/
  60 + ((39*coeff[1, 2] + 103*coeff[1, 3])*F[3, 16]*F[1, 1, 9])/72 + 
 ((82185*coeff[1, 1] - 48694*coeff[1, 2] + 51916*coeff[1, 3])*F[3, 17]*
   F[1, 1, 9])/6480 - ((795*coeff[1, 1] - 412*coeff[1, 2] + 608*coeff[1, 3])*
   F[3, 18]*F[1, 1, 9])/720 + 
 ((240*coeff[1, 1] - 939*coeff[1, 2] - 1009*coeff[1, 3])*F[3, 19]*F[1, 1, 9])/
  1080 + ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[3, 20]*
   F[1, 1, 9])/2430 + ((510*coeff[1, 1] - 1049*coeff[1, 2] - 689*coeff[1, 3])*
   F[3, 21]*F[1, 1, 9])/2160 + ((14*coeff[1, 2] + 19*coeff[1, 3])*F[3, 22]*
   F[1, 1, 9])/15 + ((26190*coeff[1, 1] + 30563*coeff[1, 2] + 
    82633*coeff[1, 3])*F[3, 24]*F[1, 1, 9])/1080 + 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 27]*F[1, 1, 9])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 28]*F[1, 1, 9])/40 + 
 (3*(coeff[1, 2] + coeff[1, 3])*F[3, 29]*F[1, 1, 9])/40 - 
 ((coeff[1, 2] + coeff[1, 3])*F[3, 30]*F[1, 1, 9])/40 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[3, 31]*F[1, 1, 9])/
  180 + ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[3, 32]*
   F[1, 1, 9])/135 + (coeff[1, 1] - (93*coeff[1, 2])/20 - 
   (593*coeff[1, 3])/120)*F[3, 33]*F[1, 1, 9] + 
 (2*(120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[3, 34]*
   F[1, 1, 9])/135 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 35]*F[1, 1, 9])/80 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[3, 36]*F[1, 1, 9])/
  270 + ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[3, 38]*
   F[1, 1, 9])/360 + ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*
   F[3, 40]*F[1, 1, 9])/360 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[3, 42]*F[1, 1, 9])/
  180 + ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[3, 44]*
   F[1, 1, 9])/270 + ((67800*coeff[1, 1] + 27123*coeff[1, 2] + 
    137143*coeff[1, 3])*F[3, 51]*F[1, 1, 9])/9720 + 
 ((82020*coeff[1, 1] - 25131*coeff[1, 2] + 77398*coeff[1, 3])*F[3, 52]*
   F[1, 1, 9])/15552 + ((150*coeff[1, 1] - 1089*coeff[1, 2] - 
    1279*coeff[1, 3])*F[3, 53]*F[1, 1, 9])/720 + 
 (2*(-330*coeff[1, 1] + 621*coeff[1, 2] + 376*coeff[1, 3])*F[3, 54]*
   F[1, 1, 9])/135 + ((109230*coeff[1, 1] + 105528*coeff[1, 2] + 
    324203*coeff[1, 3])*F[3, 55]*F[1, 1, 9])/9720 + 
 ((647988*coeff[1, 1] + 77565*coeff[1, 2] + 1085198*coeff[1, 3])*F[3, 56]*
   F[1, 1, 9])/15552 + 
 ((504*coeff[1, 1] + 811*coeff[1, 2] + 1877*coeff[1, 3])*F[3, 57]*F[1, 1, 9])/
  144 + ((115260*coeff[1, 1] - 12208*coeff[1, 2] + 154507*coeff[1, 3])*
   F[3, 58]*F[1, 1, 9])/720 - 
 ((1049700*coeff[1, 1] - 27669*coeff[1, 2] + 1544326*coeff[1, 3])*F[3, 59]*
   F[1, 1, 9])/25920 - ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 
    149981*coeff[1, 3])*F[3, 60]*F[1, 1, 9])/9720 - 
 ((4*coeff[1, 2] + 5*coeff[1, 3])*F[3, 61]*F[1, 1, 9])/4 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 65]*F[1, 1, 9])/
  120 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 66]*
   F[1, 1, 9])/360 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 67]*F[1, 1, 9])/360 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 68]*F[1, 1, 9])/
  360 - (4*(18*coeff[1, 2] + 23*coeff[1, 3])*F[3, 77]*F[1, 1, 9])/45 + 
 ((2640*coeff[1, 1] + 5868*coeff[1, 2] + 12083*coeff[1, 3])*F[3, 79]*
   F[1, 1, 9])/360 - ((142800*coeff[1, 1] - 57096*coeff[1, 2] + 
    140339*coeff[1, 3])*F[1, 1, 1]^3*F[1, 1, 9])/25920 + 
 ((6636*coeff[1, 1] + 10898*coeff[1, 2] + 25553*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 9])/864 + 
 ((39600*coeff[1, 1] + 45938*coeff[1, 2] + 124773*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 9])/864 + 
 ((2995260*coeff[1, 1] - 2841898*coeff[1, 2] + 306847*coeff[1, 3])*
   F[1, 1, 2]^3*F[1, 1, 9])/116640 + 
 ((18960*coeff[1, 1] - 19126*coeff[1, 2] + 1689*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 3]*F[1, 1, 9])/8640 + 
 (coeff[1, 1] + (1826*coeff[1, 2] + 4211*coeff[1, 3])/1440)*F[1, 1, 1]*
  F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9] + 
 (coeff[1, 1] + (866*coeff[1, 2] + 2771*coeff[1, 3])/1440)*F[1, 1, 2]^2*
  F[1, 1, 3]*F[1, 1, 9] + 
 ((64080*coeff[1, 1] + 12764*coeff[1, 2] + 110659*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 9])/17280 - 
 ((93*coeff[1, 2] + 133*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 9])/30 + 
 ((64402800*coeff[1, 1] - 1533084*coeff[1, 2] + 94059971*coeff[1, 3])*
   F[1, 1, 3]^3*F[1, 1, 9])/933120 + 
 ((21660*coeff[1, 1] - 8784*coeff[1, 2] + 20681*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 9])/4320 - 
 ((41400*coeff[1, 1] + 58126*coeff[1, 2] + 144681*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/2160 - 
 ((173175*coeff[1, 1] + 75801*coeff[1, 2] + 364286*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 9])/3240 - 
 ((14040*coeff[1, 1] - 13618*coeff[1, 2] + 2017*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9])/4320 + 
 (-2*coeff[1, 1] - (737*coeff[1, 2])/360 - (411*coeff[1, 3])/80)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9] + 
 ((350070*coeff[1, 1] - 126782*coeff[1, 2] + 349933*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 9])/36720 - 
 ((42640*coeff[1, 1] - 7652*coeff[1, 2] + 52873*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 9])/5760 - 
 ((722640*coeff[1, 1] - 565402*coeff[1, 2] + 183243*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 9])/25920 + 
 ((32760*coeff[1, 1] + 12154*coeff[1, 2] + 59279*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 9])/17280 - 
 ((2388030*coeff[1, 1] + 1234679*coeff[1, 2] + 5208679*coeff[1, 3])*
   F[1, 1, 4]^3*F[1, 1, 9])/116640 - 
 ((240*coeff[1, 1] + 344*coeff[1, 2] + 949*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 5]*F[1, 1, 9])/960 - 
 ((48*coeff[1, 1] + 88*coeff[1, 2] + 209*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9])/96 + 
 ((-13020*coeff[1, 1] + 116928*coeff[1, 2] + 137293*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 9])/12960 - ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9])/20 + 
 ((15*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 9])/36 + ((2160*coeff[1, 1] + 3508*coeff[1, 2] + 8473*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 9])/5760 + 
 ((36000*coeff[1, 1] - 684*coeff[1, 2] + 52931*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/2880 + 
 ((246*(4540*coeff[1, 1] + 719*coeff[1, 2]) + 1865449*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/12960 - 
 ((1440*coeff[1, 1] + 2074*coeff[1, 2] + 4779*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/960 + 
 ((902520*coeff[1, 1] + 287200*coeff[1, 2] + 1714723*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/10368 - 
 ((32640*coeff[1, 1] + 3396*coeff[1, 2] + 53941*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 9])/5760 - 
 ((4418400*coeff[1, 1] + 420958*coeff[1, 2] + 6949913*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 9])/77760 + 
 ((2400*coeff[1, 1] + 10654*coeff[1, 2] + 18049*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*F[1, 1, 9])/5760 - 
 ((1074144*coeff[1, 1] + 426346*coeff[1, 2] + 2174327*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]^2*F[1, 1, 9])/15552 + 
 ((11179920*coeff[1, 1] + 3501064*coeff[1, 2] + 21377099*coeff[1, 3])*
   F[1, 1, 5]^3*F[1, 1, 9])/466560 - 
 ((120*coeff[1, 1] + 2748*coeff[1, 2] + 4093*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 6]*F[1, 1, 9])/2160 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/1080 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 6]*F[1, 1, 9])/1080 - 
 ((2352*coeff[1, 1] - 12*coeff[1, 2] + 3469*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/576 + 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
   F[1, 1, 9])/15 - ((134587632*coeff[1, 1] - 14466756*coeff[1, 2] + 
    179823007*coeff[1, 3])*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 9])/1057536 + 
 ((708*coeff[1, 1] + 726*coeff[1, 2] + 2123*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/216 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/540 - 
 ((7785*coeff[1, 1] - 1712*coeff[1, 2] + 9233*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/136 - 
 ((7530*coeff[1, 1] + 5209*coeff[1, 2] + 19234*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 6]*F[1, 1, 9])/1440 - 
 ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 9])/320 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9])/720 - 
 ((2910*coeff[1, 1] + 3819*coeff[1, 2] + 9964*coeff[1, 3])*F[1, 1, 5]^2*
   F[1, 1, 6]*F[1, 1, 9])/1440 + 
 ((37680*coeff[1, 1] - 67716*coeff[1, 2] - 37261*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]^2*F[1, 1, 9])/17280 - 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 9])/
  30 + ((628021920*coeff[1, 1] - 113719008*coeff[1, 2] + 
    775623457*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/5287680 + 
 ((204891*coeff[1, 1] - 16236*coeff[1, 2] + 282815*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]^2*F[1, 1, 9])/7344 + 
 ((4080*coeff[1, 1] - 7164*coeff[1, 2] - 3719*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]^2*F[1, 1, 9])/5760 - 
 ((89027520*coeff[1, 1] - 60492336*coeff[1, 2] + 46765319*coeff[1, 3])*
   F[1, 1, 6]^3*F[1, 1, 9])/5287680 + 
 ((13920*coeff[1, 1] + 7356*coeff[1, 2] + 32141*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 7]*F[1, 1, 9])/2160 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9])/180 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 7]*F[1, 1, 9])/180 - 
 ((357420*coeff[1, 1] - 354867*coeff[1, 2] + 41269*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 7]*F[1, 1, 9])/14688 - 
 ((2280*coeff[1, 1] + 1788*coeff[1, 2] + 6073*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9])/540 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9])/90 + 
 ((16440*coeff[1, 1] + 10284*coeff[1, 2] + 40139*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 7]*F[1, 1, 9])/2160 + (-7*coeff[1, 1] - (28*coeff[1, 2])/15 - 
   (543*coeff[1, 3])/40)*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9] + 
 ((2280*coeff[1, 1] + 1788*coeff[1, 2] + 6073*coeff[1, 3])*F[1, 1, 5]^2*
   F[1, 1, 7]*F[1, 1, 9])/720 - 
 ((1020*coeff[1, 1] - 351*coeff[1, 2] + 1084*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9])/270 + 
 ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 460937*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9])/12240 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 9])/270 - 
 ((1060836*coeff[1, 1] - 928737*coeff[1, 2] + 293093*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9])/14688 - 
 ((912*coeff[1, 1] + 1548*coeff[1, 2] + 3595*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]^2*F[1, 1, 9])/432 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]^2*F[1, 1, 9])/216 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]^2*F[1, 1, 9])/360 + 
 ((400*coeff[1, 1] - 1228*coeff[1, 2] - 1093*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 7]^2*F[1, 1, 9])/240 + 
 ((-480*coeff[1, 1] + 1623*coeff[1, 2] + 1538*coeff[1, 3])*F[1, 1, 7]^3*
   F[1, 1, 9])/810 - ((330*coeff[1, 1] + 8014*coeff[1, 2] + 
    12109*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 9])/2160 - 
 ((127920*coeff[1, 1] + 124108*coeff[1, 2] + 370893*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/4320 - 
 ((18948*coeff[1, 1] + 11466*coeff[1, 2] + 45355*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]*F[1, 1, 9])/864 - 
 ((9240*coeff[1, 1] - 246*coeff[1, 2] + 12089*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9])/4320 - 
 ((1440*coeff[1, 1] + 2042*coeff[1, 2] + 4427*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9])/1440 + 
 ((-10320*coeff[1, 1] + 10977*coeff[1, 2] + 187*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 8]*F[1, 1, 9])/4320 + 
 ((28680*coeff[1, 1] + 9676*coeff[1, 2] + 58981*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/4320 + 
 ((47640*coeff[1, 1] + 33957*coeff[1, 2] + 120712*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/1080 + 
 ((4260*coeff[1, 1] - 506*coeff[1, 2] + 5359*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/1440 - 
 ((160440*coeff[1, 1] + 25968*coeff[1, 2] + 285083*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 8]*F[1, 1, 9])/8640 + 
 ((240*coeff[1, 1] + 368*coeff[1, 2] + 973*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9])/480 + 
 ((240*coeff[1, 1] + 368*coeff[1, 2] + 973*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9])/480 + ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9])/5 + 
 ((2046*coeff[1, 1] + 268*coeff[1, 2] + 3519*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9])/144 - 
 ((21180*coeff[1, 1] + 4072*coeff[1, 2] + 38397*coeff[1, 3])*F[1, 1, 5]^2*
   F[1, 1, 8]*F[1, 1, 9])/2880 + 
 ((618*coeff[1, 1] + 753*coeff[1, 2] + 2030*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/216 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/1080 + 
 ((2670*coeff[1, 1] - 3537*coeff[1, 2] - 1057*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/720 - 
 ((3630*coeff[1, 1] + 3603*coeff[1, 2] + 10708*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/1080 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/180 - 
 ((8850*coeff[1, 1] - 1719*coeff[1, 2] + 10711*coeff[1, 3])*F[1, 1, 6]^2*
   F[1, 1, 8]*F[1, 1, 9])/4320 - 
 ((528*coeff[1, 1] + 102*coeff[1, 2] + 983*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9])/108 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9])/180 + 
 ((2280*coeff[1, 1] + 1788*coeff[1, 2] + 6073*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9])/540 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9])/180 + 
 ((480*coeff[1, 1] + 144*coeff[1, 2] + 937*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9])/216 + 
 ((-480*coeff[1, 1] + 912*coeff[1, 2] + 557*coeff[1, 3])*F[1, 1, 7]^2*
   F[1, 1, 8]*F[1, 1, 9])/2160 + 
 ((80520*coeff[1, 1] + 20988*coeff[1, 2] + 155123*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]^2*F[1, 1, 9])/8640 + 
 ((94740*coeff[1, 1] + 77802*coeff[1, 2] + 254177*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]^2*F[1, 1, 9])/4320 + 
 ((780*coeff[1, 1] + 6534*coeff[1, 2] + 8429*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]^2*F[1, 1, 9])/8640 - 
 ((24855*coeff[1, 1] + 3471*coeff[1, 2] + 43346*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]^2*F[1, 1, 9])/2160 - 
 ((240*coeff[1, 1] + 464*coeff[1, 2] + 1069*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]^2*F[1, 1, 9])/960 - 
 ((1350*coeff[1, 1] + 2683*coeff[1, 2] + 5883*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]^2*F[1, 1, 9])/720 + 
 (2*coeff[1, 1] + (63*coeff[1, 2])/20 + (607*coeff[1, 3])/80)*F[1, 1, 7]*
  F[1, 1, 8]^2*F[1, 1, 9] - 
 ((58335*coeff[1, 1] + 62831*coeff[1, 2] + 176796*coeff[1, 3])*F[1, 1, 8]^3*
   F[1, 1, 9])/3240 - ((18555*coeff[1, 1] + 12334*coeff[1, 2] + 
    45574*coeff[1, 3])*F[1, 1, 1]^2*F[1, 1, 9]^2)/1080 - 
 ((82800*coeff[1, 1] + 308692*coeff[1, 2] + 559327*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 9]^2)/8640 + 
 ((1830480*coeff[1, 1] - 762094*coeff[1, 2] + 1368211*coeff[1, 3])*
   F[1, 1, 2]^2*F[1, 1, 9]^2)/77760 + 
 (4*coeff[1, 1] + (25*coeff[1, 2])/96 + (7049*coeff[1, 3])/1152)*F[1, 1, 1]*
  F[1, 1, 3]*F[1, 1, 9]^2 - 
 ((7200*coeff[1, 1] + 17722*coeff[1, 2] + 33967*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 9]^2)/2880 - 
 ((16326960*coeff[1, 1] + 1331*(2202*coeff[1, 2] + 21397*coeff[1, 3]))*
   F[1, 1, 3]^2*F[1, 1, 9]^2)/311040 + 
 ((262800*coeff[1, 1] + 533564*coeff[1, 2] + 1149269*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 9]^2)/17280 + 
 ((7585800*coeff[1, 1] + 5641298*coeff[1, 2] + 19280083*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/77760 + 
 ((798*(4100*coeff[1, 1] + 19*coeff[1, 2]) + 4763287*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 9]^2)/293760 - 
 ((1706460*coeff[1, 1] + 1875227*coeff[1, 2] + 5191837*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 9]^2)/38880 - 
 ((7488*coeff[1, 1] + 204*coeff[1, 2] + 11653*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 9]^2)/1152 - 
 ((586896*coeff[1, 1] + 202199*coeff[1, 2] + 1134472*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9]^2)/7776 + 
 ((3240*coeff[1, 1] + 3361*coeff[1, 2] + 9261*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 9]^2)/2880 - 
 ((5070120*coeff[1, 1] - 1798228*coeff[1, 2] + 4803247*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/155520 + 
 ((1600440*coeff[1, 1] - 77824*coeff[1, 2] + 2232931*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 9]^2)/51840 + 
 ((2640*coeff[1, 1] - 16788*coeff[1, 2] - 23213*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 9]^2)/17280 + 
 ((16950*coeff[1, 1] + 231*coeff[1, 2] + 27016*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 9]^2)/2160 + 
 ((25702680*coeff[1, 1] + 936092*coeff[1, 2] + 39960647*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/293760 + 
 ((345216*coeff[1, 1] - 131871*coeff[1, 2] + 323584*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 9]^2)/14688 - 
 ((11400*coeff[1, 1] + 4584*coeff[1, 2] + 24599*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 9]^2)/5760 - 
 ((42623520*coeff[1, 1] - 5453046*coeff[1, 2] + 56519819*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 9]^2)/587520 + 
 ((60*coeff[1, 1] - 79*coeff[1, 2] - 14*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 1, 9]^2)/45 - ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]^2)/72 - 
 ((1762620*coeff[1, 1] - 1660503*coeff[1, 2] + 327317*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 9]^2)/73440 + 
 (7*(840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 9]^2)/720 + ((7*coeff[1, 1])/2 + (14*coeff[1, 2])/15 + 
   (543*coeff[1, 3])/80)*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]^2 - 
 ((5393940*coeff[1, 1] - 4850541*coeff[1, 2] + 1314029*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2)/73440 + 
 ((6960*coeff[1, 1] + 9924*coeff[1, 2] + 24499*coeff[1, 3])*F[1, 1, 7]^2*
   F[1, 1, 9]^2)/4320 + ((84540*coeff[1, 1] + 89412*coeff[1, 2] + 
    253597*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]^2)/4320 + 
 ((105330*coeff[1, 1] + 89861*coeff[1, 2] + 287186*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 9]^2)/2160 - 
 ((10950*coeff[1, 1] - 6993*coeff[1, 2] + 5612*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 1, 9]^2)/4320 - 
 ((354540*coeff[1, 1] + 293372*coeff[1, 2] + 953087*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 9]^2)/8640 - 
 ((19740*coeff[1, 1] + 1324*coeff[1, 2] + 32019*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9]^2)/2880 + 
 ((-2910*coeff[1, 1] + 10569*coeff[1, 2] + 11519*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 1, 9]^2)/4320 - 
 ((13200*coeff[1, 1] + 8076*coeff[1, 2] + 31721*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9]^2)/2160 + 
 ((11040*coeff[1, 1] - 63284*coeff[1, 2] - 70409*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 1, 9]^2)/8640 - ((44136*coeff[1, 1] + 34964*coeff[1, 2] + 
    115687*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 9]^3)/1728 + 
 ((154290*coeff[1, 1] + 378146*coeff[1, 2] + 771291*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 9]^3)/6480 - ((13822920*coeff[1, 1] - 943608*coeff[1, 2] + 
    19378717*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 9]^3)/155520 - 
 ((1033869*coeff[1, 1] + 851392*coeff[1, 2] + 2756828*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]^3)/22032 + 
 ((88020*coeff[1, 1] - 317644*coeff[1, 2] - 330349*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]^3)/25920 - ((73121880*coeff[1, 1] + 50584668*coeff[1, 2] + 
    184820173*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 9]^3)/7931520 + 
 (7*(818940*coeff[1, 1] - 679383*coeff[1, 2] + 285262*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]^3)/110160 + 
 ((25740*coeff[1, 1] + 33363*coeff[1, 2] + 85018*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]^3)/2160 + ((65789160*coeff[1, 1] - 16650849*coeff[1, 2] + 
    74865446*coeff[1, 3])*F[1, 1, 9]^4)/933120 + 
 ((5790*coeff[1, 1] - 1017*coeff[1, 2] + 7093*coeff[1, 3])*F[3, 1]*
   F[1, 1, 10])/1080 + (2*coeff[1, 1] + (7*coeff[1, 2])/3 + 
   (139*coeff[1, 3])/24)*F[3, 2]*F[1, 1, 10] + 
 ((372*coeff[1, 1] + 182*coeff[1, 2] + 803*coeff[1, 3])*F[3, 3]*F[1, 1, 10])/
  72 - ((14070*coeff[1, 1] + 5343*coeff[1, 2] + 28693*coeff[1, 3])*F[3, 4]*
   F[1, 1, 10])/6480 + ((20460*coeff[1, 1] + 15866*coeff[1, 2] + 
    52661*coeff[1, 3])*F[3, 5]*F[1, 1, 10])/1440 - 
 ((1110*coeff[1, 1] + 339*coeff[1, 2] + 2116*coeff[1, 3])*F[3, 6]*
   F[1, 1, 10])/324 + ((1860*coeff[1, 1] + 1198*coeff[1, 2] + 
    4463*coeff[1, 3])*F[3, 7]*F[1, 1, 10])/240 + 
 ((1860*coeff[1, 1] + 1718*coeff[1, 2] + 5183*coeff[1, 3])*F[3, 8]*
   F[1, 1, 10])/45 - (2*(120*coeff[1, 1] - 96*coeff[1, 2] + 19*coeff[1, 3])*
   F[3, 9]*F[1, 1, 10])/135 - 
 ((30*coeff[1, 1] + 69*coeff[1, 2] + 139*coeff[1, 3])*F[3, 10]*F[1, 1, 10])/
  360 + ((1860*coeff[1, 1] + 1534*coeff[1, 2] + 4879*coeff[1, 3])*F[3, 11]*
   F[1, 1, 10])/360 - ((8790*coeff[1, 1] - 33*coeff[1, 2] + 
    12092*coeff[1, 3])*F[3, 12]*F[1, 1, 10])/6480 - 
 ((1860*coeff[1, 1] + 1198*coeff[1, 2] + 4543*coeff[1, 3])*F[3, 13]*
   F[1, 1, 10])/1440 - ((3750*coeff[1, 1] - 1509*coeff[1, 2] + 
    3221*coeff[1, 3])*F[3, 14]*F[1, 1, 10])/3240 - 
 ((6*coeff[1, 2] + 11*coeff[1, 3])*F[3, 15]*F[1, 1, 10])/30 - 
 (8*(6*coeff[1, 2] + 11*coeff[1, 3])*F[3, 16]*F[1, 1, 10])/45 + 
 ((1860*coeff[1, 1] + 1102*coeff[1, 2] + 4367*coeff[1, 3])*F[3, 17]*
   F[1, 1, 10])/480 - ((5370*coeff[1, 1] + 1029*coeff[1, 2] + 
    9134*coeff[1, 3])*F[3, 18]*F[1, 1, 10])/2160 - 
 ((240*coeff[1, 1] + 208*coeff[1, 2] + 623*coeff[1, 3])*F[3, 19]*F[1, 1, 10])/
  180 - ((4350*coeff[1, 1] - 633*coeff[1, 2] + 5707*coeff[1, 3])*F[3, 21]*
   F[1, 1, 10])/3240 - 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[3, 24]*
   F[1, 1, 10])/72 - ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 
    15941369*coeff[1, 3])*F[3, 31]*F[1, 1, 10])/220320 - 
 ((88789200*coeff[1, 1] - 26737032*coeff[1, 2] + 94986323*coeff[1, 3])*
   F[3, 32]*F[1, 1, 10])/881280 - 
 ((1832880*coeff[1, 1] - 270408*coeff[1, 2] + 2384047*coeff[1, 3])*F[3, 33]*
   F[1, 1, 10])/48960 - ((353760*coeff[1, 1] - 84108*coeff[1, 2] + 
    407837*coeff[1, 3])*F[3, 34]*F[1, 1, 10])/1620 - 
 ((1140*coeff[1, 1] - 174*coeff[1, 2] + 1481*coeff[1, 3])*F[3, 35]*
   F[1, 1, 10])/720 - ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 
    346781*coeff[1, 3])*F[3, 36]*F[1, 1, 10])/12960 + 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[3, 37]*F[1, 1, 10])/881280 - 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[3, 40]*F[1, 1, 10])/293760 + 
 ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 346781*coeff[1, 3])*F[3, 44]*
   F[1, 1, 10])/12960 + ((-507984*coeff[1, 1] + 14221878*coeff[1, 2] + 
    18746713*coeff[1, 3])*F[3, 51]*F[1, 1, 10])/132192 + 
 ((-9523800*coeff[1, 1] + 32861589*coeff[1, 2] + 30944914*coeff[1, 3])*
   F[3, 52]*F[1, 1, 10])/440640 - 
 ((2314560*coeff[1, 1] - 1000296*coeff[1, 2] + 2115409*coeff[1, 3])*F[3, 53]*
   F[1, 1, 10])/146880 + ((-315600*coeff[1, 1] + 3675588*coeff[1, 2] + 
    4606363*coeff[1, 3])*F[3, 54]*F[1, 1, 10])/12960 - 
 ((681040*coeff[1, 1] - 156924*coeff[1, 2] + 771401*coeff[1, 3])*F[3, 55]*
   F[1, 1, 10])/8640 - ((80337120*coeff[1, 1] + 9922854*coeff[1, 2] + 
    127953239*coeff[1, 3])*F[3, 56]*F[1, 1, 10])/2643840 + 
 ((480*coeff[1, 1] + 1848*coeff[1, 2] + 3343*coeff[1, 3])*F[3, 57]*
   F[1, 1, 10])/720 - ((23304*coeff[1, 1] - 4258*coeff[1, 2] + 
    28557*coeff[1, 3])*F[3, 58]*F[1, 1, 10])/144 + 
 ((22123680*coeff[1, 1] + 56094582*coeff[1, 2] + 108327827*coeff[1, 3])*
   F[3, 59]*F[1, 1, 10])/881280 - 
 ((150480*coeff[1, 1] + 9516*coeff[1, 2] + 235811*coeff[1, 3])*F[3, 60]*
   F[1, 1, 10])/12960 - ((240*coeff[1, 1] + 84*coeff[1, 2] + 509*coeff[1, 3])*
   F[3, 61]*F[1, 1, 10])/120 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 65]*F[1, 1, 10])/
  180 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 66]*
   F[1, 1, 10])/180 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[3, 67]*F[1, 1, 10])/180 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 68]*F[1, 1, 10])/
  180 - (5*(264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[3, 69]*
   F[1, 1, 10])/162 + (4*(18*coeff[1, 2] + 23*coeff[1, 3])*F[3, 77]*
   F[1, 1, 10])/45 - (8*(15*coeff[1, 1] + 19*coeff[1, 2] + 49*coeff[1, 3])*
   F[3, 79]*F[1, 1, 10])/9 - 
 ((518640*coeff[1, 1] + 75552*coeff[1, 2] + 834437*coeff[1, 3])*F[1, 1, 1]^3*
   F[1, 1, 10])/51840 - 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 10])/144 - 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 10])/36 + 
 ((190320*coeff[1, 1] + 91524*coeff[1, 2] + 410969*coeff[1, 3])*F[1, 1, 2]^3*
   F[1, 1, 10])/25920 + 
 ((-600*coeff[1, 1] + 17709*coeff[1, 2] + 19159*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 3]*F[1, 1, 10])/3240 - 
 ((8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 10])/90 + 
 ((96960*coeff[1, 1] - 19974*coeff[1, 2] + 125551*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 10])/25920 + 
 (8*(12*coeff[1, 2] + 17*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 10])/
  45 - ((173228400*coeff[1, 1] + 100111956*coeff[1, 2] + 
    391034701*coeff[1, 3])*F[1, 1, 3]^3*F[1, 1, 10])/2643840 + 
 ((2550*coeff[1, 1] + 177*coeff[1, 2] + 3892*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 10])/1080 + 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/72 + 
 ((1860*coeff[1, 1] + 2254*coeff[1, 2] + 5919*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 10])/720 + 
 ((-150*coeff[1, 1] + 1113*coeff[1, 2] + 1993*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10])/3240 - 
 ((473124*coeff[1, 1] - 74037*coeff[1, 2] + 603370*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 10])/22032 + 
 ((9780*coeff[1, 1] + 786*coeff[1, 2] + 15491*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 10])/2160 - 
 ((1860*coeff[1, 1] + 1318*coeff[1, 2] + 4623*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 10])/180 - 
 ((26490*coeff[1, 1] + 933*coeff[1, 2] + 40573*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 10])/6480 - 
 ((165052200*coeff[1, 1] - 34973364*coeff[1, 2] + 198482431*coeff[1, 3])*
   F[1, 1, 4]^3*F[1, 1, 10])/3965760 + 
 ((541*coeff[1, 1])/72 + (61*coeff[1, 2])/60 + (210593*coeff[1, 3])/17280)*
  F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10] - 
 ((124*coeff[1, 1] + 50*coeff[1, 2] + 249*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 10])/48 - 
 ((720*coeff[1, 1] + 332*coeff[1, 2] + 1347*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/480 + 
 (2*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/
  9 + ((240*coeff[1, 1] - 28*coeff[1, 2] + 177*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]*F[1, 1, 10])/1440 + 
 ((372*coeff[1, 1] + 182*coeff[1, 2] + 803*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 10])/72 + 
 ((1860*coeff[1, 1] + 1198*coeff[1, 2] + 4543*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 5]*F[1, 1, 10])/1440 - 
 ((164400*coeff[1, 1] + 67104*coeff[1, 2] + 328529*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 10])/17280 - 
 ((1860*coeff[1, 1] + 1142*coeff[1, 2] + 4407*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 10])/360 + 
 ((1680*coeff[1, 1] + 1812*coeff[1, 2] + 4627*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*F[1, 1, 10])/720 + 
 ((1860*coeff[1, 1] + 1198*coeff[1, 2] + 4543*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]^2*F[1, 1, 10])/1440 + 
 ((6237264*coeff[1, 1] - 2007792*coeff[1, 2] + 6520303*coeff[1, 3])*
   F[1, 1, 5]^3*F[1, 1, 10])/176256 - 
 ((58080*coeff[1, 1] - 18420*coeff[1, 2] + 60697*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 6]*F[1, 1, 10])/5184 + 
 ((12360*coeff[1, 1] - 3736*coeff[1, 2] + 12819*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/1440 - 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
   F[1, 1, 10])/45 + ((200341200*coeff[1, 1] + 171357342*coeff[1, 2] + 
    532034347*coeff[1, 3])*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10])/2643840 + 
 ((270960*coeff[1, 1] - 74172*coeff[1, 2] + 300893*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/12960 + 
 ((690*coeff[1, 1] - 267*coeff[1, 2] + 647*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 10])/216 + 
 ((-10347720*coeff[1, 1] + 19430304*coeff[1, 2] + 11448919*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/1321920 + 
 ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 10])/480 - 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 10])/293760 - 
 ((1548240*coeff[1, 1] - 458436*coeff[1, 2] + 1659899*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]^2*F[1, 1, 10])/25920 + 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 10])/
  45 + ((-105690720*coeff[1, 1] + 201365814*coeff[1, 2] + 
    118773719*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/2643840 + 
 ((82214160*coeff[1, 1] - 27535704*coeff[1, 2] + 83833271*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/1321920 - 
 ((3039888*coeff[1, 1] - 934128*coeff[1, 2] + 3227503*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]^2*F[1, 1, 10])/58752 + 
 ((83684496*coeff[1, 1] - 275219580*coeff[1, 2] - 253190891*coeff[1, 3])*
   F[1, 1, 6]^3*F[1, 1, 10])/1586304 + 
 ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 346781*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 7]*F[1, 1, 10])/25920 + 
 ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 460937*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10])/36720 - 
 ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 346781*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10])/12960 + 
 ((10587120*coeff[1, 1] - 3191764*coeff[1, 2] + 11361941*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10])/146880 + 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10])/440640 + 
 ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 346781*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/12960 + 
 ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 10])/36 - 
 ((1826760*coeff[1, 1] + 657129*coeff[1, 2] + 3638239*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/55080 - 
 ((14057760*coeff[1, 1] - 1167072*coeff[1, 2] + 19154833*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10])/440640 + 
 ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 346781*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]^2*F[1, 1, 10])/12960 - 
 ((9405600*coeff[1, 1] - 6453216*coeff[1, 2] + 4933499*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/220320 - 
 ((10148880*coeff[1, 1] - 5653464*coeff[1, 2] + 7278637*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10])/88128 + 
 ((10239360*coeff[1, 1] - 5880716*coeff[1, 2] + 7018559*coeff[1, 3])*
   F[1, 1, 7]^3*F[1, 1, 10])/220320 + 
 ((9300*coeff[1, 1] + 5442*coeff[1, 2] + 21577*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 8]*F[1, 1, 10])/6480 + 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/72 + 
 ((15504*coeff[1, 1] + 9324*coeff[1, 2] + 36659*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]*F[1, 1, 10])/1728 + 
 ((1410*coeff[1, 1] - 927*coeff[1, 2] + 698*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10])/1080 + 
 ((8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*
   F[1, 1, 10])/15 - ((120*coeff[1, 1] + 182*coeff[1, 2] + 427*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 10])/90 - 
 ((14610*coeff[1, 1] + 2337*coeff[1, 2] + 24787*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10])/3240 - 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10])/72 + 
 ((5280*coeff[1, 1] + 1416*coeff[1, 2] + 9671*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10])/1080 - 
 ((2040*coeff[1, 1] + 11064*coeff[1, 2] + 17969*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 8]*F[1, 1, 10])/6480 - 
 ((8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*
   F[1, 1, 10])/15 - ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 
    15941369*coeff[1, 3])*F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10])/881280 + 
 ((63624*coeff[1, 1] - 18384*coeff[1, 2] + 69133*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/2592 + 
 ((-1410*coeff[1, 1] + 1791*coeff[1, 2] + 451*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/540 - 
 ((311640*coeff[1, 1] - 89976*coeff[1, 2] + 338969*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/12960 + 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/146880 - 
 ((14685360*coeff[1, 1] - 4071288*coeff[1, 2] + 16227377*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10])/293760 - 
 ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 346781*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/12960 + 
 ((310560*coeff[1, 1] - 52068*coeff[1, 2] + 389477*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/12960 - 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/220320 + 
 ((240*coeff[1, 1] - 3108*coeff[1, 2] - 3853*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/1080 + 
 ((15223920*coeff[1, 1] - 4779576*coeff[1, 2] + 16001549*coeff[1, 3])*
   F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10])/440640 + 
 ((234240*coeff[1, 1] - 23748*coeff[1, 2] + 308057*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]^2*F[1, 1, 10])/25920 - 
 ((77520*coeff[1, 1] + 1692*coeff[1, 2] + 120907*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]^2*F[1, 1, 10])/8640 - 
 ((39720*coeff[1, 1] + 23106*coeff[1, 2] + 83731*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]^2*F[1, 1, 10])/8640 - 
 ((1230*coeff[1, 1] + 1911*coeff[1, 2] + 4226*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]^2*F[1, 1, 10])/6480 - 
 ((14465040*coeff[1, 1] - 5740416*coeff[1, 2] + 13412279*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10])/881280 - 
 ((67866960*coeff[1, 1] - 20836536*coeff[1, 2] + 72089839*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10])/881280 + 
 ((1710660*coeff[1, 1] - 532343*coeff[1, 2] + 1807132*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]^2*F[1, 1, 10])/18360 + 
 ((64320*coeff[1, 1] - 64556*coeff[1, 2] + 6499*coeff[1, 3])*F[1, 1, 8]^3*
   F[1, 1, 10])/25920 + 
 ((1380*coeff[1, 1] + 1521*coeff[1, 2] + 4141*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 9]*F[1, 1, 10])/540 + 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/72 + 
 ((930*coeff[1, 1] + 1111*coeff[1, 2] + 2946*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 9]*F[1, 1, 10])/180 - 
 ((690*coeff[1, 1] - 307*coeff[1, 2] + 573*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 9]*F[1, 1, 10])/360 - (2*(8*coeff[1, 2] + 13*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/45 + 
 ((194654640*coeff[1, 1] + 27627198*coeff[1, 2] + 323225983*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 9]*F[1, 1, 10])/2643840 - 
 ((1890*coeff[1, 1] + 1621*coeff[1, 2] + 5086*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/360 - 
 ((1860*coeff[1, 1] + 1582*coeff[1, 2] + 4967*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/180 + 
 ((706260*coeff[1, 1] - 155763*coeff[1, 2] + 836767*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/18360 + 
 ((12840*coeff[1, 1] + 11488*coeff[1, 2] + 35123*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 1, 9]*F[1, 1, 10])/1440 + (4*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10])/45 - 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*
   F[1, 1, 10])/45 - ((1860*coeff[1, 1] + 1006*coeff[1, 2] + 
    4191*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10])/240 + 
 ((1116*coeff[1, 1] + 674*coeff[1, 2] + 2617*coeff[1, 3])*F[1, 1, 5]^2*
   F[1, 1, 9]*F[1, 1, 10])/288 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 1, 10])/120 - 
 ((21912144*coeff[1, 1] + 16026627*coeff[1, 2] + 54317681*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/132192 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 1, 10])/72 + 
 ((166159680*coeff[1, 1] + 173666694*coeff[1, 2] + 482512349*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/2643840 - 
 ((1836060*coeff[1, 1] - 1593183*coeff[1, 2] + 527747*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10])/18360 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 1, 10])/180 + 
 ((-240*coeff[1, 1] + 3108*coeff[1, 2] + 3853*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10])/1080 - 
 ((96*coeff[1, 1] - 48*coeff[1, 2] + 59*coeff[1, 3])*F[1, 1, 7]^2*F[1, 1, 9]*
   F[1, 1, 10])/432 - (5*(114*coeff[1, 1] + 99*coeff[1, 2] + 308*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/108 - 
 ((930*coeff[1, 1] + 2039*coeff[1, 2] + 4239*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/180 - 
 ((690*coeff[1, 1] - 303*coeff[1, 2] + 602*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10])/1080 + 
 ((1920*coeff[1, 1] + 1612*coeff[1, 2] + 5117*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/360 - 
 ((12*coeff[1, 1] + 186*coeff[1, 2] + 259*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10])/216 + 
 ((240*coeff[1, 1] + 876*coeff[1, 2] + 1481*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/1080 + 
 ((8220*coeff[1, 1] + 10253*coeff[1, 2] + 27038*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 1, 9]*F[1, 1, 10])/2160 + 
 ((3000*coeff[1, 1] + 2289*coeff[1, 2] + 7684*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 9]^2*F[1, 1, 10])/540 - 
 ((4650*coeff[1, 1] + 2731*coeff[1, 2] + 10831*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 9]^2*F[1, 1, 10])/360 + 
 ((14242920*coeff[1, 1] + 4584303*coeff[1, 2] + 26657128*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/440640 - 
 ((156432*coeff[1, 1] - 159654*coeff[1, 2] + 10765*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]^2*F[1, 1, 10])/14688 + 
 ((5580*coeff[1, 1] + 3594*coeff[1, 2] + 13549*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]^2*F[1, 1, 10])/1440 + 
 ((106439520*coeff[1, 1] + 72122667*coeff[1, 2] + 254755957*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/1321920 + 
 ((376188*coeff[1, 1] - 312639*coeff[1, 2] + 127238*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]^2*F[1, 1, 10])/7344 - 
 ((13290*coeff[1, 1] + 12464*coeff[1, 2] + 37599*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]^2*F[1, 1, 10])/2160 - 
 ((27786140*coeff[1, 1] + 3216109*coeff[1, 2] + 45039024*coeff[1, 3])*
   F[1, 1, 9]^3*F[1, 1, 10])/220320 + 
 ((40080*coeff[1, 1] + 13412*coeff[1, 2] + 82477*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 10]^2)/11520 + 
 ((55200*coeff[1, 1] + 66696*coeff[1, 2] + 177361*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 10]^2)/17280 - 
 ((28320*coeff[1, 1] - 23226*coeff[1, 2] + 11639*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 10]^2)/8640 + 
 ((14*coeff[1, 2] + 19*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]^2)/90 - 
 ((102681240*coeff[1, 1] + 55077591*coeff[1, 2] + 226039346*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 10]^2)/1321920 + 
 ((1986*coeff[1, 1] - 747*coeff[1, 2] + 1859*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 10]^2)/432 - 
 (7*(690*coeff[1, 1] - 261*coeff[1, 2] + 644*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 10]^2)/1080 + 
 ((3275040*coeff[1, 1] - 3457002*coeff[1, 2] + 172213*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 10]^2)/330480 - 
 ((142800*coeff[1, 1] + 41976*coeff[1, 2] + 270551*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 10]^2)/17280 + 
 ((-2*coeff[1, 2] + 3*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]^2)/90 + 
 ((240*coeff[1, 1] + 244*coeff[1, 2] + 649*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 10]^2)/720 + 
 ((24816*coeff[1, 1] + 4416*coeff[1, 2] + 42997*coeff[1, 3])*F[1, 1, 5]^2*
   F[1, 1, 10]^2)/6912 - 
 ((19830*coeff[1, 1] - 8829*coeff[1, 2] + 16486*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 10]^2)/2160 + 
 ((9500640*coeff[1, 1] - 2348304*coeff[1, 2] + 10604621*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]^2)/77760 + 
 ((17473920*coeff[1, 1] + 5864214*coeff[1, 2] + 33907889*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/660960 - 
 ((280547760*coeff[1, 1] - 145616952*coeff[1, 2] + 212973283*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 10]^2)/2643840 - 
 ((1615584*coeff[1, 1] - 25428*coeff[1, 2] + 2387587*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 10]^2)/88128 - 
 ((4179540*coeff[1, 1] - 4181379*coeff[1, 2] + 409741*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 10]^2)/36720 + 
 ((45597840*coeff[1, 1] - 35532744*coeff[1, 2] + 18582551*coeff[1, 3])*
   F[1, 1, 7]^2*F[1, 1, 10]^2)/881280 - 
 ((66*coeff[1, 1] + 105*coeff[1, 2] + 208*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[1, 1, 10]^2)/432 - ((11040*coeff[1, 1] + 10344*coeff[1, 2] + 
    31349*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2)/1728 + 
 ((1500*coeff[1, 1] - 402*coeff[1, 2] + 1313*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 1, 10]^2)/2160 - 
 ((6*coeff[1, 1] + 207*coeff[1, 2] + 293*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 8]*
   F[1, 1, 10]^2)/144 + ((8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 10]^2)/30 + 
 ((2010*coeff[1, 1] + 837*coeff[1, 2] + 4282*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 1, 10]^2)/2160 - 
 ((720*coeff[1, 1] + 612*coeff[1, 2] + 1957*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 10]^2)/720 + 
 ((6720*coeff[1, 1] + 4172*coeff[1, 2] + 15705*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 1, 10]^2)/3456 + 
 ((8808*coeff[1, 1] - 744*coeff[1, 2] + 11867*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[1, 1, 10]^2)/1728 - 
 ((184*coeff[1, 2] + 271*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]^2)/
  72 + ((25044960*coeff[1, 1] + 65032791*coeff[1, 2] + 126573451*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2)/660960 + 
 ((-18*coeff[1, 1] + 75*coeff[1, 2] + 77*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 9]*
   F[1, 1, 10]^2)/48 + ((2160*coeff[1, 1] + 2852*coeff[1, 2] + 
    7337*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]^2)/2880 - 
 ((520260*coeff[1, 1] - 186729*coeff[1, 2] + 510641*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 1, 10]^2)/38880 + 
 ((1680*coeff[1, 1] + 1492*coeff[1, 2] + 4577*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 1, 10]^2)/720 + 
 ((-1320*coeff[1, 1] + 7331*coeff[1, 2] + 8171*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10]^2)/2160 - 
 ((33725040*coeff[1, 1] + 147974232*coeff[1, 2] + 253355747*coeff[1, 3])*
   F[1, 1, 9]^2*F[1, 1, 10]^2)/2643840 + 
 ((899760*coeff[1, 1] + 5808*coeff[1, 2] + 1335853*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]^3)/51840 + 
 ((276000*coeff[1, 1] + 250368*coeff[1, 2] + 777113*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 10]^3)/25920 - 
 ((3802320*coeff[1, 1] - 338808*coeff[1, 2] + 5100247*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]^3)/77760 + 
 ((5833068*coeff[1, 1] - 2958990*coeff[1, 2] + 4734869*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 10]^3)/396576 + 
 ((124080*coeff[1, 1] - 576*coeff[1, 2] + 177929*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]^3)/51840 + 
 ((11938920*coeff[1, 1] + 117863226*coeff[1, 2] + 180392681*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]^3)/1321920 + 
 ((81934800*coeff[1, 1] - 81617928*coeff[1, 2] + 8699627*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 10]^3)/1321920 + 
 ((3720*coeff[1, 1] + 16724*coeff[1, 2] + 29165*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]^3)/5184 + 
 ((2137260*coeff[1, 1] - 619545*coeff[1, 2] + 2287933*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]^3)/23328 + 
 ((26688720*coeff[1, 1] - 453508023*coeff[1, 2] - 583883843*coeff[1, 3])*
   F[1, 1, 10]^4)/7931520 + 
 ((273943752*coeff[1, 1] - 153800868*coeff[1, 2] + 166602041*coeff[1, 3])*
   F[1, 1, 1]^2*F[2, 1, 1])/497664 + 
 ((3600*coeff[1, 1] - 3179*coeff[1, 2] + 761*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[2, 1, 1])/540 - (8*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]^2*
   F[2, 1, 1])/45 + ((293673720*coeff[1, 1] - 126863868*coeff[1, 2] + 
    235522927*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/414720 + 
 ((3600*coeff[1, 1] - 2933*coeff[1, 2] + 1007*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 1])/540 + 
 ((576472920*coeff[1, 1] - 82060716*coeff[1, 2] + 716419979*coeff[1, 3])*
   F[1, 1, 3]^2*F[2, 1, 1])/2488320 + 
 ((135028344*coeff[1, 1] - 26002428*coeff[1, 2] + 149918191*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/124416 + 
 (16*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 1])/45 + 
 ((677215320*coeff[1, 1] - 130454508*coeff[1, 2] + 752215787*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/622080 + 
 ((114840*coeff[1, 1] - 88208*coeff[1, 2] + 43677*coeff[1, 3])*F[1, 1, 4]^2*
   F[2, 1, 1])/5760 - ((105360*coeff[1, 1] + 14076*coeff[1, 2] + 
    175231*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 1])/1440 + 
 (23*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 1])/90 - 
 ((105360*coeff[1, 1] + 14588*coeff[1, 2] + 175743*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[2, 1, 1])/1440 - ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 1])/18 - 
 ((720*coeff[1, 1] + 284*coeff[1, 2] + 1439*coeff[1, 3])*F[1, 1, 5]^2*
   F[2, 1, 1])/720 - ((2400*coeff[1, 1] + 1116*coeff[1, 2] + 
    5261*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 1])/1080 - 
 ((3840*coeff[1, 1] + 1092*coeff[1, 2] + 7367*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[2, 1, 1])/1080 - 
 ((240*coeff[1, 1] - 4*coeff[1, 2] + 351*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 6]*
   F[2, 1, 1])/180 + ((240*coeff[1, 1] - 4*coeff[1, 2] + 351*coeff[1, 3])*
   F[1, 1, 6]^2*F[2, 1, 1])/360 - 
 ((2820*coeff[1, 1] - 1218*coeff[1, 2] + 2497*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[2, 1, 1])/810 - 
 ((2820*coeff[1, 1] - 1218*coeff[1, 2] + 2497*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[2, 1, 1])/810 + 
 ((92407800*coeff[1, 1] + 14023524*coeff[1, 2] + 146239759*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/622080 - 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 1])/10 + 
 ((139115640*coeff[1, 1] - 22077852*coeff[1, 2] + 163233343*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/622080 - 
 ((105240*coeff[1, 1] - 87888*coeff[1, 2] + 29797*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 1])/2880 - ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 1])/10 + 
 ((107160*coeff[1, 1] - 85392*coeff[1, 2] + 35773*coeff[1, 3])*F[1, 1, 8]^2*
   F[2, 1, 1])/1920 - ((1440*coeff[1, 1] + 2579*coeff[1, 2] + 
    5359*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 1])/1080 + 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 1])/10 - 
 ((1440*coeff[1, 1] + 3551*coeff[1, 2] + 6511*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 1])/1080 - (3*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 1])/10 - ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 1])/10 - ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 1])/30 + ((24*coeff[1, 2] + 29*coeff[1, 3])*
   F[1, 1, 9]^2*F[2, 1, 1])/60 - 
 ((2352*coeff[1, 1] + 1860*coeff[1, 2] + 6319*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 1])/648 - 
 ((1488*coeff[1, 1] + 1356*coeff[1, 2] + 4429*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 1])/648 + 
 ((240*coeff[1, 1] - 4*coeff[1, 2] + 351*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 10]*
   F[2, 1, 1])/180 + ((240*coeff[1, 1] + 76*coeff[1, 2] + 461*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 1])/120 - 
 ((240*coeff[1, 1] - 4*coeff[1, 2] + 351*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 10]*
   F[2, 1, 1])/180 + ((24*coeff[1, 2] + 29*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 1])/30 - ((24*coeff[1, 2] + 29*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 1])/30 - 
 ((240*coeff[1, 1] - 52*coeff[1, 2] + 333*coeff[1, 3])*F[1, 1, 10]^2*
   F[2, 1, 1])/720 + ((1225800*coeff[1, 1] - 2333348*coeff[1, 2] - 
    1644263*coeff[1, 3])*F[2, 1, 1]^2)/61440 + 
 ((149625480*coeff[1, 1] - 159127044*coeff[1, 2] - 9318839*coeff[1, 3])*
   F[1, 1, 1]^2*F[2, 1, 2])/1244160 - 
 ((240*coeff[1, 1] + 453*coeff[1, 2] + 973*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[2, 1, 2])/180 - ((90*coeff[1, 1] - 13*coeff[1, 2] + 112*coeff[1, 3])*
   F[1, 1, 2]^2*F[2, 1, 2])/45 + 
 ((36355080*coeff[1, 1] + 38639964*coeff[1, 2] + 108103369*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/1244160 + 
 (4*(14*coeff[1, 2] + 19*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 2])/45 + 
 ((435*coeff[1, 1] - 132*coeff[1, 2] + 463*coeff[1, 3])*F[1, 1, 3]^2*
   F[2, 1, 2])/45 + (23*(2859240*coeff[1, 1] - 939252*coeff[1, 2] + 
    2660023*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/103680 - 
 ((240*coeff[1, 1] + 341*coeff[1, 2] + 821*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 4]*
   F[2, 1, 2])/180 - ((957800040*coeff[1, 1] - 127838676*coeff[1, 2] + 
    1134784229*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/1244160 - 
 ((140775960*coeff[1, 1] + 40305684*coeff[1, 2] + 246876979*coeff[1, 3])*
   F[1, 1, 4]^2*F[2, 1, 2])/1244160 - 
 ((102480*coeff[1, 1] + 11868*coeff[1, 2] + 168163*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[2, 1, 2])/4320 - 
 ((102480*coeff[1, 1] + 11868*coeff[1, 2] + 168163*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 2])/4320 - 
 ((300*coeff[1, 1] + 1122*coeff[1, 2] + 2197*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[2, 1, 2])/1080 + 
 (2*(30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 6]*
   F[2, 1, 2])/15 - ((6150*coeff[1, 1] - 1173*coeff[1, 2] + 7567*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 2])/2160 - 
 ((4470*coeff[1, 1] + 1083*coeff[1, 2] + 8393*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 2])/2160 - 
 (13*(30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 6]^2*
   F[2, 1, 2])/180 - ((300*coeff[1, 1] + 84*coeff[1, 2] + 529*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 2])/270 + 
 ((1200*coeff[1, 1] - 192*coeff[1, 2] + 1543*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[2, 1, 2])/270 + 
 ((120*coeff[1, 1] - 72*coeff[1, 2] + 97*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 7]*
   F[2, 1, 2])/108 - ((1200*coeff[1, 1] - 192*coeff[1, 2] + 1543*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 2])/540 + 
 ((1200*coeff[1, 1] - 192*coeff[1, 2] + 1543*coeff[1, 3])*F[1, 1, 7]^2*
   F[2, 1, 2])/1080 + ((20253000*coeff[1, 1] + 73427196*coeff[1, 2] + 
    124646041*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/1244160 - 
 (2*(14*coeff[1, 2] + 19*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 2])/45 - 
 ((75092520*coeff[1, 1] - 10661172*coeff[1, 2] + 88616173*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/207360 + 
 ((18369480*coeff[1, 1] + 74379324*coeff[1, 2] + 123052249*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/1244160 + 
 ((750*coeff[1, 1] - 57*coeff[1, 2] + 1078*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 8]*
   F[2, 1, 2])/540 - ((1200*coeff[1, 1] - 192*coeff[1, 2] + 1543*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 2])/540 + 
 ((74778600*coeff[1, 1] - 10502484*coeff[1, 2] + 88350541*coeff[1, 3])*
   F[1, 1, 8]^2*F[2, 1, 2])/414720 + 
 ((-1860*coeff[1, 1] + 2421*coeff[1, 2] + 481*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[2, 1, 2])/1080 + (2*(14*coeff[1, 2] + 19*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 2])/45 + 
 ((390*coeff[1, 1] - 1013*coeff[1, 2] - 813*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 2])/720 + 
 ((-2550*coeff[1, 1] + 3147*coeff[1, 2] + 347*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 2])/2160 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[2, 1, 2])/180 + (2*(14*coeff[1, 2] + 19*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 2])/45 - ((14*coeff[1, 2] + 19*coeff[1, 3])*
   F[1, 1, 9]^2*F[2, 1, 2])/45 - 
 ((1320*coeff[1, 1] + 492*coeff[1, 2] + 2567*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 2])/540 - 
 ((2310*coeff[1, 1] - 357*coeff[1, 2] + 2993*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 2])/1080 - 
 ((246*coeff[1, 1] + 67*coeff[1, 2] + 455*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 10]*
   F[2, 1, 2])/72 + ((1470*coeff[1, 1] - 273*coeff[1, 2] + 1822*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 2])/540 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 8]*F[1, 1, 10]*
   F[2, 1, 2])/36 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 2])/180 - 
 ((312*coeff[1, 1] - 60*coeff[1, 2] + 383*coeff[1, 3])*F[1, 1, 10]^2*
   F[2, 1, 2])/216 - ((5901180*coeff[1, 1] - 343074*coeff[1, 2] + 
    7652711*coeff[1, 3])*F[2, 1, 2]^2)/51840 + 
 (2*coeff[1, 1] + (17*coeff[1, 3])/6)*F[1, 1, 1]^2*F[2, 1, 3] - 
 ((10752*coeff[1, 1] - 3588*coeff[1, 2] + 11491*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[2, 1, 3])/864 - 
 ((33192*coeff[1, 1] + 23837*coeff[1, 2] + 80837*coeff[1, 3])*F[1, 1, 2]^2*
   F[2, 1, 3])/1296 + ((4320*coeff[1, 1] + 5102*coeff[1, 2] + 
    12577*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 3])/1440 - 
 ((13056*coeff[1, 1] - 3588*coeff[1, 2] + 14755*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 3])/864 - 
 ((222060*coeff[1, 1] + 112948*coeff[1, 2] + 474863*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[2, 1, 3])/6480 + 
 ((4320*coeff[1, 1] + 5102*coeff[1, 2] + 12577*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[2, 1, 3])/1440 + 
 ((57660*coeff[1, 1] + 44397*coeff[1, 2] + 140042*coeff[1, 3])*F[1, 1, 4]^2*
   F[2, 1, 3])/6480 - (2*(12*coeff[1, 1] + 17*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[2, 1, 3])/9 + 
 ((1422960*coeff[1, 1] + 624032*coeff[1, 2] + 2953657*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[2, 1, 3])/38880 + 
 ((538032*coeff[1, 1] + 215536*coeff[1, 2] + 1074389*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 3])/7776 - 
 ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[1, 1, 5]^2*
   F[2, 1, 3])/1620 - ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 
    7592*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 3])/360 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 3])/360 + (14*coeff[1, 1] + (56*coeff[1, 2])/15 + 
   (543*coeff[1, 3])/20)*F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 3] + 
 (14*coeff[1, 1] + (56*coeff[1, 2])/15 + (543*coeff[1, 3])/20)*F[1, 1, 4]*
  F[1, 1, 7]*F[2, 1, 3] - 
 ((21180*coeff[1, 1] + 7264*coeff[1, 2] + 42869*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 3])/720 - 
 ((21180*coeff[1, 1] + 7264*coeff[1, 2] + 42869*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 3])/720 - 
 ((462090*coeff[1, 1] + 711961*coeff[1, 2] + 1704476*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[2, 1, 3])/9720 - 
 ((525450*coeff[1, 1] + 740047*coeff[1, 2] + 1834952*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 3])/9720 + 
 ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 3])/324 - 
 ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[1, 1, 9]^2*
   F[2, 1, 3])/540 + ((620*coeff[1, 1] + 474*coeff[1, 2] + 1589*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 3])/40 + 
 ((620*coeff[1, 1] + 474*coeff[1, 2] + 1589*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 3])/40 + 
 ((16800*coeff[1, 1] + 4859*coeff[1, 2] + 29404*coeff[1, 3])*F[2, 1, 3]^2)/
  4320 + ((3*coeff[1, 2] + 4*coeff[1, 3])*F[1, 1, 1]^2*F[2, 1, 4])/9 - 
 ((46080*coeff[1, 1] - 1116*coeff[1, 2] + 67589*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[2, 1, 4])/4320 - 
 ((617040*coeff[1, 1] + 251333*coeff[1, 2] + 1245053*coeff[1, 3])*
   F[1, 1, 2]^2*F[2, 1, 4])/6480 - 
 ((21*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 4])/45 + 
 (coeff[1, 1] + (2018*coeff[1, 2] + 4883*coeff[1, 3])/1440)*F[1, 1, 2]*
  F[1, 1, 3]*F[2, 1, 4] - ((21*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 4])/45 - 
 ((169050*coeff[1, 1] + 61311*coeff[1, 2] + 332881*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[2, 1, 4])/3240 + ((21*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 4])/45 + 
 ((6*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 4]^2*F[2, 1, 4])/45 - 
 ((46080*coeff[1, 1] + 2628*coeff[1, 2] + 72293*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[2, 1, 4])/4320 + 
 ((55920*coeff[1, 1] - 65132*coeff[1, 2] + 49493*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[2, 1, 4])/38880 + 
 (coeff[1, 1] + (2594*coeff[1, 2] + 5459*coeff[1, 3])/1440)*F[1, 1, 3]*
  F[1, 1, 5]*F[2, 1, 4] - 
 ((169050*coeff[1, 1] + 59799*coeff[1, 2] + 330649*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 4])/3240 + 
 ((3568080*coeff[1, 1] + 1361848*coeff[1, 2] + 7128923*coeff[1, 3])*
   F[1, 1, 5]^2*F[2, 1, 4])/38880 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[2, 1, 4])/1080 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[2, 1, 4])/1080 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[2, 1, 4])/180 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 4])/180 - ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 4])/5 - 
 ((21180*coeff[1, 1] + 3964*coeff[1, 2] + 38289*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 4])/2160 + ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[2, 1, 4])/5 - 
 ((21180*coeff[1, 1] + 3532*coeff[1, 2] + 37857*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 4])/2160 + 
 ((50505*coeff[1, 1] - 57364*coeff[1, 2] - 7949*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[2, 1, 4])/4860 - ((21*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 4])/45 + 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 4])/5 + 
 ((50505*coeff[1, 1] - 57688*coeff[1, 2] - 9353*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 4])/4860 + ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 4])/5 - ((3*coeff[1, 2] + 4*coeff[1, 3])*F[1, 1, 9]^2*
   F[2, 1, 4])/9 + ((1860*coeff[1, 1] + 1198*coeff[1, 2] + 4543*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 4])/360 + 
 (2*(6*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 4])/45 + 
 ((1860*coeff[1, 1] + 1294*coeff[1, 2] + 4719*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 4])/360 + (2*(6*coeff[1, 2] + 11*coeff[1, 3])*
   F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 4])/45 - 
 ((6*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 10]^2*F[2, 1, 4])/45 - 
 ((27600*coeff[1, 1] + 12087*coeff[1, 2] + 57212*coeff[1, 3])*F[2, 1, 4]^2)/
  1440 + ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 1]^2*F[2, 1, 5])/60 - 
 (2*(18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 2]^2*F[2, 1, 5])/45 + 
 ((40*coeff[1, 1])/3 - 2*coeff[1, 2] + (1175*coeff[1, 3])/72)*F[1, 1, 1]*
  F[1, 1, 3]*F[2, 1, 5] + ((24*coeff[1, 1] - 25*coeff[1, 2] + 3*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 5])/6 - 
 ((12624*coeff[1, 1] + 7074*coeff[1, 2] + 27749*coeff[1, 3])*F[1, 1, 3]^2*
   F[2, 1, 5])/288 - ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 5])/30 + 
 ((40*coeff[1, 1])/3 - 2*coeff[1, 2] + (1175*coeff[1, 3])/72)*F[1, 1, 1]*
  F[1, 1, 5]*F[2, 1, 5] + ((360*coeff[1, 1] - 411*coeff[1, 2] - coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 5])/90 - 
 ((9200*coeff[1, 1] + 3097*coeff[1, 2] + 17792*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[2, 1, 5])/120 - 
 ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 5]*
   F[2, 1, 5])/30 - ((408*(230*coeff[1, 1] + coeff[1, 2]) + 
    144283*coeff[1, 3])*F[1, 1, 5]^2*F[2, 1, 5])/2880 + 
 ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 5])/6 + 
 ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 5])/6 + 
 ((-240*coeff[1, 1] + 426*coeff[1, 2] + 211*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[2, 1, 5])/180 + 
 ((-240*coeff[1, 1] + 426*coeff[1, 2] + 211*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 5])/180 - 
 ((15960*coeff[1, 1] + 26352*coeff[1, 2] + 60577*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[2, 1, 5])/2880 - 
 ((15960*coeff[1, 1] + 26352*coeff[1, 2] + 60577*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 5])/2880 + ((18*coeff[1, 2] + 23*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 5])/45 + 
 ((120*coeff[1, 1] - 7*(69*coeff[1, 2] + 74*coeff[1, 3]))*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 5])/180 + 
 ((40*coeff[1, 1] - 137*coeff[1, 2] - 142*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 9]*
   F[2, 1, 5])/60 - ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 9]^2*
   F[2, 1, 5])/90 - ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 10]*
   F[2, 1, 5])/30 - ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 10]*
   F[2, 1, 5])/45 - ((240*coeff[1, 1] + 292*coeff[1, 2] + 697*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 5])/120 - 
 ((144*coeff[1, 1] + 204*coeff[1, 2] + 455*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 5])/72 + ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 5])/45 + ((18*coeff[1, 2] + 23*coeff[1, 3])*
   F[1, 1, 10]^2*F[2, 1, 5])/180 - 
 ((7920*coeff[1, 1] + 16068*coeff[1, 2] + 31073*coeff[1, 3])*F[2, 1, 5]^2)/
  5760 + ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[2, 1, 6])/54 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]^2*
   F[2, 1, 6])/108 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 6])/54 + 
 ((5946960*coeff[1, 1] + 1251372*coeff[1, 2] + 10541167*coeff[1, 3])*
   F[1, 1, 4]^2*F[2, 1, 6])/293760 + 
 ((76560*coeff[1, 1] - 268764*coeff[1, 2] - 280093*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 6])/14688 - 
 ((1471920*coeff[1, 1] + 2208884*coeff[1, 2] + 5381009*coeff[1, 3])*
   F[1, 1, 6]^2*F[2, 1, 6])/97920 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[2, 1, 6])/54 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 6])/27 - 
 ((72133680*coeff[1, 1] - 37643988*coeff[1, 2] + 54683827*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/440640 - 
 ((35250000*coeff[1, 1] - 37270716*coeff[1, 2] + 1676849*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/440640 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 7]^2*
   F[2, 1, 6])/18 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 6])/54 + 
 ((2190*coeff[1, 1] + 2247*coeff[1, 2] + 6247*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 6])/540 + 
 ((-150*coeff[1, 1] + 1089*coeff[1, 2] + 1279*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 6])/180 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 7]*F[1, 1, 8]*
   F[2, 1, 6])/54 + ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 8]^2*F[2, 1, 6])/108 + 
 ((150*coeff[1, 1] - 1089*coeff[1, 2] - 1279*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 6])/180 + 
 ((150*coeff[1, 1] - 1089*coeff[1, 2] - 1279*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 6])/180 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 6])/54 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 6])/54 - 
 ((278880*coeff[1, 1] - 70644*coeff[1, 2] + 320021*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 6])/4320 - 
 ((300000*coeff[1, 1] - 78804*coeff[1, 2] + 339301*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[2, 1, 6])/4320 + 
 (5*(264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 6])/54 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 10]^2*
   F[2, 1, 6])/27 + ((17364720*coeff[1, 1] + 229524*coeff[1, 2] + 
    25520209*coeff[1, 3])*F[2, 1, 6]^2)/881280 + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[2, 1, 7])/135 - ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 
    104321851*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/2643840 + 
 ((402900*coeff[1, 1] + 2462193*coeff[1, 2] + 3909188*coeff[1, 3])*
   F[1, 1, 5]^2*F[2, 1, 7])/38880 + 
 ((181636320*coeff[1, 1] - 88373124*coeff[1, 2] + 144211411*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 7])/2643840 + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[2, 1, 7])/135 - ((96813840*coeff[1, 1] - 28392564*coeff[1, 2] + 
    104321851*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/2643840 + 
 ((26497110*coeff[1, 1] - 32836293*coeff[1, 2] - 6491468*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/330480 + 
 ((181636320*coeff[1, 1] - 88373124*coeff[1, 2] + 144211411*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7])/2643840 + 
 ((27438504*coeff[1, 1] - 54533556*coeff[1, 2] - 34490761*coeff[1, 3])*
   F[1, 1, 7]^2*F[2, 1, 7])/528768 - 
 ((375240*coeff[1, 1] + 1297696*coeff[1, 2] + 2328771*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 7])/25920 - 
 ((375240*coeff[1, 1] + 1297696*coeff[1, 2] + 2328771*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 7])/25920 + 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7])/220320 + 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7])/220320 + 
 ((-2112*coeff[1, 1] + 9486*coeff[1, 2] + 9881*coeff[1, 3])*F[2, 1, 7]^2)/
  576 + ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]^2*
   F[2, 1, 8])/270 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 8])/81 - 
 ((88464*coeff[1, 1] - 31940*coeff[1, 2] + 93967*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 8])/14688 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[2, 1, 8])/81 + ((409680*coeff[1, 1] - 198664*coeff[1, 2] + 
    368481*coeff[1, 3])*F[1, 1, 4]^2*F[2, 1, 8])/73440 - 
 ((240*coeff[1, 1] + 6*coeff[1, 2] + 359*coeff[1, 3])*F[1, 1, 5]^2*
   F[2, 1, 8])/72 - ((12588720*coeff[1, 1] + 7432932*coeff[1, 2] + 
    30068837*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/660960 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]*
   F[2, 1, 8])/162 - ((22410240*coeff[1, 1] - 6912456*coeff[1, 2] + 
    22421609*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/330480 + 
 ((502680*coeff[1, 1] + 319536*coeff[1, 2] + 1049101*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[2, 1, 8])/77760 + 
 ((266641980*coeff[1, 1] - 71603571*coeff[1, 2] + 296952299*coeff[1, 3])*
   F[1, 1, 6]^2*F[2, 1, 8])/660960 - 
 ((634656*coeff[1, 1] - 425060*coeff[1, 2] + 359101*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[2, 1, 8])/7344 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 7]*
   F[2, 1, 8])/81 + ((15978480*coeff[1, 1] - 42062028*coeff[1, 2] - 
    32985103*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8])/881280 + 
 ((502680*coeff[1, 1] + 319536*coeff[1, 2] + 1049101*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 8])/77760 + 
 ((261194400*coeff[1, 1] - 153762796*coeff[1, 2] + 181560239*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/881280 + 
 ((114515640*coeff[1, 1] - 135047636*coeff[1, 2] - 13391941*coeff[1, 3])*
   F[1, 1, 7]^2*F[2, 1, 8])/881280 + 
 ((-1020*coeff[1, 1] + 1956*coeff[1, 2] + 1181*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 8])/405 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[2, 1, 8])/81 + ((804720*coeff[1, 1] - 1112316*coeff[1, 2] - 
    213791*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/220320 + 
 ((240*coeff[1, 1] + 6*coeff[1, 2] + 359*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 8]*
   F[2, 1, 8])/36 + ((8769720*coeff[1, 1] - 56021688*coeff[1, 2] - 
    60838253*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/1321920 + 
 ((31696200*coeff[1, 1] - 47944688*coeff[1, 2] - 18466993*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8])/440640 - 
 ((11280*coeff[1, 1] + 9402*coeff[1, 2] + 29257*coeff[1, 3])*F[1, 1, 8]^2*
   F[2, 1, 8])/3240 + ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 8])/135 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 8])/135 + ((-8*coeff[1, 1])/3 + (62*coeff[1, 2])/5 + 
   (593*coeff[1, 3])/45)*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 8] + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[2, 1, 8])/54 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 8])/270 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 9]^2*
   F[2, 1, 8])/540 - ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 
    346781*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8])/6480 + 
 ((340800*coeff[1, 1] - 91704*coeff[1, 2] + 379091*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 8])/6480 + 
 ((11723136*coeff[1, 1] - 3074844*coeff[1, 2] + 13150631*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8])/44064 + 
 ((45168000*coeff[1, 1] - 11652852*coeff[1, 2] + 51020513*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8])/220320 + 
 ((316320*coeff[1, 1] - 78852*coeff[1, 2] + 361013*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 8])/6480 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 8])/270 + 
 ((-960*coeff[1, 1] + 1098*coeff[1, 2] + 109*coeff[1, 3])*F[1, 1, 10]^2*
   F[2, 1, 8])/432 + ((12690480*coeff[1, 1] - 6613716*coeff[1, 2] + 
    9544435*coeff[1, 3])*F[2, 1, 8]^2)/176256 + 
 ((790871640*coeff[1, 1] - 403445964*coeff[1, 2] + 546710411*coeff[1, 3])*
   F[1, 1, 1]^2*F[2, 1, 9])/1244160 + 
 ((432*coeff[1, 1] - 533*coeff[1, 2] - 109*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[2, 1, 9])/108 + ((59*coeff[1, 2] + 74*coeff[1, 3])*F[1, 1, 2]^2*
   F[2, 1, 9])/90 + ((27143160*coeff[1, 1] + 4588356*coeff[1, 2] + 
    43923071*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/414720 - 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 9])/4 + 
 ((255000*coeff[1, 1] - 3848172*coeff[1, 2] - 5028317*coeff[1, 3])*
   F[1, 1, 3]^2*F[2, 1, 9])/138240 + 
 ((513026760*coeff[1, 1] - 163326372*coeff[1, 2] + 479794393*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/1244160 - 
 ((91*coeff[1, 2] + 121*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 9])/90 + 
 ((-15880*coeff[1, 1] + 105668*coeff[1, 2] + 123183*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[2, 1, 9])/5120 - 
 ((65400*coeff[1, 1] + 528676*coeff[1, 2] + 820911*coeff[1, 3])*F[1, 1, 4]^2*
   F[2, 1, 9])/46080 - ((102480*coeff[1, 1] + 10716*coeff[1, 2] + 
    167011*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9])/4320 - 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 9])/20 + 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 9])/20 + 
 ((3630*coeff[1, 1] - 4101*coeff[1, 2] - 1016*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[2, 1, 9])/1080 + 
 (coeff[1, 1] + (-9*coeff[1, 2] + 31*coeff[1, 3])/30)*F[1, 1, 3]*F[1, 1, 6]*
  F[2, 1, 9] + ((90*coeff[1, 1] + coeff[1, 2] + 136*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 9])/45 - 
 ((120*coeff[1, 1] - 8*coeff[1, 2] + 167*coeff[1, 3])*F[1, 1, 6]^2*
   F[2, 1, 9])/90 - ((750*coeff[1, 1] + 2022*coeff[1, 2] + 3787*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 9])/405 - 
 ((120*coeff[1, 1] - 8*coeff[1, 2] + 167*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 7]*
   F[2, 1, 9])/45 + ((120*coeff[1, 1] - 8*coeff[1, 2] + 167*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 9])/45 + 
 ((120*coeff[1, 1] - 112*coeff[1, 2] + 33*coeff[1, 3])*F[1, 1, 7]^2*
   F[2, 1, 9])/360 + ((30063432*coeff[1, 1] - 12634692*coeff[1, 2] + 
    23808793*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/124416 + 
 ((108*coeff[1, 1] - 170*coeff[1, 2] - 73*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 8]*
   F[2, 1, 9])/27 + (11*(32064*coeff[1, 1] - 11580*coeff[1, 2] + 
    27941*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/5184 + 
 ((125994360*coeff[1, 1] - 41393868*coeff[1, 2] + 115952227*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/311040 - 
 ((20496*coeff[1, 1] + 2100*coeff[1, 2] + 33359*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 9])/864 + 
 ((6870*coeff[1, 1] - 4401*coeff[1, 2] + 3364*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 9])/1080 - 
 (2*(183*coeff[1, 1] + 195*coeff[1, 2] + 529*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 9])/81 - 
 ((112867320*coeff[1, 1] - 61358532*coeff[1, 2] + 74843983*coeff[1, 3])*
   F[1, 1, 8]^2*F[2, 1, 9])/311040 + 
 ((75*coeff[1, 1] + 929*coeff[1, 2] + 1391*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 9]*
   F[2, 1, 9])/108 - ((227*coeff[1, 2] + 287*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[2, 1, 9])/180 - 
 ((60*coeff[1, 1] - 21*coeff[1, 2] + 77*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 9]*
   F[2, 1, 9])/108 + ((12*coeff[1, 1] + 31*coeff[1, 2] + 59*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 9])/36 + 
 ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 9])/20 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[2, 1, 9])/90 - ((600*coeff[1, 1] - 144*coeff[1, 2] + 701*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 9])/180 + 
 ((615*coeff[1, 1] + 5161*coeff[1, 2] + 7881*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 9])/540 + 
 ((1680*coeff[1, 1] + 138*coeff[1, 2] + 2603*coeff[1, 3])*F[1, 1, 9]^2*
   F[2, 1, 9])/1080 - ((6090*coeff[1, 1] + 453*coeff[1, 2] + 
    9248*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 9])/1620 - 
 ((120*coeff[1, 1] - 96*coeff[1, 2] + 19*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 10]*
   F[2, 1, 9])/270 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 9])/90 - 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 10]*
   F[2, 1, 9])/90 - ((1470*coeff[1, 1] - 57*coeff[1, 2] + 1984*coeff[1, 3])*
   F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 9])/324 + 
 ((-30*coeff[1, 1] + 69*coeff[1, 2] + 74*coeff[1, 3])*F[1, 1, 9]*F[1, 1, 10]*
   F[2, 1, 9])/270 + ((120*coeff[1, 1] - 96*coeff[1, 2] + 19*coeff[1, 3])*
   F[1, 1, 10]^2*F[2, 1, 9])/540 + 
 ((904440*coeff[1, 1] - 470084*coeff[1, 2] + 619791*coeff[1, 3])*
   F[2, 1, 9]^2)/7680 + ((349*coeff[1, 1])/108 + (42*coeff[1, 2])/5 + 
   (214489*coeff[1, 3])/12960)*F[1, 1, 5]^2*F[2, 1, 10] - 
 ((41880*coeff[1, 1] + 108864*coeff[1, 2] + 214489*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[2, 1, 10])/2592 + 
 ((349*coeff[1, 1])/36 + (126*coeff[1, 2])/5 + (214489*coeff[1, 3])/4320)*
  F[1, 1, 6]^2*F[2, 1, 10] + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[2, 1, 10])/135 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 10])/81 + 
 ((18763152*coeff[1, 1] - 5562708*coeff[1, 2] + 19835555*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/528768 - 
 ((922440*coeff[1, 1] + 511632*coeff[1, 2] + 1976197*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 10])/38880 - 
 ((223060080*coeff[1, 1] - 58756452*coeff[1, 2] + 253069933*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/2643840 - 
 ((34380192*coeff[1, 1] - 23971380*coeff[1, 2] + 18719287*coeff[1, 3])*
   F[1, 1, 7]^2*F[2, 1, 10])/264384 + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[2, 1, 10])/135 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 10])/81 + 
 ((18763152*coeff[1, 1] - 5562708*coeff[1, 2] + 19835555*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 10])/528768 - 
 ((438420*coeff[1, 1] + 738558*coeff[1, 2] + 1683943*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 10])/9720 - 
 (71*(3021360*coeff[1, 1] - 1140348*coeff[1, 2] + 2948087*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/2643840 - 
 ((173051520*coeff[1, 1] - 144653712*coeff[1, 2] + 59134613*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/1321920 - 
 ((102300*coeff[1, 1] + 176683*coeff[1, 2] + 409843*coeff[1, 3])*F[1, 1, 8]^2*
   F[2, 1, 10])/6480 + ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 10])/135 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 8]*F[1, 1, 9]*
   F[2, 1, 10])/135 - ((25978800*coeff[1, 1] - 7866912*coeff[1, 2] + 
    27731923*coeff[1, 3])*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 10])/220320 - 
 ((25978800*coeff[1, 1] - 7866912*coeff[1, 2] + 27731923*coeff[1, 3])*
   F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10])/220320 - 
 ((75720*coeff[1, 1] + 243804*coeff[1, 2] + 471529*coeff[1, 3])*
   F[2, 1, 10]^2)/17280 + 
 ((19200*coeff[1, 1] - 6948*coeff[1, 2] + 19357*coeff[1, 3])*F[1, 1, 1]^2*
   F[2, 1, 11])/2160 - ((37120*coeff[1, 1] - 24564*coeff[1, 2] + 
    22371*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 11])/1440 - 
 ((239904*coeff[1, 1] + 115880*coeff[1, 2] + 507581*coeff[1, 3])*F[1, 1, 2]^2*
   F[2, 1, 11])/2592 - ((1440*coeff[1, 1] + 1718*coeff[1, 2] + 
    4103*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 11])/720 + 
 ((7200*coeff[1, 1] + 8394*coeff[1, 2] + 20639*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 11])/1440 + 
 ((11*coeff[1, 2] + 16*coeff[1, 3])*F[1, 1, 3]^2*F[2, 1, 11])/45 - 
 ((18120*coeff[1, 1] - 6384*coeff[1, 2] + 18481*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 11])/2160 - 
 ((174450*coeff[1, 1] + 94107*coeff[1, 2] + 386557*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[2, 1, 11])/3240 + 
 (2*coeff[1, 1] + (1718*coeff[1, 2] + 4103*coeff[1, 3])/720)*F[1, 1, 3]*
  F[1, 1, 4]*F[2, 1, 11] - ((90*coeff[1, 1] + coeff[1, 2] + 151*coeff[1, 3])*
   F[1, 1, 4]^2*F[2, 1, 11])/180 + 
 (coeff[1, 1] + (428*coeff[1, 2] + 1033*coeff[1, 3])/240)*F[1, 1, 1]*
  F[1, 1, 5]*F[2, 1, 11] + 
 ((1249680*coeff[1, 1] + 307096*coeff[1, 2] + 2245511*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[2, 1, 11])/38880 - 
 (2*(11*coeff[1, 2] + 16*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 11])/45 - 
 ((16*coeff[1, 1] + 20*coeff[1, 2] + 55*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 5]*
   F[2, 1, 11])/16 - ((2*coeff[1, 2] + 7*coeff[1, 3])*F[1, 1, 5]^2*
   F[2, 1, 11])/90 + ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 
    7592*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 11])/540 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[2, 1, 11])/216 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 11])/540 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[2, 1, 11])/90 + ((70*coeff[1, 1])/3 + (56*coeff[1, 2])/9 + 
   (181*coeff[1, 3])/4)*F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 11] + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[2, 1, 11])/90 + 
 ((23160*coeff[1, 1] + 24992*coeff[1, 2] + 71177*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 11])/2160 - 
 ((21180*coeff[1, 1] + 11188*coeff[1, 2] + 48153*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 11])/432 + 
 (2*coeff[1, 1] + (1718*coeff[1, 2] + 4103*coeff[1, 3])/720)*F[1, 1, 3]*
  F[1, 1, 8]*F[2, 1, 11] - 
 ((4344*coeff[1, 1] + 1748*coeff[1, 2] + 9141*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 11])/216 - 
 ((240*coeff[1, 1] + 428*coeff[1, 2] + 1033*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 11])/240 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 11])/540 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 11])/90 - 
 ((4236*coeff[1, 1] + 1862*coeff[1, 2] + 9147*coeff[1, 3])*F[1, 1, 8]^2*
   F[2, 1, 11])/216 + ((11952*coeff[1, 1] + 58076*coeff[1, 2] + 
    99825*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11])/864 - 
 ((2267580*coeff[1, 1] + 3128026*coeff[1, 2] + 7742771*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/19440 + 
 (7*coeff[1, 1] + (11126*coeff[1, 2] + 27821*coeff[1, 3])/1440)*F[1, 1, 3]*
  F[1, 1, 9]*F[2, 1, 11] - 
 ((66642*coeff[1, 1] + 49071*coeff[1, 2] + 168317*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 11])/648 + 
 ((1210800*coeff[1, 1] + 256768*coeff[1, 2] + 2105813*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 11])/38880 - 
 (7*(3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 11])/1080 + 
 (7*(840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[2, 1, 11])/180 - 
 ((50604*coeff[1, 1] + 35076*coeff[1, 2] + 126755*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 11])/432 - 
 ((602472*coeff[1, 1] + 1290070*coeff[1, 2] + 2749103*coeff[1, 3])*
   F[1, 1, 9]^2*F[2, 1, 11])/7776 - 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 11])/36 + 
 ((9300*coeff[1, 1] + 6758*coeff[1, 2] + 23363*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 10]*F[2, 1, 11])/360 - 
 (2*(11*coeff[1, 2] + 16*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 11])/
  45 + ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 11])/36 + (2*(11*coeff[1, 2] + 16*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 11])/45 + 
 ((31*coeff[1, 1])/3 + (863*coeff[1, 2])/90 + (579*coeff[1, 3])/20)*
  F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 11] + 
 ((4340*coeff[1, 1] + 3398*coeff[1, 2] + 11243*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 11])/120 - 
 ((2*coeff[1, 2] + 7*coeff[1, 3])*F[1, 1, 10]^2*F[2, 1, 11])/90 - 
 ((27600*coeff[1, 1] + 6081*coeff[1, 2] + 49241*coeff[1, 3])*F[2, 1, 11]^2)/
  1440 - ((360*coeff[1, 1] + 328*coeff[1, 2] + 1033*coeff[1, 3])*F[1, 1, 1]^2*
   F[2, 1, 12])/360 - (4*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[2, 1, 12])/45 - (8*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]^2*F[2, 1, 12])/
  45 - ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 12])/
  12 + ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 3]^2*F[2, 1, 12])/24 + 
 (4*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 12])/45 + 
 (4*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 12])/45 - 
 (2*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 4]^2*F[2, 1, 12])/45 + 
 ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*F[1, 1, 6]^2*
   F[2, 1, 12])/360 + (2*(5*coeff[1, 1] + 6*coeff[1, 2] + 16*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 12])/5 - 
 ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[2, 1, 12])/180 - ((120*coeff[1, 1] + 248*coeff[1, 2] + 503*coeff[1, 3])*
   F[1, 1, 7]^2*F[2, 1, 12])/360 - 
 ((22800*coeff[1, 1] - 3996*coeff[1, 2] + 29029*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 12])/1440 - 
 (4*(41*coeff[1, 2] + 56*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 12])/15 + 
 (3*coeff[1, 1] + (1574*coeff[1, 2] + 3959*coeff[1, 3])/480)*F[1, 1, 3]*
  F[1, 1, 8]*F[2, 1, 12] - ((6*coeff[1, 1] - 5*coeff[1, 2] + 3*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 12])/12 - 
 ((240*coeff[1, 1] + 428*coeff[1, 2] + 1033*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 12])/160 - 
 ((300*coeff[1, 1] + 354*coeff[1, 2] + 1009*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 12])/120 + 
 ((1680*coeff[1, 1] + 828*coeff[1, 2] + 3803*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 12])/180 + 
 ((-2160*coeff[1, 1] + 6844*coeff[1, 2] + 5959*coeff[1, 3])*F[1, 1, 8]^2*
   F[2, 1, 12])/480 - ((22800*coeff[1, 1] - 4828*coeff[1, 2] + 
    28077*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 12])/1440 - 
 (4*(124*coeff[1, 2] + 169*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 12])/
  45 + (3*coeff[1, 1] + (209*coeff[1, 2])/80 + (3599*coeff[1, 3])/480)*
  F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 12] - 
 ((90*coeff[1, 1] - 91*coeff[1, 2] + 29*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 9]*
   F[2, 1, 12])/180 - ((240*coeff[1, 1] + 428*coeff[1, 2] + 1033*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 12])/160 - 
 ((276*coeff[1, 1] + 286*coeff[1, 2] + 865*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[2, 1, 12])/72 + ((480*coeff[1, 1] + 253*coeff[1, 2] + 1113*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 12])/45 - 
 ((33840*coeff[1, 1] + 29708*coeff[1, 2] + 93343*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 12])/720 - 
 ((65520*coeff[1, 1] + 84716*coeff[1, 2] + 217911*coeff[1, 3])*F[1, 1, 9]^2*
   F[2, 1, 12])/1440 + ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 12])/12 - ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 12])/12 - 
 ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[2, 1, 12])/180 + 
 ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 12])/180 + (15*coeff[1, 1] + (158*coeff[1, 2])/15 + 
   (4489*coeff[1, 3])/120)*F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 12] + 
 ((1176*coeff[1, 1] + 880*coeff[1, 2] + 3007*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 12])/72 + 
 (8*(15*coeff[1, 1] + 19*coeff[1, 2] + 49*coeff[1, 3])*F[1, 1, 10]^2*
   F[2, 1, 12])/45 + ((6240*coeff[1, 1] + 10396*coeff[1, 2] + 
    23841*coeff[1, 3])*F[2, 1, 12]^2)/1440 + 
 (4*coeff[1, 1] - (197*coeff[1, 2])/72 + (187*coeff[1, 3])/96)*F[1, 1, 1]*
  F[1, 1, 3]*F[2, 1, 13] + (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 13])/45 + 
 ((319680*coeff[1, 1] + 139452*coeff[1, 2] + 663857*coeff[1, 3])*F[1, 1, 3]^2*
   F[2, 1, 13])/12960 - ((69045*coeff[1, 1] - 15102*coeff[1, 2] + 
    82043*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 13])/1836 - 
 ((144*coeff[1, 1] + 220*coeff[1, 2] + 551*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[2, 1, 13])/288 + ((1231680*coeff[1, 1] - 518752*coeff[1, 2] + 
    1143003*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13])/48960 - 
 ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 149981*coeff[1, 3])*F[1, 1, 6]^2*
   F[2, 1, 13])/2160 + ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 
    460937*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 13])/18360 + 
 ((2010*coeff[1, 1] - 3339*coeff[1, 2] - 1739*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[2, 1, 13])/1080 + 
 ((6209400*coeff[1, 1] + 110256*coeff[1, 2] + 9396061*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 13])/38880 + 
 ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 149981*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 13])/1296 - 
 ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 149981*coeff[1, 3])*F[1, 1, 9]^2*
   F[2, 1, 13])/6480 + (4*coeff[1, 1] - (197*coeff[1, 2])/72 + 
   (187*coeff[1, 3])/96)*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 13] + 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 13])/
  45 + ((2459640*coeff[1, 1] - 4606329*coeff[1, 2] - 2571410*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/66096 - 
 ((69045*coeff[1, 1] - 15102*coeff[1, 2] + 82043*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 13])/1836 - 
 ((144*coeff[1, 1] + 220*coeff[1, 2] + 551*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 13])/288 + 
 ((3610752*coeff[1, 1] - 947544*coeff[1, 2] + 4097147*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[2, 1, 13])/88128 + 
 ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 460937*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 13])/18360 + 
 ((2010*coeff[1, 1] - 3339*coeff[1, 2] - 1739*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 13])/1080 + 
 ((2154360*coeff[1, 1] + 71*(4908*coeff[1, 2] + 52703*coeff[1, 3]))*
   F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13])/38880 - 
 ((4272*coeff[1, 1] + 5140911*coeff[1, 2] + 6938591*coeff[1, 3])*
   F[1, 1, 10]^2*F[2, 1, 13])/66096 - 
 ((73680*coeff[1, 1] - 7332*coeff[1, 2] + 98483*coeff[1, 3])*F[2, 1, 13]^2)/
  3456 - ((3120*coeff[1, 1] - 1332*coeff[1, 2] + 2693*coeff[1, 3])*
   F[1, 1, 1]^2*F[2, 1, 14])/1080 + 
 ((696*coeff[1, 1] - 288*coeff[1, 2] + 613*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[2, 1, 14])/108 + ((2400*coeff[1, 1] + 2016*coeff[1, 2] + 
    6251*coeff[1, 3])*F[1, 1, 3]^2*F[2, 1, 14])/2160 + 
 ((3300*coeff[1, 1] - 1386*coeff[1, 2] + 2879*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 14])/540 - 
 ((3660*coeff[1, 1] - 1494*coeff[1, 2] + 3251*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[2, 1, 14])/540 + 
 ((28776*coeff[1, 1] - 43155*coeff[1, 2] - 16514*coeff[1, 3])*F[1, 1, 4]^2*
   F[2, 1, 14])/3672 + ((71520*coeff[1, 1] - 34428*coeff[1, 2] + 
    55967*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 14])/4320 + 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 14])/
  45 - ((600048*coeff[1, 1] - 118632*coeff[1, 2] + 720443*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14])/5184 - 
 ((1495230*coeff[1, 1] - 137709*coeff[1, 2] + 2021021*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 14])/18360 - 
 ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 6]*
   F[2, 1, 14])/480 + ((8764800*coeff[1, 1] - 526659*coeff[1, 2] + 
    12345806*coeff[1, 3])*F[1, 1, 6]^2*F[2, 1, 14])/38880 - 
 ((65520*coeff[1, 1] - 61754*coeff[1, 2] + 11301*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[2, 1, 14])/2040 + 
 ((158316*coeff[1, 1] - 148708*coeff[1, 2] + 29403*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[2, 1, 14])/612 + 
 ((813120*coeff[1, 1] - 873153*coeff[1, 2] - 5188*coeff[1, 3])*F[1, 1, 7]^2*
   F[2, 1, 14])/18360 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 14])/90 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[2, 1, 14])/90 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 14])/90 + 
 ((1410*coeff[1, 1] - 1071*coeff[1, 2] + 509*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 14])/1080 + ((-8*coeff[1, 1])/9 + (11*coeff[1, 2])/5 + 
   (469*coeff[1, 3])/270)*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 14] + 
 ((240*coeff[1, 1] - 594*coeff[1, 2] - 469*coeff[1, 3])*F[1, 1, 8]^2*
   F[2, 1, 14])/540 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 14])/90 + 
 (-9*coeff[1, 1] + (9*coeff[1, 2])/10 - (1417*coeff[1, 3])/120)*F[1, 1, 3]*
  F[1, 1, 9]*F[2, 1, 14] + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 14])/90 + 
 ((821100*coeff[1, 1] - 78519*coeff[1, 2] + 1136431*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 14])/19440 + 
 ((240*coeff[1, 1] - 594*coeff[1, 2] - 469*coeff[1, 3])*F[1, 1, 7]*F[1, 1, 9]*
   F[2, 1, 14])/270 + ((-8*coeff[1, 1])/9 + (11*coeff[1, 2])/5 + 
   (469*coeff[1, 3])/270)*F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 14] + 
 ((46*coeff[1, 1])/9 - (8*coeff[1, 2])/5 + (11249*coeff[1, 3])/2160)*
  F[1, 1, 9]^2*F[2, 1, 14] + 
 ((48000*coeff[1, 1] - 24204*coeff[1, 2] + 35911*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 14])/4320 + 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 14])/
  45 - ((2841840*coeff[1, 1] - 526632*coeff[1, 2] + 3464023*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14])/25920 - 
 (7*(66150*coeff[1, 1] - 4401*coeff[1, 2] + 91879*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 14])/6120 - 
 ((240*coeff[1, 1] + 196*coeff[1, 2] + 641*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 14])/480 + 
 ((17376216*coeff[1, 1] - 42122562*coeff[1, 2] - 31797781*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/132192 + 
 ((2366580*coeff[1, 1] - 2210424*coeff[1, 2] + 456991*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 14])/9180 + 
 ((2010*coeff[1, 1] - 3339*coeff[1, 2] - 1739*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 14])/1080 + 
 ((797340*coeff[1, 1] - 33807*coeff[1, 2] + 1163503*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 14])/19440 + 
 ((21760*coeff[1, 1] - 380868*coeff[1, 2] - 487921*coeff[1, 3])*F[1, 1, 10]^2*
   F[2, 1, 14])/1728 + ((5576304*coeff[1, 1] + 2876172*coeff[1, 2] + 
    12286771*coeff[1, 3])*F[2, 1, 14]^2)/176256 + 
 ((44*coeff[1, 2] + 69*coeff[1, 3])*F[1, 1, 1]^2*F[2, 1, 15])/360 - 
 (7*(14*coeff[1, 2] + 19*coeff[1, 3])*F[1, 1, 2]^2*F[2, 1, 15])/90 + 
 ((24*coeff[1, 1] - 16*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[2, 1, 15])/36 + (2*(8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 15])/45 - 
 ((16*coeff[1, 1] + 28*coeff[1, 2] + 63*coeff[1, 3])*F[1, 1, 3]^2*
   F[2, 1, 15])/24 - ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 15])/45 - 
 (2*(8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 15])/45 - 
 (2*(8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 15])/45 + 
 ((8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 5]^2*F[2, 1, 15])/45 + 
 ((60*coeff[1, 1] + 282*coeff[1, 2] + 497*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]*
   F[2, 1, 15])/90 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 15])/45 - 
 ((308*coeff[1, 2] + 463*coeff[1, 3])*F[1, 1, 6]^2*F[2, 1, 15])/360 - 
 ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[2, 1, 15])/36 + ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*
   F[1, 1, 7]^2*F[2, 1, 15])/72 + 
 ((24*coeff[1, 1] - 16*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[2, 1, 15])/36 + (2*(23*coeff[1, 2] + 33*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 15])/15 - 
 ((24*coeff[1, 1] - 16*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[2, 1, 15])/36 + ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 15])/45 + 
 ((2*coeff[1, 1])/3 + (64*coeff[1, 2])/45 + (59*coeff[1, 3])/20)*F[1, 1, 6]*
  F[1, 1, 8]*F[2, 1, 15] - 
 ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*F[1, 1, 7]*F[1, 1, 8]*
   F[2, 1, 15])/36 - ((54*coeff[1, 2] + 79*coeff[1, 3])*F[1, 1, 8]^2*
   F[2, 1, 15])/90 - ((39360*coeff[1, 1] - 3516*coeff[1, 2] + 
    53659*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 15])/4320 + 
 (2*(43*coeff[1, 2] + 62*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 15])/9 - 
 ((2588400*coeff[1, 1] - 487392*coeff[1, 2] + 3171283*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 15])/25920 - 
 ((343185*coeff[1, 1] - 74898*coeff[1, 2] + 408107*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 15])/9180 - 
 ((2160*coeff[1, 1] + 2788*coeff[1, 2] + 7433*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 15])/1440 + 
 ((86026080*coeff[1, 1] - 21482292*coeff[1, 2] + 98277913*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/1321920 + 
 ((1738140*coeff[1, 1] - 1682943*coeff[1, 2] + 260507*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[2, 1, 15])/18360 + 
 ((530*coeff[1, 1] - 239*coeff[1, 2] + 441*coeff[1, 3])*F[1, 1, 8]*F[1, 1, 9]*
   F[2, 1, 15])/120 + ((15037680*coeff[1, 1] - 458418*coeff[1, 2] + 
    21864727*coeff[1, 3])*F[1, 1, 9]^2*F[2, 1, 15])/77760 - 
 ((36480*coeff[1, 1] - 3708*coeff[1, 2] + 49027*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 15])/4320 + 
 (2*(23*coeff[1, 2] + 33*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 15])/5 - 
 ((2571120*coeff[1, 1] - 466656*coeff[1, 2] + 3178339*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 15])/25920 - 
 ((349305*coeff[1, 1] - 76734*coeff[1, 2] + 414431*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 15])/9180 - 
 ((2160*coeff[1, 1] + 2276*coeff[1, 2] + 6601*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 15])/1440 + 
 ((83382240*coeff[1, 1] - 22833588*coeff[1, 2] + 92556937*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/1321920 + 
 ((1762620*coeff[1, 1] - 1660503*coeff[1, 2] + 327317*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 15])/18360 + 
 ((222*coeff[1, 1] - 249*coeff[1, 2] - 25*coeff[1, 3])*F[1, 1, 8]*F[1, 1, 10]*
   F[2, 1, 15])/72 - ((19808340*coeff[1, 1] + 12904473*coeff[1, 2] + 
    44922263*coeff[1, 3])*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/330480 - 
 ((138164880*coeff[1, 1] + 77165628*coeff[1, 2] + 305799013*coeff[1, 3])*
   F[1, 1, 10]^2*F[2, 1, 15])/1321920 + 
 ((113280*coeff[1, 1] - 16558*coeff[1, 2] + 145257*coeff[1, 3])*
   F[2, 1, 15]^2)/2880 - ((coeff[1, 2] + coeff[1, 3])*F[2, 2, 1]^2)/20 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[2, 2, 9]^2)/180 + 
 ((5017549800*coeff[1, 1] - 1560997836*coeff[1, 2] + 4766331889*coeff[1, 3])*
   F[1, 1, 1]^2*tci[1, 1]^2)/2488320 - 
 ((9416*coeff[1, 1] + 962*coeff[1, 2] + 16475*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*tci[1, 1]^2)/864 + 
 ((-489240*coeff[1, 1] + 720443*coeff[1, 2] + 34538*coeff[1, 3])*F[1, 1, 2]^2*
   tci[1, 1]^2)/77760 - ((4680661080*coeff[1, 1] - 2047646892*coeff[1, 2] + 
    3696029083*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/4976640 + 
 ((1345680*coeff[1, 1] + 720659*coeff[1, 2] + 2960224*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*tci[1, 1]^2)/51840 - 
 ((34924058280*coeff[1, 1] - 22293335748*coeff[1, 2] + 
    23449819757*coeff[1, 3])*F[1, 1, 3]^2*tci[1, 1]^2)/338411520 - 
 ((569332920*coeff[1, 1] - 446917212*coeff[1, 2] + 195369223*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/2488320 + 
 ((9398640*coeff[1, 1] + 3157414*coeff[1, 2] + 18150329*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/77760 - 
 ((5044038840*coeff[1, 1] + 2415112084*coeff[1, 2] + 10007097479*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/28200960 - 
 ((14187081120*coeff[1, 1] - 6440085174*coeff[1, 2] + 9772307471*coeff[1, 3])*
   F[1, 1, 4]^2*tci[1, 1]^2)/63452160 + 
 ((4867440*coeff[1, 1] + 734496*coeff[1, 2] + 8299981*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*tci[1, 1]^2)/207360 - 
 ((6629640*coeff[1, 1] + 1695347*coeff[1, 2] + 12167767*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/116640 + 
 ((1825200*coeff[1, 1] + 2801328*coeff[1, 2] + 6518563*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2)/103680 - 
 ((225281760*coeff[1, 1] + 81770796*coeff[1, 2] + 452055101*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/7931520 + 
 ((611661480*coeff[1, 1] - 610671472*coeff[1, 2] + 5210923*coeff[1, 3])*
   F[1, 1, 5]^2*tci[1, 1]^2)/42301440 - 
 ((187956*coeff[1, 1] + 80254*coeff[1, 2] + 380741*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*tci[1, 1]^2)/29376 + 
 ((6720*coeff[1, 1] - 4692*coeff[1, 2] + 3473*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*tci[1, 1]^2)/3240 + 
 ((2861007720*coeff[1, 1] - 345183909*coeff[1, 2] + 3768237671*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/15863040 + 
 ((43005408*coeff[1, 1] - 14942004*coeff[1, 2] + 42389657*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/793152 - 
 ((7063381320*coeff[1, 1] + 2081659824*coeff[1, 2] + 13233663419*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/63452160 - 
 ((2311360440*coeff[1, 1] - 914000276*coeff[1, 2] + 2227450829*coeff[1, 3])*
   F[1, 1, 6]^2*tci[1, 1]^2)/42301440 - 
 ((2943240*coeff[1, 1] + 242304*coeff[1, 2] + 7109459*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*tci[1, 1]^2)/3525120 - 
 ((54480*coeff[1, 1] + 16903*coeff[1, 2] + 106508*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]*tci[1, 1]^2)/17280 + 
 ((85176240*coeff[1, 1] - 31560063*coeff[1, 2] + 83263142*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/2643840 + 
 ((8343480*coeff[1, 1] - 19568100*coeff[1, 2] - 16226957*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/1586304 + 
 ((105282480*coeff[1, 1] + 247586142*coeff[1, 2] + 491364037*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/7931520 + 
 ((-2576260560*coeff[1, 1] + 3336275808*coeff[1, 2] + 761823323*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/15863040 + 
 ((1280592420*coeff[1, 1] - 1069785561*coeff[1, 2] + 386672144*coeff[1, 3])*
   F[1, 1, 7]^2*tci[1, 1]^2)/15863040 - 
 ((8871681720*coeff[1, 1] - 2265250428*coeff[1, 2] + 9105768247*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/4976640 + 
 ((5581920*coeff[1, 1] + 2455596*coeff[1, 2] + 12009631*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 8]*tci[1, 1]^2)/103680 + 
 ((975167256*coeff[1, 1] - 232377360*coeff[1, 2] + 1028807359*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/746496 + 
 ((153203698200*coeff[1, 1] - 35805558972*coeff[1, 2] + 
    161810740363*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/253808640 + 
 ((15490680*coeff[1, 1] - 9277552*coeff[1, 2] + 6181405*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/1410048 + 
 ((6309033240*coeff[1, 1] + 3063345672*coeff[1, 2] + 13525817887*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/63452160 - 
 ((3024364920*coeff[1, 1] + 3201512112*coeff[1, 2] + 8913338567*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/31726080 - 
 ((27261655800*coeff[1, 1] + 5124529428*coeff[1, 2] + 
    44656164023*coeff[1, 3])*F[1, 1, 8]^2*tci[1, 1]^2)/59719680 + 
 ((4510*coeff[1, 1] + 3157*coeff[1, 2] + 11647*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 9]*tci[1, 1]^2)/864 - 
 ((1580520*coeff[1, 1] + 1113529*coeff[1, 2] + 3582839*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/58320 + 
 ((931108920*coeff[1, 1] - 81679317*coeff[1, 2] + 1280432318*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/15863040 - 
 ((65913990*coeff[1, 1] + 16004809*coeff[1, 2] + 121193424*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/660960 + 
 ((25201320*coeff[1, 1] + 5583344*coeff[1, 2] + 44963809*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/233280 - 
 ((3330137640*coeff[1, 1] - 270358923*coeff[1, 2] + 4591559872*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/15863040 + 
 ((-2569200*coeff[1, 1] + 5959436*coeff[1, 2] + 4593941*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 1]^2)/146880 - 
 ((51816*coeff[1, 1] + 56674*coeff[1, 2] + 156477*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*tci[1, 1]^2)/2592 - 
 ((4022663880*coeff[1, 1] + 2204993257*coeff[1, 2] + 9176312987*coeff[1, 3])*
   F[1, 1, 9]^2*tci[1, 1]^2)/31726080 + 
 ((-436560*coeff[1, 1] + 1301388*coeff[1, 2] + 1154623*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 10]*tci[1, 1]^2)/207360 + 
 ((-38240*coeff[1, 1] + 77152*coeff[1, 2] + 50217*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 10]*tci[1, 1]^2)/11520 - 
 ((658736280*coeff[1, 1] + 56640231*coeff[1, 2] + 1050561701*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/2643840 - 
 ((225952260*coeff[1, 1] - 32269452*coeff[1, 2] + 292273013*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/3965760 - 
 ((171844080*coeff[1, 1] - 94554144*coeff[1, 2] + 120879221*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 1]^2)/10575360 + 
 ((-85080640*coeff[1, 1] + 251943904*coeff[1, 2] + 219376569*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/1762560 + 
 ((524510160*coeff[1, 1] - 229813176*coeff[1, 2] + 464775059*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/5287680 + 
 ((23373120*coeff[1, 1] - 192116916*coeff[1, 2] - 229013831*coeff[1, 3])*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/5287680 + 
 ((467211720*coeff[1, 1] + 70421127*coeff[1, 2] + 782319112*coeff[1, 3])*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3965760 - 
 ((48534000*coeff[1, 1] + 112610637*coeff[1, 2] + 219584387*coeff[1, 3])*
   F[1, 1, 10]^2*tci[1, 1]^2)/5287680 + 
 (4*coeff[1, 1] - (197*coeff[1, 2])/72 + (187*coeff[1, 3])/96)*F[1, 1, 1]*
  F[1, 2, 2]*tci[1, 1]^2 + (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*
   F[1, 2, 2]*tci[1, 1]^2)/45 + 
 ((26538480*coeff[1, 1] + 8669604*coeff[1, 2] + 50713939*coeff[1, 3])*
   F[1, 1, 3]*F[1, 2, 2]*tci[1, 1]^2)/440640 - 
 ((69045*coeff[1, 1] - 15102*coeff[1, 2] + 82043*coeff[1, 3])*F[1, 1, 4]*
   F[1, 2, 2]*tci[1, 1]^2)/1836 - 
 ((144*coeff[1, 1] + 220*coeff[1, 2] + 551*coeff[1, 3])*F[1, 1, 5]*F[1, 2, 2]*
   tci[1, 1]^2)/288 + ((1231680*coeff[1, 1] - 518752*coeff[1, 2] + 
    1143003*coeff[1, 3])*F[1, 1, 6]*F[1, 2, 2]*tci[1, 1]^2)/48960 + 
 ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 460937*coeff[1, 3])*F[1, 1, 7]*
   F[1, 2, 2]*tci[1, 1]^2)/18360 + 
 ((2010*coeff[1, 1] - 3339*coeff[1, 2] - 1739*coeff[1, 3])*F[1, 1, 8]*
   F[1, 2, 2]*tci[1, 1]^2)/1080 + 
 ((6209400*coeff[1, 1] + 110256*coeff[1, 2] + 9396061*coeff[1, 3])*F[1, 1, 9]*
   F[1, 2, 2]*tci[1, 1]^2)/38880 + 
 ((3614160*coeff[1, 1] - 44478498*coeff[1, 2] - 55026353*coeff[1, 3])*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/660960 - 
 ((73680*coeff[1, 1] - 7332*coeff[1, 2] + 98483*coeff[1, 3])*F[1, 2, 2]^2*
   tci[1, 1]^2)/3456 - ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*
   F[1, 1, 3]*F[1, 2, 3]*tci[1, 1]^2)/54 + 
 ((27240*coeff[1, 1] + 1547616*coeff[1, 2] + 2308571*coeff[1, 3])*F[1, 1, 4]*
   F[1, 2, 3]*tci[1, 1]^2)/110160 + 
 ((321600*coeff[1, 1] - 899508*coeff[1, 2] - 878633*coeff[1, 3])*F[1, 1, 6]*
   F[1, 2, 3]*tci[1, 1]^2)/73440 - 
 ((72133680*coeff[1, 1] - 37643988*coeff[1, 2] + 54683827*coeff[1, 3])*
   F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/440640 + 
 ((2190*coeff[1, 1] + 2247*coeff[1, 2] + 6247*coeff[1, 3])*F[1, 1, 8]*
   F[1, 2, 3]*tci[1, 1]^2)/540 + 
 ((150*coeff[1, 1] - 1089*coeff[1, 2] - 1279*coeff[1, 3])*F[1, 1, 9]*
   F[1, 2, 3]*tci[1, 1]^2)/180 - 
 ((278880*coeff[1, 1] - 70644*coeff[1, 2] + 320021*coeff[1, 3])*F[1, 1, 10]*
   F[1, 2, 3]*tci[1, 1]^2)/4320 + 
 ((17364720*coeff[1, 1] + 229524*coeff[1, 2] + 25520209*coeff[1, 3])*
   F[1, 2, 3]^2*tci[1, 1]^2)/881280 + 
 ((9600*coeff[1, 1] - 3588*coeff[1, 2] + 9859*coeff[1, 3])*F[1, 1, 1]*
   F[1, 2, 6]*tci[1, 1]^2)/864 + 
 ((211740*coeff[1, 1] + 56939*coeff[1, 2] + 401029*coeff[1, 3])*F[1, 1, 2]*
   F[1, 2, 6]*tci[1, 1]^2)/3240 - 
 ((4320*coeff[1, 1] + 5102*coeff[1, 2] + 12577*coeff[1, 3])*F[1, 1, 3]*
   F[1, 2, 6]*tci[1, 1]^2)/1440 + 
 ((153780*coeff[1, 1] - 73287*coeff[1, 2] + 159803*coeff[1, 3])*F[1, 1, 4]*
   F[1, 2, 6]*tci[1, 1]^2)/6480 - 
 ((517296*coeff[1, 1] + 215536*coeff[1, 2] + 1045013*coeff[1, 3])*F[1, 1, 5]*
   F[1, 2, 6]*tci[1, 1]^2)/7776 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 6]*
   F[1, 2, 6]*tci[1, 1]^2)/360 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 7]*
   F[1, 2, 6]*tci[1, 1]^2)/60 + 
 ((21180*coeff[1, 1] + 7264*coeff[1, 2] + 42869*coeff[1, 3])*F[1, 1, 8]*
   F[1, 2, 6]*tci[1, 1]^2)/720 + 
 ((525450*coeff[1, 1] + 740047*coeff[1, 2] + 1834952*coeff[1, 3])*F[1, 1, 9]*
   F[1, 2, 6]*tci[1, 1]^2)/9720 - 
 ((620*coeff[1, 1] + 474*coeff[1, 2] + 1589*coeff[1, 3])*F[1, 1, 10]*
   F[1, 2, 6]*tci[1, 1]^2)/40 + 
 ((16800*coeff[1, 1] + 4859*coeff[1, 2] + 29404*coeff[1, 3])*F[1, 2, 6]^2*
   tci[1, 1]^2)/4320 + ((40*coeff[1, 1])/3 - (7*coeff[1, 2])/5 + 
   (6151*coeff[1, 3])/360)*F[1, 1, 1]*F[1, 2, 7]*tci[1, 1]^2 + 
 ((24*coeff[1, 1] - 25*coeff[1, 2] + 3*coeff[1, 3])*F[1, 1, 2]*F[1, 2, 7]*
   tci[1, 1]^2)/6 - ((56250*coeff[1, 1] + 40029*coeff[1, 2] + 
    136219*coeff[1, 3])*F[1, 1, 3]*F[1, 2, 7]*tci[1, 1]^2)/720 - 
 ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*F[1, 1, 4]*F[1, 2, 7]*
   tci[1, 1]^2)/30 - ((201240*coeff[1, 1] + 109032*coeff[1, 2] + 
    447977*coeff[1, 3])*F[1, 1, 5]*F[1, 2, 7]*tci[1, 1]^2)/2880 + 
 ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 6]*F[1, 2, 7]*tci[1, 1]^2)/6 + 
 ((-240*coeff[1, 1] + 426*coeff[1, 2] + 211*coeff[1, 3])*F[1, 1, 7]*
   F[1, 2, 7]*tci[1, 1]^2)/180 - 
 ((15960*coeff[1, 1] + 26352*coeff[1, 2] + 60577*coeff[1, 3])*F[1, 1, 8]*
   F[1, 2, 7]*tci[1, 1]^2)/2880 + 
 ((120*coeff[1, 1] - 7*(69*coeff[1, 2] + 74*coeff[1, 3]))*F[1, 1, 9]*
   F[1, 2, 7]*tci[1, 1]^2)/180 - 
 ((240*coeff[1, 1] + 364*coeff[1, 2] + 789*coeff[1, 3])*F[1, 1, 10]*
   F[1, 2, 7]*tci[1, 1]^2)/120 - 
 ((7920*coeff[1, 1] + 16068*coeff[1, 2] + 31073*coeff[1, 3])*F[1, 2, 7]^2*
   tci[1, 1]^2)/5760 - ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*
   F[1, 1, 1]*F[1, 2, 8]*tci[1, 1]^2)/135 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 2, 8]*
   tci[1, 1]^2)/81 - ((18763152*coeff[1, 1] - 5562708*coeff[1, 2] + 
    19835555*coeff[1, 3])*F[1, 1, 4]*F[1, 2, 8]*tci[1, 1]^2)/528768 + 
 ((438420*coeff[1, 1] + 738558*coeff[1, 2] + 1683943*coeff[1, 3])*F[1, 1, 5]*
   F[1, 2, 8]*tci[1, 1]^2)/9720 + 
 (71*(3021360*coeff[1, 1] - 1140348*coeff[1, 2] + 2948087*coeff[1, 3])*
   F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/2643840 + 
 ((30127680*coeff[1, 1] - 20560996*coeff[1, 2] + 17719509*coeff[1, 3])*
   F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/293760 + 
 ((-14647440*coeff[1, 1] + 173827764*coeff[1, 2] + 231350369*coeff[1, 3])*
   F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/2643840 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 9]*
   F[1, 2, 8]*tci[1, 1]^2)/135 + 
 ((25978800*coeff[1, 1] - 7866912*coeff[1, 2] + 27731923*coeff[1, 3])*
   F[1, 1, 10]*F[1, 2, 8]*tci[1, 1]^2)/220320 - 
 ((75720*coeff[1, 1] + 243804*coeff[1, 2] + 471529*coeff[1, 3])*F[1, 2, 8]^2*
   tci[1, 1]^2)/17280 - 
 ((5136*coeff[1, 1] - 108*coeff[1, 2] + 7649*coeff[1, 3])*F[1, 1, 1]*
   F[1, 2, 9]*tci[1, 1]^2)/288 - (4*(41*coeff[1, 2] + 56*coeff[1, 3])*
   F[1, 1, 2]*F[1, 2, 9]*tci[1, 1]^2)/15 + 
 (3*coeff[1, 1] + (1574*coeff[1, 2] + 3959*coeff[1, 3])/480)*F[1, 1, 3]*
  F[1, 2, 9]*tci[1, 1]^2 - ((6*coeff[1, 1] - 5*coeff[1, 2] + 3*coeff[1, 3])*
   F[1, 1, 4]*F[1, 2, 9]*tci[1, 1]^2)/12 - 
 ((240*coeff[1, 1] + 428*coeff[1, 2] + 1033*coeff[1, 3])*F[1, 1, 5]*
   F[1, 2, 9]*tci[1, 1]^2)/160 - 
 ((300*coeff[1, 1] + 354*coeff[1, 2] + 1009*coeff[1, 3])*F[1, 1, 6]*
   F[1, 2, 9]*tci[1, 1]^2)/120 + ((34*coeff[1, 1])/3 + 7*coeff[1, 2] + 
   (991*coeff[1, 3])/36)*F[1, 1, 7]*F[1, 2, 9]*tci[1, 1]^2 + 
 (-31*coeff[1, 1] + (2959*coeff[1, 2])/144 - (184*coeff[1, 3])/9)*F[1, 1, 8]*
  F[1, 2, 9]*tci[1, 1]^2 - 
 ((43440*coeff[1, 1] + 25049*coeff[1, 2] + 102099*coeff[1, 3])*F[1, 1, 9]*
   F[1, 2, 9]*tci[1, 1]^2)/720 + (15*coeff[1, 1] + (158*coeff[1, 2])/15 + 
   (4489*coeff[1, 3])/120)*F[1, 1, 10]*F[1, 2, 9]*tci[1, 1]^2 + 
 ((6240*coeff[1, 1] + 10396*coeff[1, 2] + 23841*coeff[1, 3])*F[1, 2, 9]^2*
   tci[1, 1]^2)/1440 + ((6765852360*coeff[1, 1] - 1833793668*coeff[1, 2] + 
    6845814217*coeff[1, 3])*F[2, 1, 1]*tci[1, 1]^2)/1658880 - 
 ((266031240*coeff[1, 1] + 89765628*coeff[1, 2] + 476757953*coeff[1, 3])*
   F[2, 1, 2]*tci[1, 1]^2)/995328 - 
 ((74304*coeff[1, 1] - 14329*coeff[1, 2] + 101078*coeff[1, 3])*F[2, 1, 3]*
   tci[1, 1]^2)/2592 - ((2112*coeff[1, 1] + 1073*coeff[1, 2] + 
    4516*coeff[1, 3])*F[2, 1, 4]*tci[1, 1]^2)/1728 - 
 ((84144*coeff[1, 1] + 81500*coeff[1, 2] + 233479*coeff[1, 3])*F[2, 1, 5]*
   tci[1, 1]^2)/2304 + ((16977360*coeff[1, 1] + 13514028*coeff[1, 2] + 
    44068123*coeff[1, 3])*F[2, 1, 6]*tci[1, 1]^2)/1321920 - 
 ((56280*coeff[1, 1] + 109224*coeff[1, 2] + 236029*coeff[1, 3])*F[2, 1, 7]*
   tci[1, 1]^2)/69120 + ((9135480*coeff[1, 1] - 22825728*coeff[1, 2] - 
    16174673*coeff[1, 3])*F[2, 1, 8]*tci[1, 1]^2)/3525120 + 
 ((182900280*coeff[1, 1] - 65090508*coeff[1, 2] + 161306689*coeff[1, 3])*
   F[2, 1, 9]*tci[1, 1]^2)/124416 + 
 ((13993950*coeff[1, 1] - 25102806*coeff[1, 2] - 15491081*coeff[1, 3])*
   F[2, 1, 10]*tci[1, 1]^2)/660960 - 
 ((243840*coeff[1, 1] + 25477*coeff[1, 2] + 415352*coeff[1, 3])*F[2, 1, 11]*
   tci[1, 1]^2)/8640 - ((87000*coeff[1, 1] - 75002*coeff[1, 2] + 
    34293*coeff[1, 3])*F[2, 1, 12]*tci[1, 1]^2)/4320 + 
 ((1398672*coeff[1, 1] + 2180724*coeff[1, 2] + 4925807*coeff[1, 3])*
   F[2, 1, 13]*tci[1, 1]^2)/176256 + 
 ((4995600*coeff[1, 1] - 13411098*coeff[1, 2] - 10955083*coeff[1, 3])*
   F[2, 1, 14]*tci[1, 1]^2)/1762560 - 
 ((42600*coeff[1, 1] + 26441*coeff[1, 2] + 101151*coeff[1, 3])*F[2, 1, 15]*
   tci[1, 1]^2)/17280 - ((233374524*coeff[1, 1] + 145485594*coeff[1, 2] + 
    587796125*coeff[1, 3])*tci[1, 1]^4)/63452160 - 
 ((100114680*coeff[1, 1] - 36114036*coeff[1, 2] + 89225839*coeff[1, 3])*
   F[3, 1]*tci[1, 2])/51840 - 
 ((212760*coeff[1, 1] + 135192*coeff[1, 2] + 496297*coeff[1, 3])*F[3, 2]*
   tci[1, 2])/5760 + ((342600*coeff[1, 1] + 84939*coeff[1, 2] + 
    626039*coeff[1, 3])*F[3, 3]*tci[1, 2])/6480 + 
 ((203786760*coeff[1, 1] + 11212284*coeff[1, 2] + 290298529*coeff[1, 3])*
   F[3, 4]*tci[1, 2])/829440 + 
 ((239880*coeff[1, 1] + 25533*coeff[1, 2] + 405601*coeff[1, 3])*F[3, 5]*
   tci[1, 2])/5184 - ((499477800*coeff[1, 1] - 108563028*coeff[1, 2] + 
    539389717*coeff[1, 3])*F[3, 6]*tci[1, 2])/622080 + 
 ((29160*coeff[1, 1] - 71*coeff[1, 2] + 45509*coeff[1, 3])*F[3, 7]*tci[1, 2])/
  1440 + ((29160*coeff[1, 1] + 3289*coeff[1, 2] + 50069*coeff[1, 3])*F[3, 8]*
   tci[1, 2])/270 + ((323880*coeff[1, 1] + 2629548*coeff[1, 2] + 
    4152053*coeff[1, 3])*F[3, 9]*tci[1, 2])/8640 + 
 ((780*coeff[1, 1] + 783*coeff[1, 2] + 2273*coeff[1, 3])*F[3, 10]*tci[1, 2])/
  180 - ((174120*coeff[1, 1] + 83421*coeff[1, 2] + 358961*coeff[1, 3])*
   F[3, 11]*tci[1, 2])/6480 - 
 ((62785896*coeff[1, 1] - 16134708*coeff[1, 2] + 63947021*coeff[1, 3])*
   F[3, 12]*tci[1, 2])/497664 - 
 ((67512*coeff[1, 1] + 15159*coeff[1, 2] + 121459*coeff[1, 3])*F[3, 13]*
   tci[1, 2])/5184 - ((2383320*coeff[1, 1] - 456504*coeff[1, 2] + 
    2641331*coeff[1, 3])*F[3, 14]*tci[1, 2])/8640 - 
 ((18*coeff[1, 1] - 3*coeff[1, 2] + 23*coeff[1, 3])*F[3, 15]*tci[1, 2])/12 + 
 ((98712*coeff[1, 1] + 28727*coeff[1, 2] + 186467*coeff[1, 3])*F[3, 17]*
   tci[1, 2])/1728 - ((10493064*coeff[1, 1] - 1560260*coeff[1, 2] + 
    12307089*coeff[1, 3])*F[3, 18]*tci[1, 2])/18432 + 
 ((43992*coeff[1, 1] + 28368*coeff[1, 2] + 102683*coeff[1, 3])*F[3, 19]*
   tci[1, 2])/1728 - ((10656*coeff[1, 1] + 5317*coeff[1, 2] + 
    22708*coeff[1, 3])*F[3, 20]*tci[1, 2])/648 + 
 ((14310600*coeff[1, 1] - 1839684*coeff[1, 2] + 17077673*coeff[1, 3])*
   F[3, 21]*tci[1, 2])/31104 + 
 ((30*coeff[1, 1] - 9*coeff[1, 2] + 31*coeff[1, 3])*F[3, 22]*tci[1, 2])/10 - 
 ((29160*coeff[1, 1] + 2617*coeff[1, 2] + 49157*coeff[1, 3])*F[3, 24]*
   tci[1, 2])/2160 - ((30821856*coeff[1, 1] + 9643356*coeff[1, 2] + 
    58827893*coeff[1, 3])*F[3, 31]*tci[1, 2])/528768 - 
 ((104742240*coeff[1, 1] + 1920844*coeff[1, 2] + 154494649*coeff[1, 3])*
   F[3, 32]*tci[1, 2])/3525120 + 
 ((2829000*coeff[1, 1] - 1762914*coeff[1, 2] + 1642021*coeff[1, 3])*F[3, 33]*
   tci[1, 2])/220320 + ((1308*(380*coeff[1, 1] - 7867*coeff[1, 2]) - 
    12230281*coeff[1, 3])*F[3, 34]*tci[1, 2])/440640 + 
 ((30*coeff[1, 1] + 27*coeff[1, 2] + 77*coeff[1, 3])*F[3, 35]*tci[1, 2])/60 + 
 ((10906800*coeff[1, 1] + 12719972*coeff[1, 2] + 33724737*coeff[1, 3])*
   F[3, 36]*tci[1, 2])/440640 + 
 ((78906720*coeff[1, 1] + 42077196*coeff[1, 2] + 172454281*coeff[1, 3])*
   F[3, 37]*tci[1, 2])/10575360 + 
 ((-5160*coeff[1, 1] + 35232*coeff[1, 2] + 41777*coeff[1, 3])*F[3, 38]*
   tci[1, 2])/5760 - ((139739520*coeff[1, 1] + 109935756*coeff[1, 2] + 
    357063061*coeff[1, 3])*F[3, 40]*tci[1, 2])/3525120 + 
 ((136920*coeff[1, 1] + 371572*coeff[1, 2] + 729147*coeff[1, 3])*F[3, 41]*
   tci[1, 2])/12960 + ((5160*coeff[1, 1] - 35232*coeff[1, 2] - 
    41777*coeff[1, 3])*F[3, 42]*tci[1, 2])/2880 + 
 ((-148560*coeff[1, 1] + 319636*coeff[1, 2] + 179701*coeff[1, 3])*F[3, 44]*
   tci[1, 2])/146880 - ((46926000*coeff[1, 1] - 3134064*coeff[1, 2] + 
    65091761*coeff[1, 3])*F[3, 51]*tci[1, 2])/440640 - 
 ((65697840*coeff[1, 1] - 12608256*coeff[1, 2] + 80645609*coeff[1, 3])*
   F[3, 52]*tci[1, 2])/1762560 - 
 ((479100*coeff[1, 1] + 91719*coeff[1, 2] + 836014*coeff[1, 3])*F[3, 53]*
   tci[1, 2])/36720 + (-52*coeff[1, 1] + (427*coeff[1, 2])/15 - 
   (6521*coeff[1, 3])/180)*F[3, 54]*tci[1, 2] + 
 ((344880*coeff[1, 1] + 5604*coeff[1, 2] + 518765*coeff[1, 3])*F[3, 55]*
   tci[1, 2])/5184 + ((9150192*coeff[1, 1] - 2088024*coeff[1, 2] + 
    10734613*coeff[1, 3])*F[3, 56]*tci[1, 2])/352512 + 
 ((312*coeff[1, 1] - 173*coeff[1, 2] + 320*coeff[1, 3])*F[3, 57]*tci[1, 2])/
  96 - (4*(20*coeff[1, 2] + 29*coeff[1, 3])*F[3, 58]*tci[1, 2])/9 - 
 ((21685840*coeff[1, 1] - 2886128*coeff[1, 2] + 28144787*coeff[1, 3])*
   F[3, 59]*tci[1, 2])/195840 + 
 ((669360*coeff[1, 1] - 17628*coeff[1, 2] + 964037*coeff[1, 3])*F[3, 60]*
   tci[1, 2])/12960 - ((680*coeff[1, 1] - 579*coeff[1, 2] + 316*coeff[1, 3])*
   F[3, 61]*tci[1, 2])/80 - 
 ((17364720*coeff[1, 1] + 229524*coeff[1, 2] + 25520209*coeff[1, 3])*F[3, 69]*
   tci[1, 2])/1321920 - 
 (11*(48*coeff[1, 1] + 148*coeff[1, 2] + 253*coeff[1, 3])*F[3, 77]*tci[1, 2])/
  96 + ((2640*coeff[1, 1] + 3708*coeff[1, 2] + 9175*coeff[1, 3])*F[3, 79]*
   tci[1, 2])/72 - ((9038326920*coeff[1, 1] - 3123172452*coeff[1, 2] + 
    8169529553*coeff[1, 3])*F[1, 1, 1]^3*tci[1, 2])/3732480 - 
 ((64560*coeff[1, 1] - 24419*coeff[1, 2] + 59496*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*tci[1, 2])/4320 - 
 ((52440*coeff[1, 1] - 1792*coeff[1, 2] + 79303*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*tci[1, 2])/2160 + 
 ((6244800*coeff[1, 1] + 1662984*coeff[1, 2] + 11633669*coeff[1, 3])*
   F[1, 1, 2]^3*tci[1, 2])/77760 + 
 ((256257480*coeff[1, 1] - 103196196*coeff[1, 2] + 208414069*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/207360 + 
 ((53280*coeff[1, 1] - 32858*coeff[1, 2] + 31187*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/4320 - 
 ((18960*coeff[1, 1] + 20937*coeff[1, 2] + 53732*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*tci[1, 2])/4320 + 
 ((808477320*coeff[1, 1] - 236011236*coeff[1, 2] + 813850609*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/1244160 - 
 ((105600*coeff[1, 1] + 59283*coeff[1, 2] + 236788*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*tci[1, 2])/4320 + 
 ((10361544600*coeff[1, 1] - 2910323868*coeff[1, 2] + 
    11918734747*coeff[1, 3])*F[1, 1, 3]^3*tci[1, 2])/126904320 + 
 ((107266008*coeff[1, 1] - 21050988*coeff[1, 2] + 119147023*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/124416 + 
 ((50760*coeff[1, 1] - 8518*coeff[1, 2] + 66257*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/4320 - 
 ((1360440*coeff[1, 1] + 541489*coeff[1, 2] + 2713819*coeff[1, 3])*
   F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/12960 - 
 ((387710520*coeff[1, 1] - 52943268*coeff[1, 2] + 456419627*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/311040 - 
 ((2880*coeff[1, 1] - 2074*coeff[1, 2] + 1135*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/864 + 
 ((5501129640*coeff[1, 1] + 869578188*coeff[1, 2] + 8328670373*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/42301440 + 
 ((241328280*coeff[1, 1] - 279575052*coeff[1, 2] - 42137357*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/1244160 - 
 ((810660*coeff[1, 1] + 237943*coeff[1, 2] + 1533188*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*tci[1, 2])/6480 + 
 ((1010909640*coeff[1, 1] + 152550588*coeff[1, 2] + 1581426313*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/2488320 + 
 ((4018783800*coeff[1, 1] - 1731295084*coeff[1, 2] + 2941625071*coeff[1, 3])*
   F[1, 1, 4]^3*tci[1, 2])/21150720 + 
 ((975600*coeff[1, 1] + 118824*coeff[1, 2] + 1594429*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 5]*tci[1, 2])/17280 + 
 ((5800*coeff[1, 1] - 452*coeff[1, 2] + 8013*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/720 - 
 ((514680*coeff[1, 1] + 284423*coeff[1, 2] + 1194163*coeff[1, 3])*
   F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/38880 - 
 ((4272*coeff[1, 1] + 811*coeff[1, 2] + 7459*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/72 + 
 ((4320*coeff[1, 1] - 7354*coeff[1, 2] - 3019*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/1440 - 
 ((69840*coeff[1, 1] + 35232*coeff[1, 2] + 149215*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]*tci[1, 2])/1728 - 
 ((348480*coeff[1, 1] + 44316*coeff[1, 2] + 577591*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/8640 + 
 ((1550370*coeff[1, 1] + 518029*coeff[1, 2] + 2993309*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9720 + 
 ((49080*coeff[1, 1] + 3397*coeff[1, 2] + 77472*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/1440 + 
 ((1189920*coeff[1, 1] - 68939*coeff[1, 2] + 1744841*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/77760 + 
 ((197000*coeff[1, 1] + 124356*coeff[1, 2] + 458101*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*tci[1, 2])/5760 - 
 ((2912880*coeff[1, 1] + 372142*coeff[1, 2] + 4960247*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*tci[1, 2])/77760 - 
 ((599940*coeff[1, 1] + 201483*coeff[1, 2] + 1174603*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*tci[1, 2])/8640 - 
 ((94508208*coeff[1, 1] + 31745668*coeff[1, 2] + 180452863*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/2115072 + 
 ((218536560*coeff[1, 1] + 211355308*coeff[1, 2] + 610121423*coeff[1, 3])*
   F[1, 1, 5]^3*tci[1, 2])/5287680 + 
 ((1152240*coeff[1, 1] + 1226684*coeff[1, 2] + 3763619*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/293760 + 
 ((930*coeff[1, 1] + 2997*coeff[1, 2] + 5962*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/1080 + 
 ((2130*coeff[1, 1] + 913*coeff[1, 2] + 4683*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 6]*tci[1, 2])/360 + 
 ((119760*coeff[1, 1] - 148956*coeff[1, 2] - 45931*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/25920 + 
 ((107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
   tci[1, 2])/45 - ((159652752*coeff[1, 1] - 18940308*coeff[1, 2] + 
    210689675*coeff[1, 3])*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/1057536 + 
 ((96240*coeff[1, 1] + 27508*coeff[1, 2] + 93613*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/73440 - 
 ((822*coeff[1, 1] + 447*coeff[1, 2] + 1888*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/216 - 
 ((6504240*coeff[1, 1] - 1656561*coeff[1, 2] + 7371664*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/110160 + 
 ((3491340*coeff[1, 1] - 399291*coeff[1, 2] + 4822154*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/165240 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/1080 + 
 ((-240*coeff[1, 1] + 604*coeff[1, 2] + 639*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/960 + 
 ((99580080*coeff[1, 1] - 27097572*coeff[1, 2] + 110516923*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/1762560 - 
 ((179364840*coeff[1, 1] + 158971068*coeff[1, 2] + 473790053*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/5287680 + 
 ((778368*coeff[1, 1] - 6260484*coeff[1, 2] - 7847195*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]^2*tci[1, 2])/528768 + 
 ((-75*coeff[1, 1] + 72*coeff[1, 2] + 2*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 6]^2*
   tci[1, 2])/135 - ((119085600*coeff[1, 1] + 138066*coeff[1, 2] + 
    174169291*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/2643840 - 
 ((515557200*coeff[1, 1] - 12575964*coeff[1, 2] + 761298841*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/10575360 - 
 ((1698054720*coeff[1, 1] - 402981444*coeff[1, 2] + 1946042861*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/10575360 + 
 ((6993520080*coeff[1, 1] - 1162968684*coeff[1, 2] + 8729454521*coeff[1, 3])*
   F[1, 1, 6]^3*tci[1, 2])/31726080 + 
 ((-1095120*coeff[1, 1] + 2335156*coeff[1, 2] + 1585941*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/293760 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/180 - 
 ((67920*coeff[1, 1] + 18759*coeff[1, 2] + 129764*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 7]*tci[1, 2])/4320 + 
 ((6600*coeff[1, 1] - 2346*coeff[1, 2] + 6619*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/540 + 
 ((27600*coeff[1, 1] + 8007*coeff[1, 2] + 51572*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/2160 - 
 ((5564600*coeff[1, 1] - 3731892*coeff[1, 2] + 3119673*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2])/97920 + 
 ((670800*coeff[1, 1] - 448564*coeff[1, 2] + 431551*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/73440 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/180 - 
 ((7620*coeff[1, 1] - 2358*coeff[1, 2] + 7877*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/540 + 
 ((87918000*coeff[1, 1] - 41869356*coeff[1, 2] + 74678159*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/2643840 - 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 7]*tci[1, 2])/270 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/180 + 
 ((-4*coeff[1, 1])/3 + (31*coeff[1, 2])/10 + (1139*coeff[1, 3])/540)*
  F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2] - 
 ((102982800*coeff[1, 1] - 26747508*coeff[1, 2] + 116285227*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/2643840 + 
 ((9951108*coeff[1, 1] - 11811081*coeff[1, 2] - 2145682*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/264384 - 
 ((361020*coeff[1, 1] - 338088*coeff[1, 2] + 70867*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9720 + 
 ((1827900*coeff[1, 1] - 1590463*coeff[1, 2] + 521797*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/12240 - 
 ((94488240*coeff[1, 1] - 75048996*coeff[1, 2] + 40035739*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/1321920 + 
 ((1308000*coeff[1, 1] + 2343401*coeff[1, 2] + 5117606*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/24480 + 
 ((93963120*coeff[1, 1] - 95092454*coeff[1, 2] + 8944181*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/881280 + 
 ((4859760*coeff[1, 1] - 4781236*coeff[1, 2] + 618979*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]^2*tci[1, 2])/146880 + 
 ((27600*coeff[1, 1] + 6279*coeff[1, 2] + 48764*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]^2*tci[1, 2])/4320 - 
 ((152880*coeff[1, 1] - 27483*coeff[1, 2] + 185372*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]^2*tci[1, 2])/12960 - 
 ((91652880*coeff[1, 1] - 48336804*coeff[1, 2] + 68234791*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/587520 + 
 ((8139880*coeff[1, 1] - 11289264*coeff[1, 2] - 3294259*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/293760 + 
 ((167033760*coeff[1, 1] - 213743184*coeff[1, 2] - 50333389*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/2643840 + 
 ((-45549840*coeff[1, 1] + 106395108*coeff[1, 2] + 90400793*coeff[1, 3])*
   F[1, 1, 7]^3*tci[1, 2])/7931520 + 
 ((1769045880*coeff[1, 1] - 872456892*coeff[1, 2] + 1260870703*coeff[1, 3])*
   F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/1244160 + 
 ((116040*coeff[1, 1] - 5862*coeff[1, 2] + 170203*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/4320 + 
 ((172560*coeff[1, 1] - 22022*coeff[1, 2] + 238683*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]*tci[1, 2])/8640 - 
 ((173808600*coeff[1, 1] - 114524292*coeff[1, 2] + 83066603*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/311040 + 
 (-5*coeff[1, 1] + (8958*coeff[1, 2] + 1903*coeff[1, 3])/1440)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - 
 ((628091880*coeff[1, 1] - 123277908*coeff[1, 2] + 701734637*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/829440 - 
 ((164992200*coeff[1, 1] - 126905556*coeff[1, 2] + 62701769*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/622080 - 
 ((55200*coeff[1, 1] - 1983*coeff[1, 2] + 83122*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/2160 + 
 ((460252200*coeff[1, 1] - 125027988*coeff[1, 2] + 465172477*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/622080 - 
 ((498016680*coeff[1, 1] - 132918132*coeff[1, 2] + 502855973*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/829440 - 
 ((97200*coeff[1, 1] + 13638*coeff[1, 2] + 163013*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/2160 + 
 ((40200*coeff[1, 1] + 2744*coeff[1, 2] + 64509*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/4320 + 
 ((14420*coeff[1, 1] - 2366*coeff[1, 2] + 17979*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/480 + 
 ((-8171760*coeff[1, 1] + 38745156*coeff[1, 2] + 43697081*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/5287680 + 
 ((34308320*coeff[1, 1] + 41726868*coeff[1, 2] + 109814323*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/1175040 - 
 ((878160*coeff[1, 1] - 1158828*coeff[1, 2] + 51817*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/440640 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/1080 + 
 ((3324*coeff[1, 1] - 822*coeff[1, 2] + 4033*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/1296 - 
 ((31111440*coeff[1, 1] - 10555836*coeff[1, 2] + 30944549*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/587520 + 
 ((14904060*coeff[1, 1] + 8884896*coeff[1, 2] + 34095407*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/88128 + 
 ((935528160*coeff[1, 1] - 728781996*coeff[1, 2] + 396005659*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/10575360 + 
 ((171180*coeff[1, 1] + 705958*coeff[1, 2] + 1305603*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/73440 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/180 - 
 ((52680*coeff[1, 1] + 73248*coeff[1, 2] + 182323*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/8640 + 
 ((21706800*coeff[1, 1] - 2083740*coeff[1, 2] + 28888097*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/528768 - 
 ((20363160*coeff[1, 1] + 55291298*coeff[1, 2] + 106323493*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/440640 + 
 ((507000*coeff[1, 1] - 183465558*coeff[1, 2] - 246924083*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/1321920 + 
 ((137229360*coeff[1, 1] + 698625804*coeff[1, 2] + 1166994179*coeff[1, 3])*
   F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/5287680 + 
 ((996759240*coeff[1, 1] - 50037924*coeff[1, 2] + 1292831081*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/1244160 - 
 ((139680*coeff[1, 1] + 59258*coeff[1, 2] + 297583*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]^2*tci[1, 2])/2880 - 
 ((100744248*coeff[1, 1] - 13737084*coeff[1, 2] + 119815879*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/165888 - 
 ((513821640*coeff[1, 1] + 77618748*coeff[1, 2] + 801342073*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/2488320 + 
 ((-4644240*coeff[1, 1] + 91777372*coeff[1, 2] + 130911427*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/3525120 - 
 ((40188720*coeff[1, 1] + 31929156*coeff[1, 2] + 103196161*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/622080 + 
 ((235732080*coeff[1, 1] + 150953052*coeff[1, 2] + 551370097*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/2643840 + 
 ((2114629080*coeff[1, 1] + 551993508*coeff[1, 2] + 3706950323*coeff[1, 3])*
   F[1, 1, 8]^3*tci[1, 2])/7464960 + 
 ((40920*coeff[1, 1] + 5827*coeff[1, 2] + 72862*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 9]*tci[1, 2])/4320 + 
 ((70020*coeff[1, 1] + 62951*coeff[1, 2] + 196046*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/2160 + 
 ((2958240*coeff[1, 1] + 2182834*coeff[1, 2] + 7540709*coeff[1, 3])*
   F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2])/38880 - 
 ((11088*coeff[1, 1] + 448*coeff[1, 2] + 17165*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/1728 + 
 ((1440*coeff[1, 1] + 6334*coeff[1, 2] + 10559*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/720 - 
 ((101410320*coeff[1, 1] - 9261204*coeff[1, 2] + 140284291*coeff[1, 3])*
   F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2])/1762560 + 
 ((12000*coeff[1, 1] - 34408*coeff[1, 2] - 38033*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/8640 + 
 ((3377640*coeff[1, 1] + 1167394*coeff[1, 2] + 6347909*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/38880 - 
 ((3314640*coeff[1, 1] - 396238*coeff[1, 2] + 4285247*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/146880 + 
 ((6713040*coeff[1, 1] + 2074627*coeff[1, 2] + 12877607*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/77760 - 
 ((36000*coeff[1, 1] - 684*coeff[1, 2] + 52931*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/2880 - 
 ((307848*coeff[1, 1] + 73514*coeff[1, 2] + 548325*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/2592 + 
 ((2040*coeff[1, 1] - 2147*coeff[1, 2] - 692*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/1440 - 
 ((5166000*coeff[1, 1] + 1422086*coeff[1, 2] + 9554381*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/25920 + 
 ((6350820*coeff[1, 1] + 2143691*coeff[1, 2] + 12392896*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/77760 - 
 ((16800*coeff[1, 1] + 37356*coeff[1, 2] + 81341*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/8640 - 
 ((3390*coeff[1, 1] + 5439*coeff[1, 2] + 13064*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/540 + 
 ((1034329200*coeff[1, 1] - 94750836*coeff[1, 2] + 1404369809*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/2643840 + 
 ((167976*coeff[1, 1] - 27977*coeff[1, 2] + 214406*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/2448 - 
 ((9480*coeff[1, 1] + 13512*coeff[1, 2] + 34087*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/2880 - 
 ((776241120*coeff[1, 1] - 144025968*coeff[1, 2] + 954738127*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/5287680 - 
 ((816*coeff[1, 1] + 552*coeff[1, 2] + 2033*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/216 + 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/90 + 
 ((357420*coeff[1, 1] - 354867*coeff[1, 2] + 41269*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/7344 - 
 ((16440*coeff[1, 1] + 10284*coeff[1, 2] + 40139*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/1080 + 
 ((2280*coeff[1, 1] + 1788*coeff[1, 2] + 6073*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/360 - 
 ((5393940*coeff[1, 1] - 4850541*coeff[1, 2] + 1314029*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/36720 + 
 ((90*coeff[1, 1] + 212*coeff[1, 2] + 437*coeff[1, 3])*F[1, 1, 7]^2*
   F[1, 1, 9]*tci[1, 2])/45 - 
 ((5568*coeff[1, 1] - 521*coeff[1, 2] + 7927*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/144 - 
 ((123900*coeff[1, 1] + 104407*coeff[1, 2] + 335962*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/2160 + 
 ((61*coeff[1, 1])/9 - (59*coeff[1, 2])/16 + (245*coeff[1, 3])/54)*F[1, 1, 3]*
  F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] + 
 ((216240*coeff[1, 1] + 33878*coeff[1, 2] + 382713*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/4320 - 
 ((22620*coeff[1, 1] + 6532*coeff[1, 2] + 44487*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/1440 + 
 ((-474*coeff[1, 1] + 1187*coeff[1, 2] + 909*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/144 + 
 ((6960*coeff[1, 1] + 1176*coeff[1, 2] + 12751*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/1080 + 
 ((39360*coeff[1, 1] + 66257*coeff[1, 2] + 152042*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 1, 9]*tci[1, 2])/4320 - 
 ((4770*coeff[1, 1] + 31314*coeff[1, 2] + 50689*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 9]^2*tci[1, 2])/1080 - 
 ((8917440*coeff[1, 1] + 4945508*coeff[1, 2] + 20536303*coeff[1, 3])*
   F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/77760 + 
 ((202426320*coeff[1, 1] + 44604924*coeff[1, 2] + 366669529*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2])/2643840 + 
 ((135456600*coeff[1, 1] + 131515477*coeff[1, 2] + 389513357*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/1321920 + 
 ((3486000*coeff[1, 1] - 940343*coeff[1, 2] + 3802667*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]^2*tci[1, 2])/77760 - 
 ((16227000*coeff[1, 1] - 634016*coeff[1, 2] + 23410499*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/146880 + 
 ((1513740*coeff[1, 1] - 1416927*coeff[1, 2] + 265573*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]^2*tci[1, 2])/73440 - 
 ((207840*coeff[1, 1] + 281166*coeff[1, 2] + 709531*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]^2*tci[1, 2])/8640 + 
 ((395076240*coeff[1, 1] + 98784312*coeff[1, 2] + 733196627*coeff[1, 3])*
   F[1, 1, 9]^3*tci[1, 2])/2643840 + 
 ((91248*coeff[1, 1] - 7248*coeff[1, 2] + 122489*coeff[1, 3])*F[1, 1, 1]^2*
   F[1, 1, 10]*tci[1, 2])/3456 - 
 ((372*coeff[1, 1] + 326*coeff[1, 2] + 1011*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/72 - 
 ((144480*coeff[1, 1] + 97044*coeff[1, 2] + 353659*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 1, 10]*tci[1, 2])/8640 - 
 ((28320*coeff[1, 1] + 79131*coeff[1, 2] + 139931*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/6480 - 
 (2*(2*coeff[1, 2] + 3*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]*
   tci[1, 2])/9 + ((663193200*coeff[1, 1] + 108148704*coeff[1, 2] + 
    1127033149*coeff[1, 3])*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/2643840 - 
 ((15240*coeff[1, 1] - 1308*coeff[1, 2] + 20497*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/1080 + 
 ((1860*coeff[1, 1] + 1006*coeff[1, 2] + 4191*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/360 + 
 ((43950*coeff[1, 1] - 5673*coeff[1, 2] + 56707*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3240 + 
 ((79549680*coeff[1, 1] - 11389944*coeff[1, 2] + 103018081*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/1321920 - 
 ((116880*coeff[1, 1] + 11592*coeff[1, 2] + 186347*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/8640 - 
 ((620*coeff[1, 1] + 266*coeff[1, 2] + 1261*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/120 - 
 ((240*coeff[1, 1] + 516*coeff[1, 2] + 1021*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/180 - 
 ((1860*coeff[1, 1] + 1198*coeff[1, 2] + 4543*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/720 + 
 ((2539470*coeff[1, 1] - 532422*coeff[1, 2] + 3031573*coeff[1, 3])*
   F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2])/110160 - 
 ((102480*coeff[1, 1] - 26904*coeff[1, 2] + 114611*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3240 + 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]*
   tci[1, 2])/45 - ((79148760*coeff[1, 1] + 92445591*coeff[1, 2] + 
    243704336*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
  660960 - ((8897250*coeff[1, 1] + 1840569*coeff[1, 2] + 
    15849979*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
  165240 - ((3039888*coeff[1, 1] - 934128*coeff[1, 2] + 3227503*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/29376 + 
 ((2570568*coeff[1, 1] - 2552183*coeff[1, 2] + 321287*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/29376 + 
 ((319200*coeff[1, 1] - 92244*coeff[1, 2] + 346781*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/12960 - 
 ((1748592*coeff[1, 1] - 454100*coeff[1, 2] + 1993017*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/14688 + 
 ((15126000*coeff[1, 1] - 4730616*coeff[1, 2] + 15941369*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/220320 + 
 ((170880*coeff[1, 1] + 506824*coeff[1, 2] + 960219*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/24480 + 
 ((44692080*coeff[1, 1] - 20724384*coeff[1, 2] + 37538741*coeff[1, 3])*
   F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((229920*coeff[1, 1] - 31092*coeff[1, 2] + 293873*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/12960 + 
 ((77520*coeff[1, 1] - 612*coeff[1, 2] + 117163*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/4320 + 
 ((32520*coeff[1, 1] + 22386*coeff[1, 2] + 73051*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/4320 + 
 ((2040*coeff[1, 1] + 11064*coeff[1, 2] + 17969*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3240 + 
 ((14465040*coeff[1, 1] - 5740416*coeff[1, 2] + 13412279*coeff[1, 3])*
   F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/440640 + 
 ((68209680*coeff[1, 1] - 22682328*coeff[1, 2] + 69905407*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((14636400*coeff[1, 1] - 4451544*coeff[1, 2] + 15570701*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/220320 + 
 ((28560*coeff[1, 1] + 189134*coeff[1, 2] + 303389*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 1, 10]*tci[1, 2])/8640 + 
 ((880*coeff[1, 1] + 312*coeff[1, 2] + 1757*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/120 + 
 ((744*coeff[1, 1] + 1148*coeff[1, 2] + 2713*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/72 - 
 ((56292960*coeff[1, 1] + 1844586*coeff[1, 2] + 84243871*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((2070420*coeff[1, 1] + 273444*coeff[1, 2] + 3467969*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/36720 + 
 ((5580*coeff[1, 1] + 3306*coeff[1, 2] + 12941*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/720 + 
 ((109707600*coeff[1, 1] + 80669247*coeff[1, 2] + 272494777*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/660960 + 
 ((1819740*coeff[1, 1] - 1551159*coeff[1, 2] + 563056*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/18360 + 
 ((5025*coeff[1, 1] + 1379*coeff[1, 2] + 9359*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/540 - 
 ((9286800*coeff[1, 1] + 8699091*coeff[1, 2] + 24934126*coeff[1, 3])*
   F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((46800*coeff[1, 1] + 17536*coeff[1, 2] + 96731*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]^2*tci[1, 2])/5760 + 
 ((55200*coeff[1, 1] + 50376*coeff[1, 2] + 154921*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 10]^2*tci[1, 2])/8640 + 
 ((4207920*coeff[1, 1] + 37752*coeff[1, 2] + 6273937*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]^2*tci[1, 2])/25920 - 
 ((4904490*coeff[1, 1] - 4324971*coeff[1, 2] + 1332259*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/165240 + 
 ((137040*coeff[1, 1] + 31512*coeff[1, 2] + 247487*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]^2*tci[1, 2])/17280 - 
 ((185552880*coeff[1, 1] - 22277148*coeff[1, 2] + 240625487*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/1321920 + 
 ((8518560*coeff[1, 1] + 247404*coeff[1, 2] + 13135619*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/440640 + 
 ((-14880*coeff[1, 1] + 24452*coeff[1, 2] + 13227*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]^2*tci[1, 2])/8640 - 
 ((55524480*coeff[1, 1] + 136048494*coeff[1, 2] + 269346389*coeff[1, 3])*
   F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/1321920 + 
 ((25564080*coeff[1, 1] - 370992*coeff[1, 2] + 35303971*coeff[1, 3])*
   F[1, 1, 10]^3*tci[1, 2])/1586304 + 
 (-4*coeff[1, 1] + (197*coeff[1, 2])/72 - (187*coeff[1, 3])/96)*F[1, 1, 1]*
  F[1, 1, 3]*F[1, 2, 2]*tci[1, 2] - 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 2]*
   tci[1, 2])/45 - ((319680*coeff[1, 1] + 139452*coeff[1, 2] + 
    663857*coeff[1, 3])*F[1, 1, 3]^2*F[1, 2, 2]*tci[1, 2])/12960 + 
 ((69045*coeff[1, 1] - 15102*coeff[1, 2] + 82043*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 2, 2]*tci[1, 2])/1836 + 
 ((144*coeff[1, 1] + 220*coeff[1, 2] + 551*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 2, 2]*tci[1, 2])/288 - 
 ((1231680*coeff[1, 1] - 518752*coeff[1, 2] + 1143003*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/48960 + 
 ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 149981*coeff[1, 3])*F[1, 1, 6]^2*
   F[1, 2, 2]*tci[1, 2])/2160 - 
 ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 460937*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 2, 2]*tci[1, 2])/18360 + 
 ((-2010*coeff[1, 1] + 3339*coeff[1, 2] + 1739*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 2, 2]*tci[1, 2])/1080 - 
 ((6209400*coeff[1, 1] + 110256*coeff[1, 2] + 9396061*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/38880 - 
 ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 149981*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/1296 + 
 ((102480*coeff[1, 1] - 1014*coeff[1, 2] + 149981*coeff[1, 3])*F[1, 1, 9]^2*
   F[1, 2, 2]*tci[1, 2])/6480 + (-4*coeff[1, 1] + (197*coeff[1, 2])/72 - 
   (187*coeff[1, 3])/96)*F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2] - 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 2]*
   tci[1, 2])/45 + ((-2459640*coeff[1, 1] + 4606329*coeff[1, 2] + 
    2571410*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/66096 + 
 ((69045*coeff[1, 1] - 15102*coeff[1, 2] + 82043*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/1836 + 
 ((144*coeff[1, 1] + 220*coeff[1, 2] + 551*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/288 - 
 ((3610752*coeff[1, 1] - 947544*coeff[1, 2] + 4097147*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/88128 - 
 ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 460937*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/18360 + 
 ((-2010*coeff[1, 1] + 3339*coeff[1, 2] + 1739*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/1080 - 
 ((2154360*coeff[1, 1] + 71*(4908*coeff[1, 2] + 52703*coeff[1, 3]))*
   F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/38880 + 
 ((4272*coeff[1, 1] + 5140911*coeff[1, 2] + 6938591*coeff[1, 3])*
   F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/66096 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 2, 3]*tci[1, 2])/54 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 2, 3]*tci[1, 2])/108 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[1, 2, 3]*tci[1, 2])/54 - 
 ((5946960*coeff[1, 1] + 1251372*coeff[1, 2] + 10541167*coeff[1, 3])*
   F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/293760 + 
 ((-76560*coeff[1, 1] + 268764*coeff[1, 2] + 280093*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/14688 + 
 ((1471920*coeff[1, 1] + 2208884*coeff[1, 2] + 5381009*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/97920 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 2, 3]*tci[1, 2])/54 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 7]*
   F[1, 2, 3]*tci[1, 2])/27 + 
 ((72133680*coeff[1, 1] - 37643988*coeff[1, 2] + 54683827*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/440640 + 
 ((35250000*coeff[1, 1] - 37270716*coeff[1, 2] + 1676849*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/440640 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 7]^2*
   F[1, 2, 3]*tci[1, 2])/18 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[1, 2, 3]*tci[1, 2])/54 - 
 ((2190*coeff[1, 1] + 2247*coeff[1, 2] + 6247*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 2, 3]*tci[1, 2])/540 + 
 ((150*coeff[1, 1] - 1089*coeff[1, 2] - 1279*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 2, 3]*tci[1, 2])/180 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 7]*F[1, 1, 8]*
   F[1, 2, 3]*tci[1, 2])/54 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 2, 3]*tci[1, 2])/108 + 
 ((-150*coeff[1, 1] + 1089*coeff[1, 2] + 1279*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[1, 2, 3]*tci[1, 2])/180 + 
 ((-150*coeff[1, 1] + 1089*coeff[1, 2] + 1279*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 2, 3]*tci[1, 2])/180 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/54 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/54 + 
 ((278880*coeff[1, 1] - 70644*coeff[1, 2] + 320021*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/4320 + 
 ((300000*coeff[1, 1] - 78804*coeff[1, 2] + 339301*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/4320 - 
 (5*(264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/54 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 10]^2*
   F[1, 2, 3]*tci[1, 2])/27 + (2*coeff[1, 1] + (17*coeff[1, 3])/6)*
  F[1, 1, 1]^2*F[1, 2, 6]*tci[1, 2] - 
 ((10752*coeff[1, 1] - 3588*coeff[1, 2] + 11491*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/864 - 
 ((33192*coeff[1, 1] + 23837*coeff[1, 2] + 80837*coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 2, 6]*tci[1, 2])/1296 + 
 ((4320*coeff[1, 1] + 5102*coeff[1, 2] + 12577*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 2, 6]*tci[1, 2])/1440 - 
 ((13056*coeff[1, 1] - 3588*coeff[1, 2] + 14755*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/864 - 
 ((222060*coeff[1, 1] + 112948*coeff[1, 2] + 474863*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/6480 + 
 ((4320*coeff[1, 1] + 5102*coeff[1, 2] + 12577*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/1440 + 
 ((57660*coeff[1, 1] + 44397*coeff[1, 2] + 140042*coeff[1, 3])*F[1, 1, 4]^2*
   F[1, 2, 6]*tci[1, 2])/6480 - (2*(12*coeff[1, 1] + 17*coeff[1, 3])*
   F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + 
 ((1422960*coeff[1, 1] + 624032*coeff[1, 2] + 2953657*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/38880 + 
 ((538032*coeff[1, 1] + 215536*coeff[1, 2] + 1074389*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/7776 - 
 ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[1, 1, 5]^2*
   F[1, 2, 6]*tci[1, 2])/1620 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/360 - 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/360 + 
 (14*coeff[1, 1] + (56*coeff[1, 2])/15 + (543*coeff[1, 3])/20)*F[1, 1, 2]*
  F[1, 1, 7]*F[1, 2, 6]*tci[1, 2] + 
 (14*coeff[1, 1] + (56*coeff[1, 2])/15 + (543*coeff[1, 3])/20)*F[1, 1, 4]*
  F[1, 1, 7]*F[1, 2, 6]*tci[1, 2] - 
 ((21180*coeff[1, 1] + 7264*coeff[1, 2] + 42869*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 2, 6]*tci[1, 2])/720 - 
 ((21180*coeff[1, 1] + 7264*coeff[1, 2] + 42869*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 2, 6]*tci[1, 2])/720 - 
 ((462090*coeff[1, 1] + 711961*coeff[1, 2] + 1704476*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9720 - 
 ((525450*coeff[1, 1] + 740047*coeff[1, 2] + 1834952*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9720 + 
 ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/324 - 
 ((10560*coeff[1, 1] + 4681*coeff[1, 2] + 21746*coeff[1, 3])*F[1, 1, 9]^2*
   F[1, 2, 6]*tci[1, 2])/540 + 
 ((620*coeff[1, 1] + 474*coeff[1, 2] + 1589*coeff[1, 3])*F[1, 1, 2]*
   F[1, 1, 10]*F[1, 2, 6]*tci[1, 2])/40 + 
 ((620*coeff[1, 1] + 474*coeff[1, 2] + 1589*coeff[1, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[1, 2, 6]*tci[1, 2])/40 - 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 1]^2*F[1, 2, 7]*tci[1, 2])/60 + 
 (2*(18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 2]^2*F[1, 2, 7]*tci[1, 2])/45 + 
 ((-40*coeff[1, 1])/3 + 2*coeff[1, 2] - (1175*coeff[1, 3])/72)*F[1, 1, 1]*
  F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 
 ((24*coeff[1, 1] - 25*coeff[1, 2] + 3*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 3]*
   F[1, 2, 7]*tci[1, 2])/6 + 
 ((12624*coeff[1, 1] + 7074*coeff[1, 2] + 27749*coeff[1, 3])*F[1, 1, 3]^2*
   F[1, 2, 7]*tci[1, 2])/288 + (coeff[1, 1] + (9*coeff[1, 2])/10 + 
   (77*coeff[1, 3])/30)*F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 7]*tci[1, 2] + 
 ((-40*coeff[1, 1])/3 + 2*coeff[1, 2] - (1175*coeff[1, 3])/72)*F[1, 1, 1]*
  F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
 ((-360*coeff[1, 1] + 411*coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 5]*
   F[1, 2, 7]*tci[1, 2])/90 + 
 ((9200*coeff[1, 1] + 3097*coeff[1, 2] + 17792*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/120 + 
 (coeff[1, 1] + (9*coeff[1, 2])/10 + (77*coeff[1, 3])/30)*F[1, 1, 4]*
  F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
 ((408*(230*coeff[1, 1] + coeff[1, 2]) + 144283*coeff[1, 3])*F[1, 1, 5]^2*
   F[1, 2, 7]*tci[1, 2])/2880 - ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/6 - 
 ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
  6 + ((240*coeff[1, 1] - 426*coeff[1, 2] - 211*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 2, 7]*tci[1, 2])/180 + 
 ((240*coeff[1, 1] - 426*coeff[1, 2] - 211*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 7]*
   F[1, 2, 7]*tci[1, 2])/180 + 
 ((15960*coeff[1, 1] + 26352*coeff[1, 2] + 60577*coeff[1, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 2, 7]*tci[1, 2])/2880 + 
 ((15960*coeff[1, 1] + 26352*coeff[1, 2] + 60577*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 2, 7]*tci[1, 2])/2880 - 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 7]*
   tci[1, 2])/45 + ((-120*coeff[1, 1] + 483*coeff[1, 2] + 518*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2])/180 + 
 ((-40*coeff[1, 1] + 137*coeff[1, 2] + 142*coeff[1, 3])*F[1, 1, 5]*F[1, 1, 9]*
   F[1, 2, 7]*tci[1, 2])/60 + ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 9]^2*
   F[1, 2, 7]*tci[1, 2])/90 + ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[1, 2, 7]*tci[1, 2])/30 + 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 7]*
   tci[1, 2])/45 + (2*coeff[1, 1] + (73*coeff[1, 2])/30 + 
   (697*coeff[1, 3])/120)*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2] + 
 (2*coeff[1, 1] + (17*coeff[1, 2])/6 + (455*coeff[1, 3])/72)*F[1, 1, 5]*
  F[1, 1, 10]*F[1, 2, 7]*tci[1, 2] - 
 ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 7]*
   tci[1, 2])/45 - ((18*coeff[1, 2] + 23*coeff[1, 3])*F[1, 1, 10]^2*
   F[1, 2, 7]*tci[1, 2])/180 + ((349*coeff[1, 1])/108 + (42*coeff[1, 2])/5 + 
   (214489*coeff[1, 3])/12960)*F[1, 1, 5]^2*F[1, 2, 8]*tci[1, 2] - 
 ((41880*coeff[1, 1] + 108864*coeff[1, 2] + 214489*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/2592 + 
 ((349*coeff[1, 1])/36 + (126*coeff[1, 2])/5 + (214489*coeff[1, 3])/4320)*
  F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2] + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 2, 8]*tci[1, 2])/135 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 7]*
   F[1, 2, 8]*tci[1, 2])/81 + 
 ((18763152*coeff[1, 1] - 5562708*coeff[1, 2] + 19835555*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/528768 - 
 ((922440*coeff[1, 1] + 511632*coeff[1, 2] + 1976197*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/38880 - 
 ((223060080*coeff[1, 1] - 58756452*coeff[1, 2] + 253069933*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/2643840 - 
 ((34380192*coeff[1, 1] - 23971380*coeff[1, 2] + 18719287*coeff[1, 3])*
   F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/264384 + 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[1, 2, 8]*tci[1, 2])/135 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[1, 2, 8]*tci[1, 2])/81 + 
 ((18763152*coeff[1, 1] - 5562708*coeff[1, 2] + 19835555*coeff[1, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/528768 - 
 ((438420*coeff[1, 1] + 738558*coeff[1, 2] + 1683943*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9720 - 
 (71*(3021360*coeff[1, 1] - 1140348*coeff[1, 2] + 2948087*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/2643840 - 
 ((173051520*coeff[1, 1] - 144653712*coeff[1, 2] + 59134613*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/1321920 - 
 ((102300*coeff[1, 1] + 176683*coeff[1, 2] + 409843*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 2, 8]*tci[1, 2])/6480 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 7]*F[1, 1, 9]*
   F[1, 2, 8]*tci[1, 2])/135 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 8]*F[1, 1, 9]*
   F[1, 2, 8]*tci[1, 2])/135 - 
 ((25978800*coeff[1, 1] - 7866912*coeff[1, 2] + 27731923*coeff[1, 3])*
   F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2])/220320 - 
 ((25978800*coeff[1, 1] - 7866912*coeff[1, 2] + 27731923*coeff[1, 3])*
   F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2])/220320 + 
 (coeff[1, 1] + (41*coeff[1, 2])/45 + (1033*coeff[1, 3])/360)*F[1, 1, 1]^2*
  F[1, 2, 9]*tci[1, 2] + (4*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 2, 9]*tci[1, 2])/45 + (8*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]^2*
   F[1, 2, 9]*tci[1, 2])/45 + ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 2, 9]*tci[1, 2])/12 - 
 ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 3]^2*F[1, 2, 9]*tci[1, 2])/24 - 
 (4*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2])/
  45 - (4*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 9]*
   tci[1, 2])/45 + (2*(coeff[1, 2] + coeff[1, 3])*F[1, 1, 4]^2*F[1, 2, 9]*
   tci[1, 2])/45 - ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*
   F[1, 1, 6]^2*F[1, 2, 9]*tci[1, 2])/360 - 
 (2*(5*coeff[1, 1] + 6*coeff[1, 2] + 16*coeff[1, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 2, 9]*tci[1, 2])/5 + 
 ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[1, 2, 9]*tci[1, 2])/180 + 
 ((120*coeff[1, 1] + 248*coeff[1, 2] + 503*coeff[1, 3])*F[1, 1, 7]^2*
   F[1, 2, 9]*tci[1, 2])/360 + 
 ((22800*coeff[1, 1] - 3996*coeff[1, 2] + 29029*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/1440 + 
 (4*(41*coeff[1, 2] + 56*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 9]*
   tci[1, 2])/15 - ((1440*coeff[1, 1] + 1574*coeff[1, 2] + 3959*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/480 + 
 ((6*coeff[1, 1] - 5*coeff[1, 2] + 3*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 8]*
   F[1, 2, 9]*tci[1, 2])/12 + 
 ((240*coeff[1, 1] + 428*coeff[1, 2] + 1033*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/160 + 
 ((300*coeff[1, 1] + 354*coeff[1, 2] + 1009*coeff[1, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/120 - 
 ((1680*coeff[1, 1] + 828*coeff[1, 2] + 3803*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/180 + 
 ((2160*coeff[1, 1] - 6844*coeff[1, 2] - 5959*coeff[1, 3])*F[1, 1, 8]^2*
   F[1, 2, 9]*tci[1, 2])/480 + 
 ((22800*coeff[1, 1] - 4828*coeff[1, 2] + 28077*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/1440 + 
 (4*(124*coeff[1, 2] + 169*coeff[1, 3])*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 9]*
   tci[1, 2])/45 - ((1440*coeff[1, 1] + 1254*coeff[1, 2] + 3599*coeff[1, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/480 + 
 ((90*coeff[1, 1] - 91*coeff[1, 2] + 29*coeff[1, 3])*F[1, 1, 4]*F[1, 1, 9]*
   F[1, 2, 9]*tci[1, 2])/180 + 
 ((240*coeff[1, 1] + 428*coeff[1, 2] + 1033*coeff[1, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/160 + 
 ((276*coeff[1, 1] + 286*coeff[1, 2] + 865*coeff[1, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[1, 2, 9]*tci[1, 2])/72 - 
 ((480*coeff[1, 1] + 253*coeff[1, 2] + 1113*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/45 + 
 (47*coeff[1, 1] + (29708*coeff[1, 2] + 93343*coeff[1, 3])/720)*F[1, 1, 8]*
  F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
 ((65520*coeff[1, 1] + 84716*coeff[1, 2] + 217911*coeff[1, 3])*F[1, 1, 9]^2*
   F[1, 2, 9]*tci[1, 2])/1440 - ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/12 + 
 ((8*coeff[1, 2] + 9*coeff[1, 3])*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 9]*
   tci[1, 2])/12 + ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/180 - 
 ((240*coeff[1, 1] + 184*coeff[1, 2] + 649*coeff[1, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/180 - 
 ((1800*coeff[1, 1] + 1264*coeff[1, 2] + 4489*coeff[1, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/120 - 
 ((1176*coeff[1, 1] + 880*coeff[1, 2] + 3007*coeff[1, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/72 - 
 (8*(15*coeff[1, 1] + 19*coeff[1, 2] + 49*coeff[1, 3])*F[1, 1, 10]^2*
   F[1, 2, 9]*tci[1, 2])/45 - 
 ((1892919480*coeff[1, 1] - 690786588*coeff[1, 2] + 1665620207*coeff[1, 3])*
   F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/622080 - 
 ((3600*coeff[1, 1] - 2987*coeff[1, 2] + 953*coeff[1, 3])*F[1, 1, 2]*
   F[2, 1, 1]*tci[1, 2])/270 - 
 ((154507800*coeff[1, 1] - 38385852*coeff[1, 2] + 162694351*coeff[1, 3])*
   F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/62208 - 
 ((677215320*coeff[1, 1] - 130267884*coeff[1, 2] + 752402411*coeff[1, 3])*
   F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/311040 + 
 ((439*coeff[1, 1])/3 + (3611*coeff[1, 2])/180 + (19511*coeff[1, 3])/80)*
  F[1, 1, 5]*F[2, 1, 1]*tci[1, 2] + 
 ((3840*coeff[1, 1] + 1092*coeff[1, 2] + 7367*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 1]*tci[1, 2])/540 + 
 ((2820*coeff[1, 1] - 1218*coeff[1, 2] + 2497*coeff[1, 3])*F[1, 1, 7]*
   F[2, 1, 1]*tci[1, 2])/405 - 
 ((139115640*coeff[1, 1] - 22202268*coeff[1, 2] + 163108927*coeff[1, 3])*
   F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/311040 + 
 ((1440*coeff[1, 1] + 3551*coeff[1, 2] + 6511*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 1]*tci[1, 2])/540 + 
 ((1488*coeff[1, 1] + 1356*coeff[1, 2] + 4429*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 1]*tci[1, 2])/324 - 
 ((3578154*coeff[1, 1] - 1454439*coeff[1, 2] + 2963369*coeff[1, 3])*
   F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/3888 + 
 ((240*coeff[1, 1] + 341*coeff[1, 2] + 821*coeff[1, 3])*F[1, 1, 2]*F[2, 1, 2]*
   tci[1, 2])/90 + ((134794632*coeff[1, 1] - 22314660*coeff[1, 2] + 
    153277585*coeff[1, 3])*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/124416 + 
 ((14394408*coeff[1, 1] + 4587564*coeff[1, 2] + 25710653*coeff[1, 3])*
   F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/41472 + 
 ((102480*coeff[1, 1] + 11868*coeff[1, 2] + 168163*coeff[1, 3])*F[1, 1, 5]*
   F[2, 1, 2]*tci[1, 2])/2160 + 
 ((4110*coeff[1, 1] + 1191*coeff[1, 2] + 8021*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 2]*tci[1, 2])/1080 - 
 ((120*coeff[1, 1] - 72*coeff[1, 2] + 97*coeff[1, 3])*F[1, 1, 7]*F[2, 1, 2]*
   tci[1, 2])/54 - ((18369480*coeff[1, 1] + 74379324*coeff[1, 2] + 
    123052249*coeff[1, 3])*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/622080 + 
 ((2550*coeff[1, 1] - 3147*coeff[1, 2] - 347*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 2]*tci[1, 2])/1080 + 
 ((1290*coeff[1, 1] + 317*coeff[1, 2] + 2337*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 2]*tci[1, 2])/180 + 
 ((9600*coeff[1, 1] - 3588*coeff[1, 2] + 9859*coeff[1, 3])*F[1, 1, 1]*
   F[2, 1, 3]*tci[1, 2])/864 + 
 ((211740*coeff[1, 1] + 56939*coeff[1, 2] + 401029*coeff[1, 3])*F[1, 1, 2]*
   F[2, 1, 3]*tci[1, 2])/3240 - 
 ((4320*coeff[1, 1] + 5102*coeff[1, 2] + 12577*coeff[1, 3])*F[1, 1, 3]*
   F[2, 1, 3]*tci[1, 2])/1440 + 
 ((153780*coeff[1, 1] - 73287*coeff[1, 2] + 159803*coeff[1, 3])*F[1, 1, 4]*
   F[2, 1, 3]*tci[1, 2])/6480 - 
 ((517296*coeff[1, 1] + 215536*coeff[1, 2] + 1045013*coeff[1, 3])*F[1, 1, 5]*
   F[2, 1, 3]*tci[1, 2])/7776 + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 3]*tci[1, 2])/360 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 7]*
   F[2, 1, 3]*tci[1, 2])/60 + 
 ((21180*coeff[1, 1] + 7264*coeff[1, 2] + 42869*coeff[1, 3])*F[1, 1, 8]*
   F[2, 1, 3]*tci[1, 2])/720 + 
 ((525450*coeff[1, 1] + 740047*coeff[1, 2] + 1834952*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 3]*tci[1, 2])/9720 - 
 ((620*coeff[1, 1] + 474*coeff[1, 2] + 1589*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 3]*tci[1, 2])/40 + 
 ((16800*coeff[1, 1] + 4859*coeff[1, 2] + 29404*coeff[1, 3])*F[1, 2, 6]*
   F[2, 1, 3]*tci[1, 2])/2160 + ((21*coeff[1, 2] + 31*coeff[1, 3])*F[1, 1, 1]*
   F[2, 1, 4]*tci[1, 2])/45 + 
 ((464280*coeff[1, 1] + 123759*coeff[1, 2] + 860039*coeff[1, 3])*F[1, 1, 2]*
   F[2, 1, 4]*tci[1, 2])/6480 - ((coeff[1, 2] + coeff[1, 3])*F[1, 1, 3]*
   F[2, 1, 4]*tci[1, 2])/5 - (2*(6*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 4]*
   F[2, 1, 4]*tci[1, 2])/45 + 
 ((464280*coeff[1, 1] + 122463*coeff[1, 2] + 858743*coeff[1, 3])*F[1, 1, 5]*
   F[2, 1, 4]*tci[1, 2])/6480 + ((3*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 4]*tci[1, 2])/45 - (2*(6*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 4]*tci[1, 2])/45 + ((-40*coeff[1, 1])/3 + (7*coeff[1, 2])/5 - 
   (6151*coeff[1, 3])/360)*F[1, 1, 1]*F[2, 1, 5]*tci[1, 2] - 
 ((24*coeff[1, 1] - 25*coeff[1, 2] + 3*coeff[1, 3])*F[1, 1, 2]*F[2, 1, 5]*
   tci[1, 2])/6 + ((56250*coeff[1, 1] + 40029*coeff[1, 2] + 
    136219*coeff[1, 3])*F[1, 1, 3]*F[2, 1, 5]*tci[1, 2])/720 + 
 (coeff[1, 1] + (9*coeff[1, 2])/10 + (77*coeff[1, 3])/30)*F[1, 1, 4]*
  F[2, 1, 5]*tci[1, 2] + 
 ((201240*coeff[1, 1] + 109032*coeff[1, 2] + 447977*coeff[1, 3])*F[1, 1, 5]*
   F[2, 1, 5]*tci[1, 2])/2880 - ((5*coeff[1, 2] + 8*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 5]*tci[1, 2])/6 + 
 ((240*coeff[1, 1] - 426*coeff[1, 2] - 211*coeff[1, 3])*F[1, 1, 7]*F[2, 1, 5]*
   tci[1, 2])/180 + ((15960*coeff[1, 1] + 26352*coeff[1, 2] + 
    60577*coeff[1, 3])*F[1, 1, 8]*F[2, 1, 5]*tci[1, 2])/2880 + 
 ((-120*coeff[1, 1] + 483*coeff[1, 2] + 518*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 5]*tci[1, 2])/180 + (2*coeff[1, 1] + (91*coeff[1, 2])/30 + 
   (263*coeff[1, 3])/40)*F[1, 1, 10]*F[2, 1, 5]*tci[1, 2] + 
 ((7920*coeff[1, 1] + 16068*coeff[1, 2] + 31073*coeff[1, 3])*F[1, 2, 7]*
   F[2, 1, 5]*tci[1, 2])/2880 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[2, 1, 6]*
   tci[1, 2])/54 - ((27240*coeff[1, 1] + 1547616*coeff[1, 2] + 
    2308571*coeff[1, 3])*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/110160 + 
 ((-321600*coeff[1, 1] + 899508*coeff[1, 2] + 878633*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 6]*tci[1, 2])/73440 + 
 ((72133680*coeff[1, 1] - 37643988*coeff[1, 2] + 54683827*coeff[1, 3])*
   F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/440640 - 
 ((2190*coeff[1, 1] + 2247*coeff[1, 2] + 6247*coeff[1, 3])*F[1, 1, 8]*
   F[2, 1, 6]*tci[1, 2])/540 + 
 ((-150*coeff[1, 1] + 1089*coeff[1, 2] + 1279*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 6]*tci[1, 2])/180 + 
 ((278880*coeff[1, 1] - 70644*coeff[1, 2] + 320021*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 6]*tci[1, 2])/4320 - 
 ((17364720*coeff[1, 1] + 229524*coeff[1, 2] + 25520209*coeff[1, 3])*
   F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/440640 + 
 ((122162880*coeff[1, 1] + 109142604*coeff[1, 2] + 330086509*coeff[1, 3])*
   F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/2643840 + 
 ((122162880*coeff[1, 1] + 109142604*coeff[1, 2] + 330086509*coeff[1, 3])*
   F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/2643840 + 
 ((507600*coeff[1, 1] - 463252*coeff[1, 2] + 147243*coeff[1, 3])*F[1, 1, 1]*
   F[2, 1, 8]*tci[1, 2])/73440 - 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*F[2, 1, 8]*
   tci[1, 2])/81 - ((88464*coeff[1, 1] - 70088*coeff[1, 2] + 
    41437*coeff[1, 3])*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/7344 - 
 ((240*coeff[1, 1] + 6*coeff[1, 2] + 359*coeff[1, 3])*F[1, 1, 5]*F[2, 1, 8]*
   tci[1, 2])/36 + ((103894440*coeff[1, 1] + 44070048*coeff[1, 2] + 
    208695803*coeff[1, 3])*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/1321920 + 
 ((-6084480*coeff[1, 1] + 88053964*coeff[1, 2] + 110389129*coeff[1, 3])*
   F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/881280 + 
 ((566160*coeff[1, 1] + 1604364*coeff[1, 2] + 2894759*coeff[1, 3])*F[1, 1, 8]*
   F[2, 1, 8]*tci[1, 2])/220320 + 
 ((120*coeff[1, 1] - 558*coeff[1, 2] - 593*coeff[1, 3])*F[1, 1, 9]*F[2, 1, 8]*
   tci[1, 2])/270 - ((337920*coeff[1, 1] - 78312*coeff[1, 2] + 
    393323*coeff[1, 3])*F[1, 1, 10]*F[2, 1, 8]*tci[1, 2])/6480 - 
 ((412805640*coeff[1, 1] - 180466692*coeff[1, 2] + 323845393*coeff[1, 3])*
   F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/207360 + 
 (-8*coeff[1, 1] + (3373*coeff[1, 2] + 1433*coeff[1, 3])/270)*F[1, 1, 2]*
  F[2, 1, 9]*tci[1, 2] - 
 ((1737600*coeff[1, 1] - 629124*coeff[1, 2] + 1509971*coeff[1, 3])*F[1, 1, 3]*
   F[2, 1, 9]*tci[1, 2])/12960 - 
 ((126201720*coeff[1, 1] - 41471628*coeff[1, 2] + 116150947*coeff[1, 3])*
   F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/155520 + 
 ((20496*coeff[1, 1] + 2100*coeff[1, 2] + 33359*coeff[1, 3])*F[1, 1, 5]*
   F[2, 1, 9]*tci[1, 2])/432 - 
 ((6870*coeff[1, 1] - 4401*coeff[1, 2] + 3364*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 9]*tci[1, 2])/540 + 
 (4*(183*coeff[1, 1] + 195*coeff[1, 2] + 529*coeff[1, 3])*F[1, 1, 7]*
   F[2, 1, 9]*tci[1, 2])/81 + 
 ((2279640*coeff[1, 1] - 28062444*coeff[1, 2] - 29484869*coeff[1, 3])*
   F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/207360 - 
 ((435*coeff[1, 1] + 5188*coeff[1, 2] + 7668*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 9]*tci[1, 2])/270 + 
 ((6810*coeff[1, 1] - 123*coeff[1, 2] + 9362*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 9]*tci[1, 2])/810 - 
 ((660*coeff[1, 1] - 264*coeff[1, 2] + 601*coeff[1, 3])*F[1, 1, 1]*
   F[2, 1, 10]*tci[1, 2])/135 + 
 ((264*coeff[1, 1] - 102*coeff[1, 2] + 241*coeff[1, 3])*F[1, 1, 3]*
   F[2, 1, 10]*tci[1, 2])/81 - 
 ((18763152*coeff[1, 1] - 5562708*coeff[1, 2] + 19835555*coeff[1, 3])*
   F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/528768 + 
 ((438420*coeff[1, 1] + 738558*coeff[1, 2] + 1683943*coeff[1, 3])*F[1, 1, 5]*
   F[2, 1, 10]*tci[1, 2])/9720 + 
 (71*(3021360*coeff[1, 1] - 1140348*coeff[1, 2] + 2948087*coeff[1, 3])*
   F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/2643840 + 
 ((30127680*coeff[1, 1] - 20560996*coeff[1, 2] + 17719509*coeff[1, 3])*
   F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/293760 + 
 ((-14647440*coeff[1, 1] + 173827764*coeff[1, 2] + 231350369*coeff[1, 3])*
   F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/2643840 + 
 ((-120*coeff[1, 1] + 558*coeff[1, 2] + 593*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 10]*tci[1, 2])/135 + 
 ((25978800*coeff[1, 1] - 7866912*coeff[1, 2] + 27731923*coeff[1, 3])*
   F[1, 1, 10]*F[2, 1, 10]*tci[1, 2])/220320 - 
 ((75720*coeff[1, 1] + 243804*coeff[1, 2] + 471529*coeff[1, 3])*F[1, 2, 8]*
   F[2, 1, 10]*tci[1, 2])/8640 - 
 ((39120*coeff[1, 1] + 12326*coeff[1, 2] + 79101*coeff[1, 3])*F[1, 1, 1]*
   F[2, 1, 11]*tci[1, 2])/2160 + 
 ((801240*coeff[1, 1] + 207723*coeff[1, 2] + 1503203*coeff[1, 3])*F[1, 1, 2]*
   F[2, 1, 11]*tci[1, 2])/6480 - 
 ((288*coeff[1, 1] + 414*coeff[1, 2] + 923*coeff[1, 3])*F[1, 1, 3]*
   F[2, 1, 11]*tci[1, 2])/144 + 
 ((29700*coeff[1, 1] + 2983*coeff[1, 2] + 50603*coeff[1, 3])*F[1, 1, 4]*
   F[2, 1, 11]*tci[1, 2])/1080 + 
 (coeff[1, 1] + (1252*coeff[1, 2] + 2987*coeff[1, 3])/720)*F[1, 1, 5]*
  F[2, 1, 11]*tci[1, 2] + 
 ((3390*coeff[1, 1] + 1587*coeff[1, 2] + 7592*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 11]*tci[1, 2])/540 - 
 ((840*coeff[1, 1] + 224*coeff[1, 2] + 1629*coeff[1, 3])*F[1, 1, 7]*
   F[2, 1, 11]*tci[1, 2])/90 + 
 ((50340*coeff[1, 1] + 12287*coeff[1, 2] + 95432*coeff[1, 3])*F[1, 1, 8]*
   F[2, 1, 11]*tci[1, 2])/1080 + 
 ((1290480*coeff[1, 1] + 531213*coeff[1, 2] + 2710613*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 11]*tci[1, 2])/6480 - 
 ((1860*coeff[1, 1] + 1638*coeff[1, 2] + 5083*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 11]*tci[1, 2])/180 + 
 ((5136*coeff[1, 1] - 108*coeff[1, 2] + 7649*coeff[1, 3])*F[1, 1, 1]*
   F[2, 1, 12]*tci[1, 2])/288 + (4*(41*coeff[1, 2] + 56*coeff[1, 3])*
   F[1, 1, 2]*F[2, 1, 12]*tci[1, 2])/15 - 
 ((1440*coeff[1, 1] + 1574*coeff[1, 2] + 3959*coeff[1, 3])*F[1, 1, 3]*
   F[2, 1, 12]*tci[1, 2])/480 + 
 ((6*coeff[1, 1] - 5*coeff[1, 2] + 3*coeff[1, 3])*F[1, 1, 4]*F[2, 1, 12]*
   tci[1, 2])/12 + ((240*coeff[1, 1] + 428*coeff[1, 2] + 1033*coeff[1, 3])*
   F[1, 1, 5]*F[2, 1, 12]*tci[1, 2])/160 + 
 ((300*coeff[1, 1] + 354*coeff[1, 2] + 1009*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 12]*tci[1, 2])/120 - 
 ((408*coeff[1, 1] + 252*coeff[1, 2] + 991*coeff[1, 3])*F[1, 1, 7]*
   F[2, 1, 12]*tci[1, 2])/36 + (31*coeff[1, 1] - (2959*coeff[1, 2])/144 + 
   (184*coeff[1, 3])/9)*F[1, 1, 8]*F[2, 1, 12]*tci[1, 2] + 
 ((43440*coeff[1, 1] + 25049*coeff[1, 2] + 102099*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 12]*tci[1, 2])/720 - 
 ((1800*coeff[1, 1] + 1264*coeff[1, 2] + 4489*coeff[1, 3])*F[1, 1, 10]*
   F[2, 1, 12]*tci[1, 2])/120 - 
 ((6240*coeff[1, 1] + 10396*coeff[1, 2] + 23841*coeff[1, 3])*F[1, 2, 9]*
   F[2, 1, 12]*tci[1, 2])/720 + (-4*coeff[1, 1] + (197*coeff[1, 2])/72 - 
   (187*coeff[1, 3])/96)*F[1, 1, 1]*F[2, 1, 13]*tci[1, 2] - 
 (2*(107*coeff[1, 2] + 152*coeff[1, 3])*F[1, 1, 2]*F[2, 1, 13]*tci[1, 2])/
  45 - ((26538480*coeff[1, 1] + 8669604*coeff[1, 2] + 50713939*coeff[1, 3])*
   F[1, 1, 3]*F[2, 1, 13]*tci[1, 2])/440640 + 
 ((69045*coeff[1, 1] - 15102*coeff[1, 2] + 82043*coeff[1, 3])*F[1, 1, 4]*
   F[2, 1, 13]*tci[1, 2])/1836 + 
 ((144*coeff[1, 1] + 220*coeff[1, 2] + 551*coeff[1, 3])*F[1, 1, 5]*
   F[2, 1, 13]*tci[1, 2])/288 - 
 ((1231680*coeff[1, 1] - 518752*coeff[1, 2] + 1143003*coeff[1, 3])*F[1, 1, 6]*
   F[2, 1, 13]*tci[1, 2])/48960 - 
 ((1811580*coeff[1, 1] - 1615623*coeff[1, 2] + 460937*coeff[1, 3])*F[1, 1, 7]*
   F[2, 1, 13]*tci[1, 2])/18360 + 
 ((-2010*coeff[1, 1] + 3339*coeff[1, 2] + 1739*coeff[1, 3])*F[1, 1, 8]*
   F[2, 1, 13]*tci[1, 2])/1080 - 
 ((6209400*coeff[1, 1] + 110256*coeff[1, 2] + 9396061*coeff[1, 3])*F[1, 1, 9]*
   F[2, 1, 13]*tci[1, 2])/38880 + 
 ((-3614160*coeff[1, 1] + 44478498*coeff[1, 2] + 55026353*coeff[1, 3])*
   F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/660960 + 
 ((73680*coeff[1, 1] - 7332*coeff[1, 2] + 98483*coeff[1, 3])*F[1, 2, 2]*
   F[2, 1, 13]*tci[1, 2])/1728 - 
 ((696*coeff[1, 1] - 288*coeff[1, 2] + 613*coeff[1, 3])*F[1, 1, 1]*
   F[2, 1, 14]*tci[1, 2])/108 - 
 ((2400*coeff[1, 1] + 2016*coeff[1, 2] + 6251*coeff[1, 3])*F[1, 1, 3]*
   F[2, 1, 14]*tci[1, 2])/1080 + 
 ((-140820*coeff[1, 1] + 214857*coeff[1, 2] + 85732*coeff[1, 3])*F[1, 1, 4]*
   F[2, 1, 14]*tci[1, 2])/9180 + 
 ((79019280*coeff[1, 1] - 9440112*coeff[1, 2] + 103825853*coeff[1, 3])*
   F[1, 1, 6]*F[2, 1, 14]*tci[1, 2])/440640 + 
 ((606000*coeff[1, 1] - 596178*coeff[1, 2] + 69817*coeff[1, 3])*F[1, 1, 7]*
   F[2, 1, 14]*tci[1, 2])/18360 + 
 ((-330*coeff[1, 1] + 621*coeff[1, 2] + 376*coeff[1, 3])*F[1, 1, 8]*
   F[2, 1, 14]*tci[1, 2])/270 + ((89*coeff[1, 1])/9 - (31*coeff[1, 2])/10 + 
   (10877*coeff[1, 3])/1080)*F[1, 1, 9]*F[2, 1, 14]*tci[1, 2] + 
 ((75934800*coeff[1, 1] - 7339728*coeff[1, 2] + 102241997*coeff[1, 3])*
   F[1, 1, 10]*F[2, 1, 14]*tci[1, 2])/440640 - 
 ((24*coeff[1, 1] - 16*coeff[1, 2] + 11*coeff[1, 3])*F[1, 1, 1]*F[2, 1, 15]*
   tci[1, 2])/36 - (14*(11*coeff[1, 2] + 16*coeff[1, 3])*F[1, 1, 2]*
   F[2, 1, 15]*tci[1, 2])/45 + 
 ((16*coeff[1, 1] + 28*coeff[1, 2] + 63*coeff[1, 3])*F[1, 1, 3]*F[2, 1, 15]*
   tci[1, 2])/12 + (2*(8*coeff[1, 2] + 13*coeff[1, 3])*F[1, 1, 5]*F[2, 1, 15]*
   tci[1, 2])/45 - ((360*coeff[1, 1] + 784*coeff[1, 2] + 1649*coeff[1, 3])*
   F[1, 1, 6]*F[2, 1, 15]*tci[1, 2])/180 + 
 ((48*coeff[1, 1] + 44*coeff[1, 2] + 131*coeff[1, 3])*F[1, 1, 7]*F[2, 1, 15]*
   tci[1, 2])/36 + ((-10*coeff[1, 1] + 21*coeff[1, 2] + 16*coeff[1, 3])*
   F[1, 1, 8]*F[2, 1, 15]*tci[1, 2])/15 + 
 ((62544240*coeff[1, 1] - 11361792*coeff[1, 2] + 77354813*coeff[1, 3])*
   F[1, 1, 9]*F[2, 1, 15]*tci[1, 2])/440640 + 
 ((12567600*coeff[1, 1] - 2094144*coeff[1, 2] + 15815641*coeff[1, 3])*
   F[1, 1, 10]*F[2, 1, 15]*tci[1, 2])/88128 + 
 (eps5*(172*coeff[1, 4] - 41*coeff[1, 5] - 909*coeff[1, 6])*tci[1, 1]^3*
   tci[1, 2])/1620 - ((452519040*coeff[1, 1] - 80773584*coeff[1, 2] + 
    502193011*coeff[1, 3])*F[1, 1, 1]*tci[1, 2]^3)/933120 - 
 ((7089600*coeff[1, 1] + 2860826*coeff[1, 2] + 14470851*coeff[1, 3])*
   F[1, 1, 2]*tci[1, 2]^3)/103680 - 
 ((17931515640*coeff[1, 1] + 3865246068*coeff[1, 2] + 
    28412639303*coeff[1, 3])*F[1, 1, 3]*tci[1, 2]^3)/169205760 + 
 ((851108616*coeff[1, 1] - 409343196*coeff[1, 2] + 531028721*coeff[1, 3])*
   F[1, 1, 4]*tci[1, 2]^3)/8460288 + 
 ((1524909960*coeff[1, 1] + 203184928*coeff[1, 2] + 2604054853*coeff[1, 3])*
   F[1, 1, 5]*tci[1, 2]^3)/63452160 - 
 ((6909678840*coeff[1, 1] + 115503876*coeff[1, 2] + 10361825551*coeff[1, 3])*
   F[1, 1, 6]*tci[1, 2]^3)/63452160 + 
 ((4444512*coeff[1, 1] + 7204266*coeff[1, 2] + 16646237*coeff[1, 3])*
   F[1, 1, 7]*tci[1, 2]^3)/186624 + 
 ((24120290424*coeff[1, 1] + 7121800788*coeff[1, 2] + 
    42505591447*coeff[1, 3])*F[1, 1, 8]*tci[1, 2]^3)/101523456 + 
 ((97156440*coeff[1, 1] + 543848317*coeff[1, 2] + 935707312*coeff[1, 3])*
   F[1, 1, 9]*tci[1, 2]^3)/15863040 + 
 ((705472176*coeff[1, 1] + 15360648*coeff[1, 2] + 1060260937*coeff[1, 3])*
   F[1, 1, 10]*tci[1, 2]^3)/6345216 - 
 ((1398672*coeff[1, 1] + 2180724*coeff[1, 2] + 4925807*coeff[1, 3])*
   F[1, 2, 2]*tci[1, 2]^3)/176256 - 
 ((16977360*coeff[1, 1] + 13514028*coeff[1, 2] + 44068123*coeff[1, 3])*
   F[1, 2, 3]*tci[1, 2]^3)/1321920 - 
 ((74304*coeff[1, 1] - 14329*coeff[1, 2] + 101078*coeff[1, 3])*F[1, 2, 6]*
   tci[1, 2]^3)/2592 + ((84144*coeff[1, 1] + 81500*coeff[1, 2] + 
    233479*coeff[1, 3])*F[1, 2, 7]*tci[1, 2]^3)/2304 + 
 ((13993950*coeff[1, 1] - 25102806*coeff[1, 2] - 15491081*coeff[1, 3])*
   F[1, 2, 8]*tci[1, 2]^3)/660960 + 
 ((87000*coeff[1, 1] - 75002*coeff[1, 2] + 34293*coeff[1, 3])*F[1, 2, 9]*
   tci[1, 2]^3)/4320 + (eps5*(51*coeff[1, 4] - 37*coeff[1, 5] - 
    195*coeff[1, 6])*tci[1, 1]^2*tci[2, 1])/324 - 
 (32*(15*coeff[1, 1] - 9*coeff[1, 2] + 11*coeff[1, 3])*tci[2, 1]^2)/405 + 
 (4*eps5*(2*coeff[1, 4] - coeff[1, 5] - 9*coeff[1, 6])*tci[1, 2]*tci[3, 1])/
  5 + (2*eps5*(3*coeff[1, 4] - coeff[1, 5] - 15*coeff[1, 6])*tci[1, 2]*
   tci[3, 2])/3 + (eps5*(495*coeff[1, 4] - 353*coeff[1, 5] - 
    1911*coeff[1, 6])*tci[4, 1])/162 - 
 (8*eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[4, 2])/3 - 
 (4*eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[4, 3])/9 - 
 (7*(71084280*coeff[1, 1] - 27395484*coeff[1, 2] + 60731191*coeff[1, 3])*
   F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/7464960 - 
 ((2280*coeff[1, 1] + 1009*coeff[1, 2] + 4369*coeff[1, 3])*F[1, 1, 2]*
   tci[1, 1]^2*tcr[1, 1])/1080 - 
 ((101838360*coeff[1, 1] + 46133292*coeff[1, 2] + 207193087*coeff[1, 3])*
   F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/1866240 - 
 ((604206600*coeff[1, 1] - 151989924*coeff[1, 2] + 621414281*coeff[1, 3])*
   F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/7464960 - 
 ((98160*coeff[1, 1] + 11967*coeff[1, 2] + 163762*coeff[1, 3])*F[1, 1, 5]*
   tci[1, 1]^2*tcr[1, 1])/3240 + 
 ((33090*coeff[1, 1] - 5127*coeff[1, 2] + 41873*coeff[1, 3])*F[1, 1, 6]*
   tci[1, 1]^2*tcr[1, 1])/12960 + 
 ((4020*coeff[1, 1] + 1521*coeff[1, 2] + 8276*coeff[1, 3])*F[1, 1, 7]*
   tci[1, 1]^2*tcr[1, 1])/1620 - 
 ((32129400*coeff[1, 1] + 14732508*coeff[1, 2] + 64627423*coeff[1, 3])*
   F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/1866240 - 
 ((7302*coeff[1, 1] + 3099*coeff[1, 2] + 15475*coeff[1, 3])*F[1, 1, 9]*
   tci[1, 1]^2*tcr[1, 1])/2592 - 
 ((10470*coeff[1, 1] + 5947*coeff[1, 2] + 23417*coeff[1, 3])*F[1, 1, 10]*
   tci[1, 1]^2*tcr[1, 1])/2160 + (101*eps5*(coeff[1, 5] - 3*coeff[1, 6])*
   tci[1, 1]^3*tcr[1, 1])/1620 + 
 ((453974880*coeff[1, 1] - 80548296*coeff[1, 2] + 504822649*coeff[1, 3])*
   tci[1, 2]^3*tcr[1, 1])/933120 + 
 (2*eps5*(3*coeff[1, 4] - coeff[1, 5] - 15*coeff[1, 6])*tci[1, 2]*tci[2, 1]*
   tcr[1, 1])/9 + (4*eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[3, 1]*tcr[1, 1])/
  5 + (4*eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[3, 2]*tcr[1, 1])/3 - 
 ((1454821656*coeff[1, 1] - 449043024*coeff[1, 2] + 1386412277*coeff[1, 3])*
   tci[1, 1]^2*tcr[1, 1]^2)/746496 + 
 ((32818260*coeff[1, 1] - 17750031*coeff[1, 2] + 21308059*coeff[1, 3])*
   F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/38880 + 
 ((2640*coeff[1, 1] - 3079*coeff[1, 2] - 699*coeff[1, 3])*F[1, 1, 2]*
   tci[1, 2]*tcr[1, 1]^2)/360 + 
 ((7259640*coeff[1, 1] + 16150596*coeff[1, 2] + 34025099*coeff[1, 3])*
   F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/124416 + 
 ((140582280*coeff[1, 1] - 75378444*coeff[1, 2] + 90433711*coeff[1, 3])*
   F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/311040 - 
 ((85008*coeff[1, 1] + 7464*coeff[1, 2] + 133931*coeff[1, 3])*F[1, 1, 5]*
   tci[1, 2]*tcr[1, 1]^2)/1728 - 
 ((3408*coeff[1, 1] + 2064*coeff[1, 2] + 8345*coeff[1, 3])*F[1, 1, 6]*
   tci[1, 2]*tcr[1, 1]^2)/432 - 
 ((540*coeff[1, 1] + 1439*coeff[1, 2] + 2729*coeff[1, 3])*F[1, 1, 7]*
   tci[1, 2]*tcr[1, 1]^2)/180 - 
 ((502784040*coeff[1, 1] - 430976436*coeff[1, 2] + 112266469*coeff[1, 3])*
   F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/1244160 + 
 ((3720*coeff[1, 1] + 24693*coeff[1, 2] + 40603*coeff[1, 3])*F[1, 1, 9]*
   tci[1, 2]*tcr[1, 1]^2)/2160 - 
 ((3570*coeff[1, 1] - 333*coeff[1, 2] + 5102*coeff[1, 3])*F[1, 1, 10]*
   tci[1, 2]*tcr[1, 1]^2)/540 + 
 (eps5*(-2*coeff[1, 4] + coeff[1, 5] + 9*coeff[1, 6])*tci[1, 1]*tci[1, 2]*
   tcr[1, 1]^2)/60 + (eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[2, 1]*
   tcr[1, 1]^2)/3 - ((842868600*coeff[1, 1] - 404157756*coeff[1, 2] + 
    616562879*coeff[1, 3])*F[1, 1, 1]*tcr[1, 1]^3)/2488320 - 
 ((5760*coeff[1, 1] - 4453*coeff[1, 2] + 1767*coeff[1, 3])*F[1, 1, 2]*
   tcr[1, 1]^3)/1080 - ((1638840*coeff[1, 1] + 5883556*coeff[1, 2] + 
    10568039*coeff[1, 3])*F[1, 1, 3]*tcr[1, 1]^3)/55296 - 
 ((69436200*coeff[1, 1] - 24088344*coeff[1, 2] + 62466751*coeff[1, 3])*
   F[1, 1, 4]*tcr[1, 1]^3)/155520 + 
 ((41136*coeff[1, 1] + 3752*coeff[1, 2] + 65577*coeff[1, 3])*F[1, 1, 5]*
   tcr[1, 1]^3)/1728 + ((-900*coeff[1, 1] + 5566*coeff[1, 2] + 
    7341*coeff[1, 3])*F[1, 1, 6]*tcr[1, 1]^3)/2160 + 
 ((-1200*coeff[1, 1] + 4482*coeff[1, 2] + 3647*coeff[1, 3])*F[1, 1, 7]*
   tcr[1, 1]^3)/3240 + ((77786040*coeff[1, 1] - 82175484*coeff[1, 2] - 
    3521609*coeff[1, 3])*F[1, 1, 8]*tcr[1, 1]^3)/414720 + 
 ((14700*coeff[1, 1] - 20589*coeff[1, 2] - 6329*coeff[1, 3])*F[1, 1, 9]*
   tcr[1, 1]^3)/6480 + ((22800*coeff[1, 1] + 5268*coeff[1, 2] + 
    39613*coeff[1, 3])*F[1, 1, 10]*tcr[1, 1]^3)/6480 + 
 (eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[1, 1]*tcr[1, 1]^3)/540 + 
 ((5885285640*coeff[1, 1] - 1418962116*coeff[1, 2] + 6120845489*coeff[1, 3])*
   tci[1, 2]*tcr[1, 1]^3)/3732480 - 
 ((397550568*coeff[1, 1] - 165311988*coeff[1, 2] + 315565849*coeff[1, 3])*
   tcr[1, 1]^4)/1492992 + 
 ((81189960*coeff[1, 1] - 40231332*coeff[1, 2] + 55417913*coeff[1, 3])*
   F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/1658880 - 
 ((961920*coeff[1, 1] + 281971*coeff[1, 2] + 1788256*coeff[1, 3])*F[1, 1, 2]*
   tci[1, 1]^2*tcr[1, 2])/25920 + 
 ((85924344*coeff[1, 1] - 14866044*coeff[1, 2] + 100919551*coeff[1, 3])*
   F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/995328 + 
 ((5884719960*coeff[1, 1] - 1079580108*coeff[1, 2] + 6788505547*coeff[1, 3])*
   F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/42301440 + 
 ((14472960*coeff[1, 1] + 1679308*coeff[1, 2] + 24473973*coeff[1, 3])*
   F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/311040 - 
 ((787261920*coeff[1, 1] - 234891372*coeff[1, 2] + 845152613*coeff[1, 3])*
   F[1, 1, 6]*tci[1, 1]^2*tcr[1, 2])/5287680 + 
 ((-483818280*coeff[1, 1] + 542456436*coeff[1, 2] + 23327071*coeff[1, 3])*
   F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/5287680 + 
 ((23074008*coeff[1, 1] - 25968876*coeff[1, 2] - 6025669*coeff[1, 3])*
   F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/497664 - 
 ((1356720*coeff[1, 1] + 597127*coeff[1, 2] + 2946957*coeff[1, 3])*F[1, 1, 9]*
   tci[1, 1]^2*tcr[1, 2])/38880 + 
 ((-257993520*coeff[1, 1] + 552378876*coeff[1, 2] + 366158611*coeff[1, 3])*
   F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/5287680 - 
 (109*eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[1, 1]^3*tcr[1, 2])/1458 + 
 ((-158768520*coeff[1, 1] + 178236288*coeff[1, 2] + 37570483*coeff[1, 3])*
   tci[1, 2]^3*tcr[1, 2])/5287680 + 
 (5*eps5*(-3*coeff[1, 4] + coeff[1, 5] + 15*coeff[1, 6])*tci[1, 2]*tci[2, 1]*
   tcr[1, 2])/9 - ((91788360*coeff[1, 1] - 50345892*coeff[1, 2] + 
    56137913*coeff[1, 3])*tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/1658880 - 
 ((6000*coeff[1, 1] + 3396*coeff[1, 2] + 14921*coeff[1, 3])*F[1, 1, 1]*
   tci[1, 2]*tcr[1, 1]*tcr[1, 2])/1440 + 
 (2*(10*coeff[1, 1] + coeff[1, 2] + 16*coeff[1, 3])*F[1, 1, 2]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/5 + 
 ((9240*coeff[1, 1] + 1899*coeff[1, 2] + 14684*coeff[1, 3])*F[1, 1, 3]*
   tci[1, 2]*tcr[1, 1]*tcr[1, 2])/720 - 
 ((6*coeff[1, 1] + 5*(coeff[1, 2] + 3*coeff[1, 3]))*F[1, 1, 4]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/3 + (coeff[1, 1] - (13*coeff[1, 2])/20 - 
   (31*coeff[1, 3])/240)*F[1, 1, 5]*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
 ((336*coeff[1, 1] + 505*coeff[1, 3])*F[1, 1, 6]*tci[1, 2]*tcr[1, 1]*
   tcr[1, 2])/36 + ((120*coeff[1, 1] + 216*coeff[1, 2] + 481*coeff[1, 3])*
   F[1, 1, 7]*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/45 - 
 ((50520*coeff[1, 1] + 33984*coeff[1, 2] + 121729*coeff[1, 3])*F[1, 1, 8]*
   tci[1, 2]*tcr[1, 1]*tcr[1, 2])/2880 - 
 ((120*coeff[1, 1] + 196*coeff[1, 2] + 461*coeff[1, 3])*F[1, 1, 9]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/30 - 
 ((60*coeff[1, 1] + 18*coeff[1, 2] + 83*coeff[1, 3])*F[1, 1, 10]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/45 - (eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[1, 1]*
   tcr[1, 1]^2*tcr[1, 2])/6 + 
 ((4560*coeff[1, 1] + 3236*coeff[1, 2] + 11941*coeff[1, 3])*tci[1, 2]*
   tcr[1, 1]^2*tcr[1, 2])/1440 - 
 ((96*coeff[1, 1] + 8*coeff[1, 2] + 165*coeff[1, 3])*tcr[1, 1]^3*tcr[1, 2])/
  72 + ((-285150*coeff[1, 1] + 1353789*coeff[1, 2] + 1831649*coeff[1, 3])*
   tci[1, 1]^2*tcr[1, 2]^2)/220320 + 
 (-2*coeff[1, 1] + (26*coeff[1, 2])/45 - (391*coeff[1, 3])/180)*F[1, 1, 1]*
  tci[1, 2]*tcr[1, 2]^2 + 
 ((13920*coeff[1, 1] + 9103*coeff[1, 2] + 33788*coeff[1, 3])*F[1, 1, 2]*
   tci[1, 2]*tcr[1, 2]^2)/1440 - 
 ((973680*coeff[1, 1] + 32268*coeff[1, 2] + 1476593*coeff[1, 3])*F[1, 1, 3]*
   tci[1, 2]*tcr[1, 2]^2)/8640 + 
 ((10346928*coeff[1, 1] + 3315576*coeff[1, 2] + 19516397*coeff[1, 3])*
   F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/176256 + 
 ((108960*coeff[1, 1] - 107588*coeff[1, 2] - 4383*coeff[1, 3])*F[1, 1, 5]*
   tci[1, 2]*tcr[1, 2]^2)/17280 - 
 ((8743488*coeff[1, 1] + 2405532*coeff[1, 2] + 16234343*coeff[1, 3])*
   F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/176256 + 
 ((142440*coeff[1, 1] - 255588*coeff[1, 2] - 131323*coeff[1, 3])*F[1, 1, 7]*
   tci[1, 2]*tcr[1, 2]^2)/17280 - 
 ((336840*coeff[1, 1] + 859596*coeff[1, 2] + 1714061*coeff[1, 3])*F[1, 1, 8]*
   tci[1, 2]*tcr[1, 2]^2)/17280 - 
 ((34080*coeff[1, 1] - 1931*coeff[1, 2] + 48519*coeff[1, 3])*F[1, 1, 9]*
   tci[1, 2]*tcr[1, 2]^2)/2160 - 
 ((121008*coeff[1, 1] - 23820*coeff[1, 2] + 144181*coeff[1, 3])*F[1, 1, 10]*
   tci[1, 2]*tcr[1, 2]^2)/3456 + 
 (eps5*(-3*coeff[1, 4] + coeff[1, 5] + 15*coeff[1, 6])*tci[1, 1]*tci[1, 2]*
   tcr[1, 2]^2)/6 - (10*eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[2, 1]*
   tcr[1, 2]^2)/9 + ((180*coeff[1, 1] - 82*coeff[1, 2] + 173*coeff[1, 3])*
   tci[1, 2]*tcr[1, 1]*tcr[1, 2]^2)/90 + 
 ((96*coeff[1, 1] + 4*coeff[1, 2] + 153*coeff[1, 3])*tcr[1, 1]^2*tcr[1, 2]^2)/
  48 - ((103953480*coeff[1, 1] - 45636516*coeff[1, 2] + 80246969*coeff[1, 3])*
   F[1, 1, 1]*tcr[1, 2]^3)/414720 + 
 (4*(11*coeff[1, 2] + 6*coeff[1, 3])*F[1, 1, 2]*tcr[1, 2]^3)/135 - 
 ((181734360*coeff[1, 1] - 161648364*coeff[1, 2] + 27798491*coeff[1, 3])*
   F[1, 1, 3]*tcr[1, 2]^3)/1244160 - 
 ((70931400*coeff[1, 1] - 511236*coeff[1, 2] + 96406529*coeff[1, 3])*
   F[1, 1, 4]*tcr[1, 2]^3)/207360 + 
 ((720*coeff[1, 1] + 596*coeff[1, 2] + 1871*coeff[1, 3])*F[1, 1, 5]*
   tcr[1, 2]^3)/1080 - ((44*coeff[1, 2] + 69*coeff[1, 3])*F[1, 1, 6]*
   tcr[1, 2]^3)/135 + ((6600*coeff[1, 1] + 1512*coeff[1, 2] + 
    12157*coeff[1, 3])*F[1, 1, 7]*tcr[1, 2]^3)/1620 - 
 ((171630840*coeff[1, 1] - 96261756*coeff[1, 2] + 105771679*coeff[1, 3])*
   F[1, 1, 8]*tcr[1, 2]^3)/622080 - 
 ((5640*coeff[1, 1] + 312*coeff[1, 2] + 9167*coeff[1, 3])*F[1, 1, 9]*
   tcr[1, 2]^3)/1620 - ((4080*coeff[1, 1] + 4188*coeff[1, 2] + 
    10513*coeff[1, 3])*F[1, 1, 10]*tcr[1, 2]^3)/3240 - 
 ((18*coeff[1, 1] + 5*coeff[1, 2] + 31*coeff[1, 3])*tci[1, 2]*tcr[1, 2]^3)/
  9 + ((101741640*coeff[1, 1] - 45728676*coeff[1, 2] + 76825529*coeff[1, 3])*
   tcr[1, 1]*tcr[1, 2]^3)/414720 + 
 ((2640*coeff[1, 1] + 156*coeff[1, 2] + 4183*coeff[1, 3])*tcr[1, 2]^4)/864 - 
 ((4381121640*coeff[1, 1] - 1425361764*coeff[1, 2] + 4102081141*coeff[1, 3])*
   tci[1, 1]^2*tcr[2, 1])/829440 + 
 ((3299979720*coeff[1, 1] - 1957373412*coeff[1, 2] + 1893390553*coeff[1, 3])*
   F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/1244160 + 
 ((440*coeff[1, 1] - 891*coeff[1, 2] - 611*coeff[1, 3])*F[1, 1, 2]*tci[1, 2]*
   tcr[2, 1])/30 + ((600891960*coeff[1, 1] - 13369884*coeff[1, 2] + 
    855159271*coeff[1, 3])*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/1244160 + 
 ((1697194200*coeff[1, 1] - 431072844*coeff[1, 2] + 1740717211*coeff[1, 3])*
   F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/622080 - 
 ((51888*coeff[1, 1] + 6216*coeff[1, 2] + 85241*coeff[1, 3])*F[1, 1, 5]*
   tci[1, 2]*tcr[2, 1])/216 - 
 ((2370*coeff[1, 1] + 13377*coeff[1, 2] + 24397*coeff[1, 3])*F[1, 1, 6]*
   tci[1, 2]*tcr[2, 1])/1080 - 
 ((11640*coeff[1, 1] + 6168*coeff[1, 2] + 25423*coeff[1, 3])*F[1, 1, 7]*
   tci[1, 2]*tcr[2, 1])/540 - 
 ((237983640*coeff[1, 1] - 189248556*coeff[1, 2] + 76197419*coeff[1, 3])*
   F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/311040 + 
 ((-3450*coeff[1, 1] + 23949*coeff[1, 2] + 28919*coeff[1, 3])*F[1, 1, 9]*
   tci[1, 2]*tcr[2, 1])/1080 - 
 ((18660*coeff[1, 1] + 5118*coeff[1, 2] + 35233*coeff[1, 3])*F[1, 1, 10]*
   tci[1, 2]*tcr[2, 1])/1080 - 
 ((663404520*coeff[1, 1] - 405959604*coeff[1, 2] + 363919741*coeff[1, 3])*
   F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/622080 + 
 ((-1680*coeff[1, 1] + 2719*coeff[1, 2] + 1459*coeff[1, 3])*F[1, 1, 2]*
   tcr[1, 1]*tcr[2, 1])/180 - 
 ((22297704*coeff[1, 1] + 21933708*coeff[1, 2] + 62738549*coeff[1, 3])*
   F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/124416 - 
 ((1100222520*coeff[1, 1] - 277139676*coeff[1, 2] + 1131716639*coeff[1, 3])*
   F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/622080 + 
 ((512400*coeff[1, 1] + 60636*coeff[1, 2] + 842111*coeff[1, 3])*F[1, 1, 5]*
   tcr[1, 1]*tcr[2, 1])/4320 + 
 ((-5610*coeff[1, 1] + 7743*coeff[1, 2] + 3638*coeff[1, 3])*F[1, 1, 6]*
   tcr[1, 1]*tcr[2, 1])/1080 + ((70*coeff[1, 1])/9 + (6*coeff[1, 2])/5 + 
   (6833*coeff[1, 3])/540)*F[1, 1, 7]*tcr[1, 1]*tcr[2, 1] + 
 (7*(5440920*coeff[1, 1] - 4436940*coeff[1, 2] + 1554899*coeff[1, 3])*
   F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/62208 + 
 ((4875*coeff[1, 1] - 4692*coeff[1, 2] + 788*coeff[1, 3])*F[1, 1, 9]*
   tcr[1, 1]*tcr[2, 1])/540 + 
 ((1470*coeff[1, 1] + 863*coeff[1, 2] + 3213*coeff[1, 3])*F[1, 1, 10]*
   tcr[1, 1]*tcr[2, 1])/180 + 
 ((4102725720*coeff[1, 1] - 972420396*coeff[1, 2] + 4322150059*coeff[1, 3])*
   tci[1, 2]*tcr[1, 1]*tcr[2, 1])/1244160 - 
 ((39474552*coeff[1, 1] - 18020796*coeff[1, 2] + 29643295*coeff[1, 3])*
   tcr[1, 1]^2*tcr[2, 1])/165888 + 
 ((48*coeff[1, 1] + 8*coeff[1, 2] + 77*coeff[1, 3])*tci[1, 2]*tcr[1, 2]*
   tcr[2, 1])/6 + ((-32982360*coeff[1, 1] + 153560172*coeff[1, 2] + 
    165636757*coeff[1, 3])*tcr[2, 1]^2)/1658880 + 
 ((5261688*coeff[1, 1] - 64380*coeff[1, 2] + 7105487*coeff[1, 3])*F[1, 1, 1]*
   tcr[3, 1])/18432 + (2*(22*coeff[1, 2] + 57*coeff[1, 3])*F[1, 1, 2]*
   tcr[3, 1])/45 + ((142518120*coeff[1, 1] - 247101492*coeff[1, 2] - 
    150760387*coeff[1, 3])*F[1, 1, 3]*tcr[3, 1])/829440 + 
 ((15438360*coeff[1, 1] + 13397748*coeff[1, 2] + 39156763*coeff[1, 3])*
   F[1, 1, 4]*tcr[3, 1])/138240 - 
 ((144*coeff[1, 1] + 68*coeff[1, 2] + 323*coeff[1, 3])*F[1, 1, 5]*tcr[3, 1])/
  72 - ((480*coeff[1, 1] - 188*coeff[1, 2] + 427*coeff[1, 3])*F[1, 1, 6]*
   tcr[3, 1])/90 - ((1320*coeff[1, 1] + 2088*coeff[1, 2] + 5063*coeff[1, 3])*
   F[1, 1, 7]*tcr[3, 1])/540 + 
 ((331748040*coeff[1, 1] - 175196292*coeff[1, 2] + 220784953*coeff[1, 3])*
   F[1, 1, 8]*tcr[3, 1])/414720 + 
 ((24*(43*coeff[1, 1] + coeff[1, 2]) + 1619*coeff[1, 3])*F[1, 1, 9]*
   tcr[3, 1])/108 + ((240*coeff[1, 1] + 1644*coeff[1, 2] + 1169*coeff[1, 3])*
   F[1, 1, 10]*tcr[3, 1])/1080 - 
 ((24*coeff[1, 1] + coeff[1, 2] + 36*coeff[1, 3])*tci[1, 2]*tcr[3, 1])/3 - 
 ((5409144*coeff[1, 1] - 58236*coeff[1, 2] + 7338959*coeff[1, 3])*tcr[1, 1]*
   tcr[3, 1])/18432 + ((103953480*coeff[1, 1] - 45636516*coeff[1, 2] + 
    80246969*coeff[1, 3])*F[1, 1, 1]*tcr[3, 2])/552960 - 
 ((11*coeff[1, 2] + 6*coeff[1, 3])*F[1, 1, 2]*tcr[3, 2])/45 + 
 ((181734360*coeff[1, 1] - 161648364*coeff[1, 2] + 27798491*coeff[1, 3])*
   F[1, 1, 3]*tcr[3, 2])/1658880 + 
 ((70931400*coeff[1, 1] - 511236*coeff[1, 2] + 96406529*coeff[1, 3])*
   F[1, 1, 4]*tcr[3, 2])/276480 - 
 ((720*coeff[1, 1] + 596*coeff[1, 2] + 1871*coeff[1, 3])*F[1, 1, 5]*
   tcr[3, 2])/1440 + ((44*coeff[1, 2] + 69*coeff[1, 3])*F[1, 1, 6]*tcr[3, 2])/
  180 - ((6600*coeff[1, 1] + 1512*coeff[1, 2] + 12157*coeff[1, 3])*F[1, 1, 7]*
   tcr[3, 2])/2160 + ((171630840*coeff[1, 1] - 96261756*coeff[1, 2] + 
    105771679*coeff[1, 3])*F[1, 1, 8]*tcr[3, 2])/829440 + 
 ((5640*coeff[1, 1] + 312*coeff[1, 2] + 9167*coeff[1, 3])*F[1, 1, 9]*
   tcr[3, 2])/2160 + ((4080*coeff[1, 1] + 4188*coeff[1, 2] + 
    10513*coeff[1, 3])*F[1, 1, 10]*tcr[3, 2])/4320 + 
 ((48*coeff[1, 1] + 10*coeff[1, 2] + 79*coeff[1, 3])*tci[1, 2]*tcr[3, 2])/
  24 - ((102847560*coeff[1, 1] - 45682596*coeff[1, 2] + 78588089*coeff[1, 3])*
   tcr[1, 1]*tcr[3, 2])/552960 + 
 ((42397724760*coeff[1, 1] - 476567724*coeff[1, 2] + 56617779611*coeff[1, 3])*
   F[1, 1, 1]*tcr[3, 3])/29859840 - 
 ((52560960*coeff[1, 1] + 21259097*coeff[1, 2] + 104766292*coeff[1, 3])*
   F[1, 1, 2]*tcr[3, 3])/155520 + 
 ((-15689513640*coeff[1, 1] + 21026129748*coeff[1, 2] + 
    6680839403*coeff[1, 3])*F[1, 1, 3]*tcr[3, 3])/29859840 - 
 ((132135556200*coeff[1, 1] - 16913432708*coeff[1, 2] + 
    155384113117*coeff[1, 3])*F[1, 1, 4]*tcr[3, 3])/42301440 + 
 ((23578464*coeff[1, 1] + 15475196*coeff[1, 2] + 56302317*coeff[1, 3])*
   F[1, 1, 5]*tcr[3, 3])/124416 + 
 ((4919903520*coeff[1, 1] - 1594344372*coeff[1, 2] + 5052036203*coeff[1, 3])*
   F[1, 1, 6]*tcr[3, 3])/31726080 + 
 ((19718288520*coeff[1, 1] + 15552167196*coeff[1, 2] + 
    50828365001*coeff[1, 3])*F[1, 1, 7]*tcr[3, 3])/31726080 - 
 ((41165107080*coeff[1, 1] - 11689147524*coeff[1, 2] + 
    39889361201*coeff[1, 3])*F[1, 1, 8]*tcr[3, 3])/14929920 + 
 ((18044400*coeff[1, 1] + 9804299*coeff[1, 2] + 40546329*coeff[1, 3])*
   F[1, 1, 9]*tcr[3, 3])/77760 + 
 ((20996352240*coeff[1, 1] + 4814335236*coeff[1, 2] + 
    38255411201*coeff[1, 3])*F[1, 1, 10]*tcr[3, 3])/31726080 + 
 (65*eps5*(coeff[1, 5] - 3*coeff[1, 6])*tci[1, 1]*tcr[3, 3])/162 + 
 ((912*coeff[1, 1] + 58*coeff[1, 2] + 1411*coeff[1, 3])*tci[1, 2]*tcr[3, 3])/
  144 - ((42208612440*coeff[1, 1] - 504353964*coeff[1, 2] + 
    56294712731*coeff[1, 3])*tcr[1, 1]*tcr[3, 3])/29859840 + 
 ((32*coeff[1, 1] + 4*coeff[1, 2] + 59*coeff[1, 3])*tcr[4, 1])/8 - 
 ((240*coeff[1, 1] + 12*coeff[1, 2] + 347*coeff[1, 3])*tcr[4, 2])/36 + 
 (3*coeff[1, 1] + (5*coeff[1, 2])/24 + (449*coeff[1, 3])/96)*tcr[4, 3] - 
 ((48*coeff[1, 1] + 4*coeff[1, 2] + 63*coeff[1, 3])*tcr[4, 4])/12 + 
 ((96*coeff[1, 1] + 4*coeff[1, 2] + 153*coeff[1, 3])*tcr[4, 5])/48


==> anc/data/int2HI.m <==
(-3*coeff[2, 1] + (3*coeff[2, 3])/2 - (3*coeff[2, 5])/8)*G[0, s12/s34]^2*
  G[0, s34/(s12 - s45)]^2 + (-6*coeff[2, 1] + 3*coeff[2, 3] - 
   (3*coeff[2, 5])/4)*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, s34/(s12 - s45)]^2 + (-3*coeff[2, 1] + (3*coeff[2, 3])/2 - 
   (3*coeff[2, 5])/8)*G[0, -(s34/(s12 - s34))]^2*G[0, s34/(s12 - s45)]^2 + 
 (4*coeff[2, 1] + (4*coeff[2, 2])/3 - (2*coeff[2, 3])/3 - (4*coeff[2, 4])/3)*
  G[0, 1 - s23/s45]^3*G[0, s23/s45] + 
 (3*coeff[2, 1] + coeff[2, 2] - coeff[2, 3]/2 - coeff[2, 4])*
  G[0, 1 - s23/s45]^2*G[0, s23/s45]^2 + coeff[2, 4]*G[0, s12/s45]^2*
  G[0, s23/s45]^2 + (3*coeff[2, 1] + coeff[2, 2] - coeff[2, 3]/2)*
  G[0, s23/s45]^2*G[0, s51/(s23 - s45)]^2 + 
 (-3*coeff[2, 1] - coeff[2, 2] + coeff[2, 3]/2)*G[0, s23/s51]^2*
  G[0, s51/(s23 - s45)]^2 + (-4*coeff[2, 1] - (4*coeff[2, 2])/3 + 
   (2*coeff[2, 3])/3)*G[0, s23/s51]*G[0, s51/(s23 - s45)]^3 + 
 ((-3*coeff[2, 1])/2 - coeff[2, 2]/2 + coeff[2, 3]/4)*
  G[0, s51/(s23 - s45)]^4 + (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*G[0, -(s51/s45)]^2 + 
 (-3*coeff[2, 1] - coeff[2, 2] + coeff[2, 3]/2)*G[0, -(s34/(s12 - s34))]^2*
  G[0, -(s51/s45)]^2 + (-3*coeff[2, 1] - coeff[2, 2] + coeff[2, 3]/2)*
  G[0, s23/s45]^2*G[0, -(s51/s45)]^2 + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*G[0, s12/s34]*G[0, s23/s51]*
  G[0, -(s51/s45)]^2 + (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*
  G[0, s23/s51]^2*G[0, -(s51/s45)]^2 + 
 (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, -(s51/s45)]^2 + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, -(s51/s45)]^2 + 
 (3*coeff[2, 1] + coeff[2, 2] - coeff[2, 3]/2)*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, -(s51/s45)]^2 + (-2*coeff[2, 1] - (2*coeff[2, 2])/3 + coeff[2, 3]/3)*
  G[0, s23/s45]*G[0, -(s51/s45)]^3 + 
 (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*G[0, s23/s51]*
  G[0, -(s51/s45)]^3 + (3*coeff[2, 1] + coeff[2, 2] - coeff[2, 3]/2)*
  G[0, -(s51/s45)]^4 + (3*coeff[2, 1] + coeff[2, 2] - coeff[2, 3]/2)*
  G[0, s23/s45]^2*G[0, -(s51/(s23 - s51))]^2 + 
 (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*G[0, s12/s34]*G[0, s23/s51]*
  G[0, -(s51/(s23 - s51))]^2 + (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*
  G[0, s23/s51]^2*G[0, -(s51/(s23 - s51))]^2 + 
 (4*coeff[2, 1] + (4*coeff[2, 2])/3 - (2*coeff[2, 3])/3)*G[0, s12/s34]*
  G[0, -(s51/(s23 - s51))]^3 + (-14*coeff[2, 1] - (14*coeff[2, 2])/3 + 
   (7*coeff[2, 3])/3)*G[0, s23/s51]*G[0, -(s51/(s23 - s51))]^3 + 
 ((-15*coeff[2, 1])/2 - (5*coeff[2, 2])/2 + (5*coeff[2, 3])/4)*
  G[0, -(s51/(s23 - s51))]^4 + (-12*coeff[2, 1] + 4*coeff[2, 3] - 
   (3*coeff[2, 5])/4)*G[0, s12/s34]^2*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-36*coeff[2, 1] + 12*coeff[2, 3] - 
   (9*coeff[2, 5])/4)*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-16*coeff[2, 1] + (16*coeff[2, 3])/3 - 
   coeff[2, 5])*G[0, -(s34/(s12 - s34))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s12/s34]*
  G[0, s23/s51]^2*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-4*coeff[2, 1] + (4*coeff[2, 3])/3 - 
   coeff[2, 5]/4)*G[0, s23/s51]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-24*coeff[2, 1] + 8*coeff[2, 3] - 
   (3*coeff[2, 5])/2)*G[0, -(s34/(s12 - s34))]*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-12*coeff[2, 1] + 4*coeff[2, 3] - 
   (3*coeff[2, 5])/4)*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + (-8*coeff[2, 1] + (8*coeff[2, 3])/3 - 
   coeff[2, 5]/2)*G[0, -((s23*s34)/(s12*s51))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (6*coeff[2, 1] - 2*coeff[2, 3] + (3*coeff[2, 5])/8)*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s12/s34]*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (-6*coeff[2, 1] + 2*coeff[2, 3] - (3*coeff[2, 5])/8)*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (-6*coeff[2, 1] + 2*coeff[2, 3] - (3*coeff[2, 5])/8)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (6*coeff[2, 1] - 3*coeff[2, 3])*G[0, s12/s34]^2*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (18*coeff[2, 1] - 9*coeff[2, 3])*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (8*coeff[2, 1] - 4*coeff[2, 3])*
  G[0, -(s34/(s12 - s34))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (2*coeff[2, 1] - coeff[2, 3])*
  G[0, s23/s45]^3*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[2, 1] + 3*coeff[2, 3])*
  G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[2, 1] + 3*coeff[2, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (6*coeff[2, 1] - 3*coeff[2, 3])*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[2, 1] + 3*coeff[2, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (-6*coeff[2, 1] + 3*coeff[2, 3])*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + (4*coeff[2, 1] - 2*coeff[2, 3])*
  G[0, -((s23*s34)/(s12*s51))]^3*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))] + 2*coeff[2, 3]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 coeff[2, 3]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 (-3*coeff[2, 1] + coeff[2, 3]/2)*G[0, s23/s45]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 - 
 2*coeff[2, 3]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 2*coeff[2, 3]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 - 
 coeff[2, 3]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2 + 
 (-2*coeff[2, 1] - coeff[2, 3]/3)*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^3 + 
 (2*coeff[2, 1] + coeff[2, 3]/3)*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^3 + 
 coeff[2, 1]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^4 + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s12/s34]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))] + 
 (-6*coeff[2, 1] + 3*coeff[2, 3])*G[0, s12/s34]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s12/s34]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (-6*coeff[2, 1] + 3*coeff[2, 3])*
  G[0, s23/s51]^2*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] + (-6*coeff[2, 1] + 3*coeff[2, 3])*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))] - 2*coeff[2, 2]*G[0, s12/s34]^2*
  G[0, -(s34/(s12 - s34))]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 6*coeff[2, 2]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - (8*coeff[2, 2]*G[0, -(s34/(s12 - s34))]^3*
   G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)])/3 + 
 2*coeff[2, 2]*G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[2, 2]*G[0, s12/s34]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[2, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, s23/s51]^2*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 
 (2*coeff[2, 2]*G[0, s23/s51]^3*
   G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)])/3 + 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 4*coeff[2, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 2*coeff[2, 2]*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[2, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[2, 2]*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 
 (4*coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]^3*
   G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)])/3 + 
 2*coeff[2, 2]*G[0, s12/s34]^2*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 4*coeff[2, 2]*G[0, s12/s34]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[2, 2]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 4*coeff[2, 2]*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] - 4*coeff[2, 2]*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)] + 2*coeff[2, 2]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 coeff[2, 2]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 2*coeff[2, 2]*G[0, s12/s34]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 - 
 coeff[2, 2]*G[0, s23/s51]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 - 
 2*coeff[2, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 2*coeff[2, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 - 
 coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2 + 
 (3*coeff[2, 5]*G[0, s12/s34]^2*G[0, -(s34/(s12 - s34))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (9*coeff[2, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 coeff[2, 5]*G[0, -(s34/(s12 - s34))]^3*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))] + 
 (coeff[2, 5]*G[0, s23/s45]^3*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]^2*G[0, s23/s51]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]*G[0, s23/s51]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
   G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 + 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]*G[0, s23/s51]*
   G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (coeff[2, 5]*G[0, -((s23*s34)/(s12*s51))]^3*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 - 
 (3*coeff[2, 5]*G[0, s12/s34]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, s23/s51]*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/2 - 
 (3*coeff[2, 5]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))])/4 + 
 (-6*coeff[2, 1] + 2*coeff[2, 2] + 3*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (-3*coeff[2, 1] + coeff[2, 2] + (3*coeff[2, 3])/2 - (3*coeff[2, 5])/8)*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (3*coeff[2, 1] - coeff[2, 2] - (3*coeff[2, 3])/2)*G[0, s23/s45]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (6*coeff[2, 1] - 2*coeff[2, 2] - 3*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (-6*coeff[2, 1] + 2*coeff[2, 2] + 3*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (3*coeff[2, 1] - coeff[2, 2] - (3*coeff[2, 3])/2 + (3*coeff[2, 5])/8)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2 + 
 (4*coeff[2, 1] - (4*coeff[2, 2])/3 - 2*coeff[2, 3] + coeff[2, 5]/4)*
  G[0, s12/s34]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^3 + 
 (-4*coeff[2, 1] + (4*coeff[2, 2])/3 + 2*coeff[2, 3] - coeff[2, 5]/4)*
  G[0, s23/s51]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^3 + 
 ((-3*coeff[2, 1])/2 + coeff[2, 2]/2 + (3*coeff[2, 3])/4 - coeff[2, 5]/16)*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^4 + 
 (6*coeff[2, 1] - 3*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s34/(s12 - s45)]^2*
  G[0, 1 - s34/s12, 1] + (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*
  G[0, -(s51/s45)]^2*G[0, 1 - s34/s12, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*
  G[0, 1 - s34/s12, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1] - 
 2*coeff[2, 3]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2*
  G[0, 1 - s34/s12, 1] + 4*coeff[2, 2]*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1] - 
 2*coeff[2, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*
  G[0, 1 - s34/s12, 1] - (3*coeff[2, 5]*G[0, s12/s34]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*
   G[0, 1 - s34/s12, 1])/2 + (3*coeff[2, 5]*G[0, s23/s51]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*
   G[0, 1 - s34/s12, 1])/2 + (6*coeff[2, 1] - 2*coeff[2, 2] - 3*coeff[2, 3] + 
   (3*coeff[2, 5])/4)*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2*
  G[0, 1 - s34/s12, 1] + (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3] + 
   2*coeff[2, 4])*G[0, s23/s45]^2*G[0, s45/s23, 1] - 
 2*coeff[2, 4]*G[0, s23/s45]^2*G[0, -(s45/(s12 - s45)), 1] + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3] + 2*coeff[2, 4])*
  G[0, 1 - s23/s45]^2*G[0, -(s45/(s23 - s45)), 1] - 
 2*coeff[2, 4]*G[0, s12/s45]^2*G[0, -(s45/(s23 - s45)), 1] + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*G[0, s51/(s23 - s45)]^2*
  G[0, -(s45/(s23 - s45)), 1] + (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*
  G[0, -(s51/s45)]^2*G[0, -(s45/(s23 - s45)), 1] + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*G[0, -(s51/(s23 - s51))]^2*
  G[0, -(s45/(s23 - s45)), 1] + (6*coeff[2, 1] - coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2*
  G[0, -(s45/(s23 - s45)), 1] + (-6*coeff[2, 1] + 2*coeff[2, 2] + 
   3*coeff[2, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2*
  G[0, -(s45/(s23 - s45)), 1] + (12*coeff[2, 1] + 4*coeff[2, 2] - 
   2*coeff[2, 3] - 4*coeff[2, 4])*G[0, s45/s23, 1]*
  G[0, -(s45/(s23 - s45)), 1] + 4*coeff[2, 4]*G[0, -(s45/(s12 - s45)), 1]*
  G[0, -(s45/(s23 - s45)), 1] + (6*coeff[2, 1] - 3*coeff[2, 3] + 
   (3*coeff[2, 5])/4)*G[0, s12/s34]^2*G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (6*coeff[2, 1] - 3*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[0, 1 - s34/(-s12 + s34 + s45), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, s45/(s45 + s51), 1] + 
 (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*G[0, -(s34/(s12 - s34))]^2*
  G[0, s45/(s45 + s51), 1] + (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*
  G[0, s23/s45]^2*G[0, s45/(s45 + s51), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s12/s34]*G[0, s23/s51]*
  G[0, s45/(s45 + s51), 1] + (-12*coeff[2, 1] - 4*coeff[2, 2] + 
   2*coeff[2, 3])*G[0, s23/s51]^2*G[0, s45/(s45 + s51), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, s45/(s45 + s51), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, s45/(s45 + s51), 1] + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*
  G[0, -((s23*s34)/(s12*s51))]^2*G[0, s45/(s45 + s51), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, 1 - s34/s12, 1]*
  G[0, s45/(s45 + s51), 1] + (-12*coeff[2, 1] - 4*coeff[2, 2] + 
   2*coeff[2, 3])*G[0, -(s45/(s23 - s45)), 1]*G[0, s45/(s45 + s51), 1] + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*G[0, s23/s45]^2*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (6*coeff[2, 1] + 2*coeff[2, 2] - coeff[2, 3])*G[0, s23/s51]^2*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, -(s45/(s23 - s45)), 1]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (-6*coeff[2, 1] - 2*coeff[2, 2] + coeff[2, 3])*G[0, s23/s45]^2*
  G[0, 1 - s51/s23, 1] + (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, s12/s34]*G[0, s23/s51]*G[0, 1 - s51/s23, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s51]^2*
  G[0, 1 - s51/s23, 1] + (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[0, 1 - s51/s23, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, s23/s51]*G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s23/s51]^2*
  G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*G[0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 2*coeff[2, 3])*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[2, 1] + coeff[2, 3])*G[0, -(s34/(s12 - s34))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3])*G[0, s23/s45]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 2*coeff[2, 3])*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 2*coeff[2, 3])*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (6*coeff[2, 1] - coeff[2, 3])*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 2*coeff[2, 3])*G[0, 1 - s34/s12, 1]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[0, -(s45/(s23 - s45)), 1]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[2, 2]*G[0, -(s34/(s12 - s34))]^2*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, s23/s51]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, s23/s51]^2*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, 1 - s34/s12, 1]*
  G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (6*coeff[2, 1] - 2*coeff[2, 2] - 3*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[2, 1] + 2*coeff[2, 2] + 3*coeff[2, 3])*G[0, s23/s45]^2*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[2, 1] + 2*coeff[2, 2] + 3*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, 1 - s34/s12, 1]*G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*G[0, -(s45/(s23 - s45)), 1]*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + (6*coeff[2, 1] - 3*coeff[2, 3])*
  G[0, s23/s45]^2*G[s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]^2*G[s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[2, 5]*G[0, -(s45/(s23 - s45)), 1]*
   G[s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-6*coeff[2, 1] + 3*coeff[2, 3])*G[0, s23/s45]^2*
  G[-(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[-(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]^2*G[-(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[2, 5]*G[0, -(s45/(s23 - s45)), 1]*G[-(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*G[0, s12/s34]^2*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-48*coeff[2, 1] + 16*coeff[2, 3] - 3*coeff[2, 5])*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, -(s34/(s12 - s34))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s23/s51]^2*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*G[0, 1 - s34/s12, 1]*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (6*coeff[2, 1] - 3*coeff[2, 3])*G[0, s12/s34]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, -(s34/(s12 - s34))]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[2, 1] + 3*coeff[2, 3])*G[0, s23/s51]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[2, 1] + 3*coeff[2, 3])*G[0, -((s23*s34)/(s12*s51))]^2*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[2, 1] + 12*coeff[2, 3])*G[0, 1 - s34/s12, 1]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 2*coeff[2, 2]*G[0, s12/s34]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 8*coeff[2, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[-(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, -(s34/(s12 - s34))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, s23/s51]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[-(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]^2*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 8*coeff[2, 2]*G[0, 1 - s34/s12, 1]*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 3*coeff[2, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, -((s23*s34)/(s12*s51))]^2*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 3*coeff[2, 5]*G[0, 1 - s34/s12, 1]*G[-(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s12/s34]^2*
  G[1 - s34/(-s12 + s34 + s45), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[1 - s34/(-s12 + s34 + s45), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 2*coeff[2, 2]*G[0, s12/s34]^2*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[1 - s34/(-s12 + s34 + s45), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, -(s34/(s12 - s34))]^2*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, 1 - s34/s12, 1]*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s23/s45]^2*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, s23/s51]*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]^2*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*G[s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*G[s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*G[s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-6*coeff[2, 1] + 3*coeff[2, 3])*
  G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-6*coeff[2, 1] + 3*coeff[2, 3])*G[0, s23/s45]^2*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s12/s34]*G[0, s23/s51]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]^2*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (6*coeff[2, 1] - 3*coeff[2, 3])*
  G[0, -((s23*s34)/(s12*s51))]^2*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, 1 - s34/s12, 1]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, s23/s45]^2*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, s23/s51]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]^2*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, 1 - s34/s12, 1]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]^2*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[2, 5]*G[0, s23/s45]^2*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, s23/s51]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]^2*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[2, 5]*G[0, 1 - s34/s12, 1]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, -(s45/(s23 - s45)), 1]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*G[0, s23/s45]^2*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*G[0, s23/s51]^2*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, -(s45/(s23 - s45)), 1]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 2*coeff[2, 2]*G[0, s23/s45]^2*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, s23/s51]^2*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, -(s45/(s23 - s45)), 1]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (6*coeff[2, 1] - 3*coeff[2, 3])*G[0, s23/s45]^2*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s12/s34]*G[0, s23/s51]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s51]^2*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, -(s45/(s23 - s45)), 1]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]^2*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, s23/s51]*
   G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]^2*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, -(s45/(s23 - s45)), 1]*
   G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 4*coeff[2, 2]*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 2*coeff[2, 2]*G[0, -(s34/(s12 - s34))]^2*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[2, 2]*G[0, s23/s45]^2*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 2*coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]^2*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, 1 - s34/s12, 1]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, -(s45/(s23 - s45)), 1]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -(s34/(s12 - s34))]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 3] + (3*coeff[2, 5])/4)*
  G[0, -(s34/(s12 - s34))]^2*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*G[0, s23/s45]^2*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[0, -((s23*s34)/(s12*s51))]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, -((s23*s34)/(s12*s51))]^2*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, 1 - s34/s12, 1]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, -(s45/(s23 - s45)), 1]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -(s34/(s12 - s34))]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]^2*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[2, 5]*G[0, s23/s45]^2*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[0, -((s23*s34)/(s12*s51))]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[0, -((s23*s34)/(s12*s51))]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, -((s23*s34)/(s12*s51))]^2*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/4 + 
 (3*coeff[2, 5]*G[0, 1 - s34/s12, 1]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, -(s45/(s23 - s45)), 1]*
   G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 0, 1 - s34/s12, 1] + 
 (-24*coeff[2, 1] + 12*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 0, 1 - s34/s12, 1] + 
 8*coeff[2, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 0, 1 - s34/s12, 1] - 
 3*coeff[2, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*G[0, 0, 1 - s34/s12, 1] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3] - 8*coeff[2, 4])*
  G[0, s23/s45]*G[0, 0, s45/s23, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 0, -(s45/(s23 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
       s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
         (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
      (s45*(s23 + s34 - s51))]*G[0, 0, -(s45/(s23 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s45]*
  G[0, 0, s45/(s45 + s51), 1] + (-12*coeff[2, 1] - 4*coeff[2, 2] + 
   2*coeff[2, 3])*G[0, s23/s51]*G[0, 0, s45/(s45 + s51), 1] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*G[0, s23/s51]*
  G[0, 0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3])*G[0, s12/s34]*
  G[0, 0, 1 - s51/s23, 1] + (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, s23/s51]*G[0, 0, 1 - s51/s23, 1] + 
 (72*coeff[2, 1] - 4*coeff[2, 2] - 28*coeff[2, 3])*G[0, s12/s34]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-48*coeff[2, 1] + 4*coeff[2, 2] + 24*coeff[2, 3])*G[0, s12/s34]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (48*coeff[2, 1] - 16*coeff[2, 3])*
  G[0, s23/s45]*G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-48*coeff[2, 1] + 16*coeff[2, 3])*
  G[0, s23/s45]*G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 2] - 20*coeff[2, 3])*G[0, s23/s51]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-48*coeff[2, 1] + 8*coeff[2, 2] + 24*coeff[2, 3])*G[0, s23/s51]*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 2] + 12*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s12/s34]*G[0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 2] - 12*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s23/s51]*G[0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-48*coeff[2, 1] + 16*coeff[2, 3] - 3*coeff[2, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1, 1 - s34/s12, 1] + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1, 1 - s34/s12, 1] - 
 8*coeff[2, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1, 1 - s34/s12, 1] + 
 3*coeff[2, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*G[0, 1, 1 - s34/s12, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s45]*G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s51]*G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*
   G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1 - s34/s12, 1] + 
 (-24*coeff[2, 1] + 12*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1 - s34/s12, 1] + 
 8*coeff[2, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*G[0, 1 - s34/s12, 1 - s34/s12, 1] - 
 3*coeff[2, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*G[0, 1 - s34/s12, 1 - s34/s12, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3] - 4*coeff[2, 4])*
  G[0, s23/s45]*G[0, s45/s23, 1, 1] + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3] + 8*coeff[2, 4])*
  G[0, s23/s45]*G[0, s45/s23, s45/s23, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s45]*G[0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[0, s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[2, 4]*G[0, s23/s45]*G[0, -(s45/(s12 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[0, -(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]*G[0, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*G[0, -(s45/(s23 - s45)), 1, 1] - 
 (3*coeff[2, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
       s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
         (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
      (s45*(s23 + s34 - s51))]*G[0, -(s45/(s23 - s45)), 1, 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[0, -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[0, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[0, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s51]*
  G[0, s45/(s45 + s51), 1, 1] + (12*coeff[2, 1] + 4*coeff[2, 2] - 
   2*coeff[2, 3])*G[0, s23/s45]*G[0, s45/(s45 + s51), s45/(s45 + s51), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s51]*
  G[0, s45/(s45 + s51), s45/(s45 + s51), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[0, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[0, s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[2, 2]*G[0, s23/s45]*
  G[0, s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]*G[0, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s45]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*G[0, s23/s51]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[0, (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3])*G[0, s12/s34]*
  G[0, 1 - s51/s23, 1, 1] + (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, s23/s51]*G[0, 1 - s51/s23, 1, 1] + 
 (36*coeff[2, 1] + 12*coeff[2, 2] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[0, 1 - s51/s23, 1 - s51/s23, 1] + (12*coeff[2, 1] - 10*coeff[2, 3])*
  G[0, s23/s51]*G[0, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 10*coeff[2, 3])*G[0, s23/s51]*
  G[0, 1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 4*coeff[2, 2] - 8*coeff[2, 3])*G[0, s12/s34]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s12/s34]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[0, s23/s45]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[0, s23/s45]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[2, 3]*G[0, s23/s51]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-36*coeff[2, 1] + 14*coeff[2, 3])*G[0, s23/s51]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 2] + 12*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s12/s34]*G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 2] - 12*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3] - 4*coeff[2, 4])*
  G[0, s23/s45]*G[s45/s23, 0, 1, 1] + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3] + 8*coeff[2, 4])*
  G[0, s23/s45]*G[s45/s23, 0, s45/s23, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[s45/s23, 0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[2, 2]*G[0, s23/s45]*G[s45/s23, 0, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[s45/s23, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*G[0, s23/s45]*
  G[s45/s23, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 3*coeff[2, 5]*G[0, s23/s45]*
  G[s45/s23, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 4*coeff[2, 4]*G[0, s23/s45]*
  G[s45/s23, -(s45/(s12 - s45)), 1, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s45]*G[s45/s23, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/s23, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s45]*
  G[s45/s23, s45/(s45 + s51), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[s45/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[s45/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[s45/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s45]*
  G[s45/s23, 1 - s51/s23, 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s23/s45]*G[s45/s23, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[0, s23/s45]*
  G[s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s23/s45]*G[s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s23/s45]*G[s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[2, 4]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 0, 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 0, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[2, 2]*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3] + 4*coeff[2, 4])*
  G[0, s23/s45]*G[-(s45/(s12 - s45)), s45/s23, 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s23/s45]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s45]*G[-(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[-(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[-(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   1 - s34/(-s12 + s34 + s45), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[2, 1] - 2*coeff[2, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[-(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, s12/s34]*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 0, 1, 1] + (12*coeff[2, 1] + 4*coeff[2, 2] - 
   2*coeff[2, 3])*G[0, s23/s51]*G[s45/(s45 + s51), 0, 1, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 0, s45/(s45 + s51), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), 0, s45/(s45 + s51), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s51]*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[2, 5]*G[0, s23/s45]*G[s45/(s45 + s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[s45/(s45 + s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s23/s45]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]*G[s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[2, 2]*G[0, s23/s45]*G[s45/(s45 + s51), 
   (-s23 + s45)/(-s23 + s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 
   (-s23 + s45)/(-s23 + s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s45]*G[s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]*G[s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[2, 1] + 2*coeff[2, 3])*
  G[0, s23/s51]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s23/s51]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, s23/s45]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]*G[s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(-s23 + s45)/(-s23 + s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[(-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-36*coeff[2, 1] - 12*coeff[2, 2] + 6*coeff[2, 3])*G[0, s23/s51]*
  G[1 - s51/s23, 0, 1, 1] + (36*coeff[2, 1] + 12*coeff[2, 2] - 6*coeff[2, 3])*
  G[0, s23/s51]*G[1 - s51/s23, 0, 1 - s51/s23, 1] + 
 (24*coeff[2, 1] - 16*coeff[2, 3])*G[0, s23/s51]*
  G[1 - s51/s23, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + (-24*coeff[2, 1] + 16*coeff[2, 3])*
  G[0, s23/s51]*G[1 - s51/s23, 0, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[1 - s51/s23, 1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[1 - s51/s23, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[2, 2]*G[0, s23/s51]*
  G[1 - s51/s23, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[1 - s51/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s51]*
  G[1 - s51/s23, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[1 - s51/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[1 - s51/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[1 - s51/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s23/s51]*G[1 - s51/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-36*coeff[2, 1] + 18*coeff[2, 3])*G[0, s23/s51]*
  G[1 - s51/s23, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (9*coeff[2, 5]*G[0, s23/s51]*G[1 - s51/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + 4*coeff[2, 3]*G[0, s23/s51]*
  G[1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s23/s51]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3] - 3*coeff[2, 5])*
  G[0, s23/s51]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s23/s45]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s23/s45]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (3*coeff[2, 5]*G[0, s23/s45]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]*
   G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[2, 2]*G[0, s12/s34]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[0, s12/s34]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 4*coeff[2, 2]*G[0, s23/s51]*
  G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (3*coeff[2, 5]*G[0, s12/s34]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 - 
 (3*coeff[2, 5]*G[0, s23/s51]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-36*coeff[2, 1] - 12*coeff[2, 2] + 6*coeff[2, 3])*
  G[0, 0, 0, s45/(s45 + s51), 1] + 
 (36*coeff[2, 1] + 12*coeff[2, 2] - 6*coeff[2, 3])*
  G[0, 0, 0, (-s23 + s45)/(-s23 + s45 + s51), 1] + 
 (72*coeff[2, 1] + 24*coeff[2, 2] - 12*coeff[2, 3])*
  G[0, 0, 0, 1 - s51/s23, 1] + (-36*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, 0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (36*coeff[2, 1] - 12*coeff[2, 2] - 18*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, 0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*
  G[0, 0, 1, s45/(s45 + s51), 1] + 
 (-72*coeff[2, 1] - 24*coeff[2, 2] + 12*coeff[2, 3])*
  G[0, 0, 1, 1 - s51/s23, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, 0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, 0, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3])*
  G[0, 0, s45/(s45 + s51), s45/(s45 + s51), 1] + 
 (36*coeff[2, 1] + 12*coeff[2, 2] - 6*coeff[2, 3])*
  G[0, 0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (72*coeff[2, 1] + 24*coeff[2, 2] - 12*coeff[2, 3])*
  G[0, 0, 1 - s51/s23, 1 - s51/s23, 1] + (-48*coeff[2, 1] + 12*coeff[2, 3])*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, 0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (36*coeff[2, 1] - 12*coeff[2, 2] - 18*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, 0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, 1, 0, s45/(s45 + s51), 1] + 
 (-36*coeff[2, 1] - 12*coeff[2, 2] + 6*coeff[2, 3])*
  G[0, 1, 0, 1 - s51/s23, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, 1, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 3*coeff[2, 5]*
  G[0, 1, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3] - 4*coeff[2, 4])*
  G[0, 1, s45/s23, 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, 1, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, 1, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 4*coeff[2, 4]*G[0, 1, -(s45/(s12 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, 1, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, 1, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-48*coeff[2, 1] + 16*coeff[2, 3] - 3*coeff[2, 5])*
  G[0, 1, -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*G[0, 1, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 8*coeff[2, 2]*G[0, 1, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[2, 5]*G[0, 1, -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, 1, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, 1, (-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[2, 2]*G[0, 1, (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-48*coeff[2, 1] - 16*coeff[2, 2] + 8*coeff[2, 3])*
  G[0, 1, 1 - s51/s23, 1, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, 1, 1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, 1, 1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + (12*coeff[2, 1] - 2*coeff[2, 3])*
  G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, 1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*
  G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 - 
 4*coeff[2, 4]*G[0, s45/s23, 0, 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s45/s23, 0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[0, s45/s23, 0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s45/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, s45/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3] + 8*coeff[2, 4])*
  G[0, s45/s23, s45/s23, 1, 1] + (-24*coeff[2, 1] + 12*coeff[2, 3])*
  G[0, s45/s23, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 3*coeff[2, 5]*
  G[0, s45/s23, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 4]*G[0, s45/s23, -(s45/(s12 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s45/s23, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, s45/s23, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, s45/s23, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s45/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s45/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s45/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s45/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, s45/s23, 1 - s51/s23, 1, 1] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, s45/s23, 1 - s51/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[0, s45/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, s45/s23, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*
  G[0, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, s45/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 4*coeff[2, 4]*G[0, -(s45/(s12 - s45)), 0, 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s45)), 0, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[2, 2]*G[0, -(s45/(s12 - s45)), 0, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, -(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, -(s45/(s12 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, -(s45/(s12 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3] - 4*coeff[2, 4])*
  G[0, -(s45/(s12 - s45)), s45/s23, 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, -(s45/(s12 - s45)), s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, -(s45/(s12 - s45)), s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, -(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[2, 2]*
  G[0, -(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, -(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[0, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, -(s45/(s12 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*
  G[0, -(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[0, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-48*coeff[2, 1] + 16*coeff[2, 3] - 3*coeff[2, 5])*
  G[0, -(s45/(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*G[0, -(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 8*coeff[2, 2]*G[0, -(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[2, 5]*G[0, -(s45/(s12 - s34 - s45)), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[2, 2]*
  G[0, -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[0, -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   s45/(s45 + s51), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[2, 2]*
  G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[0, -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*
  G[0, -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[0, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, s45/(s45 + s51), 0, 1, 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, s45/(s45 + s51), 0, s45/(s45 + s51), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, s45/(s45 + s51), 1, 1, 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, s45/(s45 + s51), 1, s45/(s45 + s51), 1] + 
 (-24*coeff[2, 1] + 12*coeff[2, 3])*G[0, s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 3*coeff[2, 5]*G[0, s45/(s45 + s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[0, s45/(s45 + s51), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[2, 2]*
  G[0, s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[0, s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, s45/(s45 + s51), s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[0, s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[0, s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[0, s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[0, s45/(s45 + s51), 1 - s51/s23, 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[0, s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*
  G[0, s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[0, s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (36*coeff[2, 1] + 12*coeff[2, 2] - 6*coeff[2, 3])*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1, 1, 1] + 
 (-36*coeff[2, 1] - 12*coeff[2, 2] + 6*coeff[2, 3])*
  G[0, 1 - s51/s23, 0, 1, 1] + (36*coeff[2, 1] + 12*coeff[2, 2] - 
   6*coeff[2, 3])*G[0, 1 - s51/s23, 0, 1 - s51/s23, 1] + 
 (36*coeff[2, 1] + 12*coeff[2, 2] - 6*coeff[2, 3])*
  G[0, 1 - s51/s23, 1, 1 - s51/s23, 1] + 
 (72*coeff[2, 1] + 24*coeff[2, 2] - 12*coeff[2, 3])*
  G[0, 1 - s51/s23, 1 - s51/s23, 1, 1] + (-60*coeff[2, 1] + 18*coeff[2, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (36*coeff[2, 1] - 12*coeff[2, 2] - 18*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 0, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 0, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), 0, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 0, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3] - 4*coeff[2, 4])*
  G[-(s45/(s12 - s45)), 0, s45/s23, 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[-(s45/(s12 - s45)), 0, s45/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 0, s45/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 4*coeff[2, 4]*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 0, 
   -(s45/(s12 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + 
      s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 0, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[2, 2]*
  G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 0, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 0, 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 0, 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), 0, 1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 0, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 1, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[-(s45/(s12 - s45)), 1, -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 12*coeff[2, 3])*G[-(s45/(s12 - s45)), 1, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 8*coeff[2, 2]*
  G[-(s45/(s12 - s45)), 1, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 3*coeff[2, 5]*G[-(s45/(s12 - s45)), 1, -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 1, 1 - s34/(-s12 + s34 + s45), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 1, 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), 1, 1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3])*G[-(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*
  G[-(s45/(s12 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-24*coeff[2, 1] + 12*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 8*coeff[2, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 3*coeff[2, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] - 6*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   1, 1] + (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 1 - s34/(-s12 + s34 + s45), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   1 - s34/(-s12 + s34 + s45), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + (-24*coeff[2, 1] + 8*coeff[2, 3])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3])*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), 1, 1] + (24*coeff[2, 1] - 8*coeff[2, 3] + 
   (3*coeff[2, 5])/2)*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[-(s45/(s12 - s45)), 
   (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
    (s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s45)), (s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[-(s45/(s12 - s45)), (s45*(s34 - s51))/
     (s34*s45 + (s12 - s45)*s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*
  G[s45/(s45 + s51), 0, 1, 1, 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[s45/(s45 + s51), 0, 1, s45/(s45 + s51), 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[s45/(s45 + s51), 0, s45/(s45 + s51), 1, 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[s45/(s45 + s51), 1, 0, 1, 1] + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[s45/(s45 + s51), 1, 0, s45/(s45 + s51), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-36*coeff[2, 1] + 18*coeff[2, 3])*G[s45/(s45 + s51), 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (9*coeff[2, 5]*G[s45/(s45 + s51), 1, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), 1, -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[s45/(s45 + s51), 1, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] + 4*coeff[2, 2]*
  G[s45/(s45 + s51), 1, -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[s45/(s45 + s51), 1, -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[s45/(s45 + s51), 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[s45/(s45 + s51), 1, (-s23 + s45)/(-s23 + s45 + s51), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), 1, (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[s45/(s45 + s51), 1, (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[s45/(s45 + s51), 1, 1 - s51/s23, 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[s45/(s45 + s51), 1, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), 1, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (-36*coeff[2, 1] + 14*coeff[2, 3])*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (12*coeff[2, 1] - 4*coeff[2, 2] - 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[s45/(s45 + s51), 
   -(s45/(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[s45/(s45 + s51), 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[2, 2]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] - 
 (3*coeff[2, 5]*G[s45/(s45 + s51), -(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[s45/(s45 + s51), s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), s45/(s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), s45/(s45 + s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[s45/(s45 + s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3])*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 4*coeff[2, 2]*G[s45/(s45 + s51), (-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 1, 1] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[s45/(s45 + s51), 1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), 1 - s51/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[s45/(s45 + s51), 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1, 1] + 
 (-36*coeff[2, 1] + 10*coeff[2, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] - 
 4*coeff[2, 2]*G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 2] - 12*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (3*coeff[2, 5]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(-s23 + s45)/(-s23 + s45 + s51), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 4*coeff[2, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(-s23 + s45)/(-s23 + s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 4*coeff[2, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1, 1] + 
 4*coeff[2, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1, 1] + 
 (-72*coeff[2, 1] - 24*coeff[2, 2] + 12*coeff[2, 3])*
  G[1 - s51/s23, 0, 1, 1, 1] + (36*coeff[2, 1] + 12*coeff[2, 2] - 
   6*coeff[2, 3])*G[1 - s51/s23, 0, 1, 1 - s51/s23, 1] + 
 (36*coeff[2, 1] + 12*coeff[2, 2] - 6*coeff[2, 3])*
  G[1 - s51/s23, 0, 1 - s51/s23, 1, 1] + 
 (-36*coeff[2, 1] - 12*coeff[2, 2] + 6*coeff[2, 3])*
  G[1 - s51/s23, 1, 0, 1, 1] + (36*coeff[2, 1] + 12*coeff[2, 2] - 
   6*coeff[2, 3])*G[1 - s51/s23, 1, 0, 1 - s51/s23, 1] + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[1 - s51/s23, 1, 1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*G[1 - s51/s23, 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 8*coeff[2, 2]*G[1 - s51/s23, 1, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[2, 5]*G[1 - s51/s23, 1, 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
     s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (12*coeff[2, 1] + 4*coeff[2, 2] - 2*coeff[2, 3])*
  G[1 - s51/s23, 1, s45/(s45 + s51), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[1 - s51/s23, 1, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[1 - s51/s23, 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[1 - s51/s23, 1, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[1 - s51/s23, 1, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-36*coeff[2, 1] + 18*coeff[2, 3])*G[1 - s51/s23, 1, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (9*coeff[2, 5]*G[1 - s51/s23, 1, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[1 - s51/s23, 1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3])*G[1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[1 - s51/s23, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*
  G[1 - s51/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[1 - s51/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[1 - s51/s23, 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*
  G[1 - s51/s23, s45/(s45 + s51), 1, 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[1 - s51/s23, s45/(s45 + s51), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[1 - s51/s23, s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[1 - s51/s23, s45/(s45 + s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[1 - s51/s23, s45/(s45 + s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[1 - s51/s23, s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*G[1 - s51/s23, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[2, 2]*G[1 - s51/s23, s45/(s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (3*coeff[2, 5]*G[1 - s51/s23, s45/(s45 + s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-36*coeff[2, 1] + 18*coeff[2, 3])*G[1 - s51/s23, 1 - s51/s23, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 (9*coeff[2, 5]*G[1 - s51/s23, 1 - s51/s23, 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-36*coeff[2, 1] + 18*coeff[2, 3])*G[1 - s51/s23, 1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 (9*coeff[2, 5]*G[1 - s51/s23, 1 - s51/s23, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (24*coeff[2, 1] - 4*coeff[2, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[2, 2]*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 2] + 12*coeff[2, 3] - 3*coeff[2, 5])*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] - 
 (3*coeff[2, 5]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-48*coeff[2, 1] + 16*coeff[2, 3] - 3*coeff[2, 5])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (24*coeff[2, 1] - 12*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 8*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -(s45/(s12 - s34 - s45)), -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + 
      s34*s45 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1] - 4*coeff[2, 2]*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-12*coeff[2, 1] - 4*coeff[2, 2] + 2*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, s45/(s45 + s51), 1, 
   1] + (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (36*coeff[2, 1] - 14*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   1, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   1, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] - 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    -(s45/(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), -(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] - 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -(s45/(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    -(s45/(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 1, 
   1] + (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] - 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    s45/(s45 + s51), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + 
     s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] - 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + (48*coeff[2, 1] - 16*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1] + 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1, 1] + 
 4*coeff[2, 2]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 (-24*coeff[2, 1] + 8*coeff[2, 2] + 12*coeff[2, 3])*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
   (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] - 
 (3*coeff[2, 5]*G[(s45*(s34 - s51))/(s34*s45 + (s12 - s45)*s51), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 4*coeff[2, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1] + 
 4*coeff[2, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), 1, (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1] + 
 4*coeff[2, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1, 1, 1] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1] - 
 (3*coeff[2, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1, (s12*s23 - s23*s34 - 2*s23*s45 - 
      s34*s45 - s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1, (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1] - 
 (3*coeff[2, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1])/2 + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1, 1, 1] - 
 (3*coeff[2, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1, 1, 1])/2 + 
 (-12*coeff[2, 1] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, s34/(s12 - s45)]^2*MZV[{2}] + 
 (-24*coeff[2, 1] - 8*coeff[2, 2] + 4*coeff[2, 3])*G[0, s23/s51]*
  G[0, s51/(s23 - s45)]*MZV[{2}] + 
 (-30*coeff[2, 1] - 10*coeff[2, 2] + 5*coeff[2, 3])*G[0, s51/(s23 - s45)]^2*
  MZV[{2}] + (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*G[0, s23/s51]*
  G[0, -(s51/s45)]*MZV[{2}] + (42*coeff[2, 1] + 14*coeff[2, 2] - 
   7*coeff[2, 3])*G[0, -(s51/s45)]^2*MZV[{2}] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*G[0, s12/s34]*
  G[0, -(s51/(s23 - s51))]*MZV[{2}] + 
 (-48*coeff[2, 1] - 16*coeff[2, 2] + 8*coeff[2, 3])*G[0, s23/s51]*
  G[0, -(s51/(s23 - s51))]*MZV[{2}] + 
 (-66*coeff[2, 1] - 22*coeff[2, 2] + 11*coeff[2, 3])*
  G[0, -(s51/(s23 - s51))]^2*MZV[{2}] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, -(s34/(s12 - s34))]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (-48*coeff[2, 1] + 16*coeff[2, 3] - 3*coeff[2, 5])*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 (-12*coeff[2, 1] + 4*coeff[2, 3] - (3*coeff[2, 5])/4)*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*MZV[{2}] + 
 (-12*coeff[2, 1] - 2*coeff[2, 3])*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, -(s34/(s12 - s34))]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - 
     s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (12*coeff[2, 1] - 6*coeff[2, 3])*
  G[0, s23/s45]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (12*coeff[2, 1] + 2*coeff[2, 3])*
  G[0, s23/s51]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (24*coeff[2, 1] - 12*coeff[2, 3])*
  G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{2}] + (18*coeff[2, 1] - 5*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s45*(s23 + s34 - s51))]^2*MZV[{2}] + 
 (72*coeff[2, 1] - 24*coeff[2, 3] + (9*coeff[2, 5])/2)*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*
  G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s12 - s34 + s51))]*MZV[{2}] + 
 (-36*coeff[2, 1] + 18*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*
  G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*MZV[{2}] + 4*coeff[2, 2]*G[0, s12/s34]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] - 
 4*coeff[2, 2]*G[0, -(s34/(s12 - s34))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 4*coeff[2, 2]*G[0, s23/s51]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] - 
 8*coeff[2, 2]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] + 
 12*coeff[2, 2]*G[0, (s12*s23 - s23*s34 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s12 - s34 + s51))]*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{2}] - 
 2*coeff[2, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*(s12 + s23 - s45)*s45)]^2*MZV[{2}] + 
 (24*coeff[2, 1] - 8*coeff[2, 2] - 12*coeff[2, 3] + 3*coeff[2, 5])*
  G[0, s12/s34]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*MZV[{2}] + 
 (3*coeff[2, 5]*G[0, -(s34/(s12 - s34))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}])/2 + 
 (3*coeff[2, 5]*G[0, s23/s45]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}])/2 + 
 (-24*coeff[2, 1] + 8*coeff[2, 2] + 12*coeff[2, 3] - 3*coeff[2, 5])*
  G[0, s23/s51]*G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s45*(s23 + s34 - s51))]*MZV[{2}] + 
 3*coeff[2, 5]*G[0, -((s23*s34)/(s12*s51))]*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}] - 
 (9*coeff[2, 5]*G[0, -1/2*(-(s12*s23) + s23*s34 + s34*s45 + s12*s51 - 
       s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
         (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
      (s45*(s12 - s34 + s51))]*
   G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]*MZV[{2}])/2 + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 - s34*s45 + s12*s51 + s45*s51 + 
       Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
           s45*(-s34 + s51))^2])/(s45*(s23 + s34 - s51))]^2*MZV[{2}] + 
 (24*coeff[2, 1] - 12*coeff[2, 3] + 3*coeff[2, 5])*
  G[0, 1 - s34/(-s12 + s34 + s45), 1]*MZV[{2}] + 
 (-36*coeff[2, 1] - 12*coeff[2, 2] + 6*coeff[2, 3])*G[0, s45/(s45 + s51), 1]*
  MZV[{2}] + (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*
  G[0, (-s23 + s45)/(-s23 + s45 + s51), 1]*MZV[{2}] + 
 (24*coeff[2, 1] + 8*coeff[2, 2] - 4*coeff[2, 3])*G[0, 1 - s51/s23, 1]*
  MZV[{2}] + (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[0, (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + s34*s45 + 
     2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (12*coeff[2, 1] - 2*coeff[2, 3])*
  G[0, -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] + 
 4*coeff[2, 2]*G[0, (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 
     2*s45^2 + s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-12*coeff[2, 1] + 4*coeff[2, 2] + 6*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[0, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}] + 
 (24*coeff[2, 1] - 8*coeff[2, 3] + (3*coeff[2, 5])/2)*
  G[-(s45/(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (-12*coeff[2, 1] + 6*coeff[2, 3])*G[-(s45/(s12 - s34 - s45)), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] + 
 4*coeff[2, 2]*G[-(s45/(s12 - s34 - s45)), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] - 
 (3*coeff[2, 5]*G[-(s45/(s12 - s34 - s45)), 
    (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(2*s23*(s12 - s34 - s45)), 1]*MZV[{2}])/2 + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[1 - s34/(-s12 + s34 + s45), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 8*coeff[2, 2]*G[1 - s34/(-s12 + s34 + s45), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-72*coeff[2, 1] + 24*coeff[2, 3] - (9*coeff[2, 5])/2)*
  G[s45/(s45 + s51), (-2*(s12 + s23 - s45)*s45)/(-(s23*s34) - 2*s23*s45 + 
     s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (36*coeff[2, 1] - 18*coeff[2, 3])*G[s45/(s45 + s51), 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] - 
 12*coeff[2, 2]*G[s45/(s45 + s51), (-(s12*s23) + s23*s34 + 2*s12*s45 + 
     2*s23*s45 - s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (9*coeff[2, 5]*G[s45/(s45 + s51), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}])/2 + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[(-s23 + s45)/(-s23 + s45 + s51), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 8*coeff[2, 2]*G[(-s23 + s45)/(-s23 + s45 + s51), 
   (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + 
     s12*s51 - s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-24*coeff[2, 1] + 12*coeff[2, 3])*G[1 - s51/s23, 
   -1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - s45*s51 + 
      Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + (s23*s34 + s12*(s23 - s51) + 
          s45*(-s34 + s51))^2])/(s23*(s12 - s34 - s45)), 1]*MZV[{2}] - 
 3*coeff[2, 5]*G[1 - s51/s23, (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
     s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}] - 
 4*coeff[2, 2]*G[-1/2*(-(s12*s23) + s23*s34 + 2*s23*s45 + s34*s45 + s12*s51 - 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (s23*(s12 - s34 - s45)), (-(s12*s23) + s23*s34 + 2*s12*s45 + 2*s23*s45 - 
     s34*s45 - 2*s45^2 + s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 - s34 - s45)*(-s23 + s45 + s51)), 1]*MZV[{2}] + 
 (-24*coeff[2, 1] + 8*coeff[2, 3] - (3*coeff[2, 5])/2)*
  G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s23*(s12 - s34 - s45)), (-2*(s12 + s23 - s45)*s45)/
    (-(s23*s34) - 2*s23*s45 + s34*s45 + 2*s45^2 + s12*(s23 - 2*s45 - s51) + 
     s45*s51 - Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2]), 1]*MZV[{2}] + 
 (3*coeff[2, 5]*G[(s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - s12*s51 + 
      s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), (s12*s23 - s23*s34 - 2*s23*s45 - s34*s45 - 
      s12*s51 + s45*s51 + Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
        (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
     (2*s23*(s12 - s34 - s45)), 1]*MZV[{2}])/2 + 
 (48*coeff[2, 1] - 16*coeff[2, 3] + 3*coeff[2, 5])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 - 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{3}] + (-12*coeff[2, 1] + 6*coeff[2, 3])*
  G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 - s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*s45*(s23 + s34 - s51))]*MZV[{3}] + 
 8*coeff[2, 2]*G[0, (s12*s23 - s23*s34 + s34*s45 - s12*s51 + s45*s51 + 
     Sqrt[4*s12*s23*s34*(-s23 + s45 + s51) + 
       (s23*s34 + s12*(s23 - s51) + s45*(-s34 + s51))^2])/
    (2*(s12 + s23 - s45)*s45)]*MZV[{3}]


==> anc/data/int2PF.m <==
((113659800*coeff[2, 1] - 95630172*coeff[2, 2] + 26250203*coeff[2, 3])*
   F[4, 1])/552960 + ((541200*coeff[2, 1] + 154296*coeff[2, 2] + 
    1012051*coeff[2, 3])*F[4, 2])/34560 - 
 ((6480*coeff[2, 1] + 4417*coeff[2, 2] + 15022*coeff[2, 3])*F[4, 3])/4320 - 
 ((12442200*coeff[2, 1] - 3033084*coeff[2, 2] + 12493091*coeff[2, 3])*
   F[4, 4])/184320 + ((121380*coeff[2, 1] + 54986*coeff[2, 2] + 
    250651*coeff[2, 3])*F[4, 5])/2160 - 
 ((59280*coeff[2, 1] - 56074*coeff[2, 2] + 8551*coeff[2, 3])*F[4, 6])/7680 + 
 ((664800*coeff[2, 1] + 324012*coeff[2, 2] + 1436927*coeff[2, 3])*F[4, 7])/
  17280 - ((755520*coeff[2, 1] + 367323*coeff[2, 2] + 1625288*coeff[2, 3])*
   F[4, 8])/4320 + ((365994600*coeff[2, 1] - 141915684*coeff[2, 2] + 
    303819461*coeff[2, 3])*F[4, 9])/552960 - 
 ((7800*coeff[2, 1] + 17172*coeff[2, 2] + 37457*coeff[2, 3])*F[4, 10])/1440 + 
 ((1908*coeff[2, 1] + 743*coeff[2, 2] + 3872*coeff[2, 3])*F[4, 11])/144 - 
 ((815106120*coeff[2, 1] - 137654868*coeff[2, 2] + 917810897*coeff[2, 3])*
   F[4, 12])/1658880 - ((1020*coeff[2, 1] + 444*coeff[2, 2] + 
    1909*coeff[2, 3])*F[4, 13])/720 - 
 ((56105880*coeff[2, 1] - 28263324*coeff[2, 2] + 38665211*coeff[2, 3])*
   F[4, 14])/1658880 + ((27600*coeff[2, 1] + 1959*coeff[2, 2] + 
    44204*coeff[2, 3])*F[4, 15])/2880 + 
 ((10560*coeff[2, 1] + 6673*coeff[2, 2] + 25458*coeff[2, 3])*F[4, 16])/1440 + 
 ((101880*coeff[2, 1] + 34979*coeff[2, 2] + 198824*coeff[2, 3])*F[4, 17])/
  4320 - ((71354280*coeff[2, 1] - 69710964*coeff[2, 2] + 3952621*coeff[2, 3])*
   F[4, 18])/829440 - ((22512*coeff[2, 1] + 6192*coeff[2, 2] + 
    41593*coeff[2, 3])*F[4, 19])/2592 + 
 ((45300*coeff[2, 1] + 18256*coeff[2, 2] + 91361*coeff[2, 3])*F[4, 20])/
  6480 - ((8520*coeff[2, 1] + 4081*coeff[2, 2] + 18156*coeff[2, 3])*F[4, 21])/
  1440 - ((13642920*coeff[2, 1] - 3166084*coeff[2, 2] + 13446701*coeff[2, 3])*
   F[4, 22])/552960 + ((44*coeff[2, 2] + 59*coeff[2, 3])*F[4, 23])/180 - 
 ((27600*coeff[2, 1] + 5631*coeff[2, 2] + 48296*coeff[2, 3])*F[4, 24])/1080 - 
 (eps5*coeff[2, 5]*F[4, 25])/6 + 
 ((1290*coeff[2, 1] + 303*coeff[2, 2] + 2188*coeff[2, 3])*F[4, 26])/180 - 
 ((1290*coeff[2, 1] + 273*coeff[2, 2] + 2143*coeff[2, 3])*F[4, 27])/180 - 
 ((268320*coeff[2, 1] + 116311*coeff[2, 2] + 547166*coeff[2, 3])*F[4, 29])/
  12960 + ((1780313640*coeff[2, 1] - 380647524*coeff[2, 2] + 
    1882800461*coeff[2, 3])*F[4, 30])/4976640 + 
 ((692840760*coeff[2, 1] - 153481116*coeff[2, 2] + 727463879*coeff[2, 3])*
   F[4, 31])/1658880 - ((103800*coeff[2, 1] + 56094*coeff[2, 2] + 
    233299*coeff[2, 3])*F[4, 32])/6480 + 
 ((2496*coeff[2, 1] + 5100*coeff[2, 2] + 11293*coeff[2, 3])*F[4, 33])/864 + 
 ((57432*coeff[2, 1] + 27583*coeff[2, 2] + 121112*coeff[2, 3])*F[4, 34])/
  1296 - ((211080*coeff[2, 1] + 102517*coeff[2, 2] + 447602*coeff[2, 3])*
   F[4, 35])/4320 - ((812479560*coeff[2, 1] - 141328596*coeff[2, 2] + 
    911399729*coeff[2, 3])*F[4, 36])/4976640 - 
 ((188*coeff[2, 2] + 233*coeff[2, 3])*F[4, 37])/360 - 
 ((2700*coeff[2, 1] + 701*coeff[2, 2] + 4906*coeff[2, 3])*F[4, 38])/120 - 
 ((24*coeff[2, 2] + 29*coeff[2, 3])*F[4, 40])/90 - 
 (eps5*coeff[2, 5]*F[4, 41])/6 - 
 ((212665800*coeff[2, 1] - 13487316*coeff[2, 2] + 277890049*coeff[2, 3])*
   F[4, 42])/4976640 - ((7320*coeff[2, 1] + 10568*coeff[2, 2] + 
    25493*coeff[2, 3])*F[4, 43])/7680 + 
 ((26945400*coeff[2, 1] - 10377852*coeff[2, 2] + 22940863*coeff[2, 3])*
   F[4, 44])/414720 - ((9540*coeff[2, 1] + 3877*coeff[2, 2] + 
    19597*coeff[2, 3])*F[4, 46])/1080 + 
 ((9540*coeff[2, 1] + 3751*coeff[2, 2] + 19426*coeff[2, 3])*F[4, 47])/540 - 
 ((2*coeff[2, 2] + coeff[2, 3])*F[4, 48])/18 - 
 (eps5*(coeff[2, 4] - 2*coeff[2, 5])*F[4, 49])/9 + 
 ((coeff[2, 2] + 2*coeff[2, 3])*F[4, 50])/9 - 
 ((16*coeff[2, 2] + 21*coeff[2, 3])*F[4, 52])/40 - 
 ((12*coeff[2, 2] + 17*coeff[2, 3])*F[4, 53])/120 - 
 ((2112*coeff[2, 1] + 893*coeff[2, 2] + 4342*coeff[2, 3])*F[4, 55])/864 + 
 ((10560*coeff[2, 1] + 4249*coeff[2, 2] + 21314*coeff[2, 3])*F[4, 56])/4320 + 
 ((10417800*coeff[2, 1] - 2857812*coeff[2, 2] + 10299073*coeff[2, 3])*
   F[4, 57])/829440 - ((2765688*coeff[2, 1] - 626988*coeff[2, 2] + 
    2946239*coeff[2, 3])*F[4, 58])/165888 - 
 ((28*coeff[2, 2] + 33*coeff[2, 3])*F[4, 59])/120 - 
 ((4*coeff[2, 2] + 9*coeff[2, 3])*F[4, 60])/120 - 
 ((coeff[2, 2] + coeff[2, 3])*F[4, 62])/10 - 
 ((65400*coeff[2, 1] + 7728*coeff[2, 2] + 111173*coeff[2, 3])*F[4, 65])/
  17280 - ((609816*coeff[2, 1] + 673488*coeff[2, 2] + 1823173*coeff[2, 3])*
   F[4, 66])/13824 + ((15355920*coeff[2, 1] + 1808646*coeff[2, 2] + 
    25595611*coeff[2, 3])*F[4, 67])/881280 + 
 ((46132440*coeff[2, 1] + 120667008*coeff[2, 2] + 232367273*coeff[2, 3])*
   F[4, 68])/1762560 - ((344760*coeff[2, 1] + 248412*coeff[2, 2] + 
    876227*coeff[2, 3])*F[4, 69])/8640 - 
 ((52440*coeff[2, 1] + 312576*coeff[2, 2] + 507281*coeff[2, 3])*F[4, 70])/
  23040 + ((180360*coeff[2, 1] + 77936*coeff[2, 2] + 384031*coeff[2, 3])*
   F[4, 71])/23040 - ((27600*coeff[2, 1] + 4983*coeff[2, 2] + 
    48308*coeff[2, 3])*F[4, 72])/8640 - 
 ((13080*coeff[2, 1] + 108144*coeff[2, 2] + 171409*coeff[2, 3])*F[4, 73])/
  11520 - ((1095000*coeff[2, 1] + 860688*coeff[2, 2] + 2764373*coeff[2, 3])*
   F[4, 74])/69120 - ((986520*coeff[2, 1] + 2109744*coeff[2, 2] + 
    4440769*coeff[2, 3])*F[4, 75])/207360 + 
 ((-21720*coeff[2, 1] + 95088*coeff[2, 2] + 92663*coeff[2, 3])*F[4, 76])/
  23040 + ((-52680*coeff[2, 1] + 1623396*coeff[2, 2] + 2210711*coeff[2, 3])*
   F[4, 77])/138240 - (11*(18*coeff[2, 2] + 23*coeff[2, 3])*F[4, 79])/90 - 
 ((245640*coeff[2, 1] + 191328*coeff[2, 2] + 640603*coeff[2, 3])*F[4, 81])/
  8640 + ((5928*coeff[2, 1] + 4064*coeff[2, 2] + 14663*coeff[2, 3])*F[4, 82])/
  192 + ((1725240*coeff[2, 1] + 1744608*coeff[2, 2] + 4931653*coeff[2, 3])*
   F[4, 84])/103680 - ((6953880*coeff[2, 1] + 842064*coeff[2, 2] + 
    11732779*coeff[2, 3])*F[4, 85])/1321920 + 
 ((320520*coeff[2, 1] + 242532*coeff[2, 2] + 833947*coeff[2, 3])*F[4, 86])/
  25920 - ((2835480*coeff[2, 1] + 3939504*coeff[2, 2] + 9545329*coeff[2, 3])*
   F[4, 87])/103680 + ((1887720*coeff[2, 1] + 3418752*coeff[2, 2] + 
    7485527*coeff[2, 3])*F[4, 88])/69120 - 
 ((1200*coeff[2, 1] - 192*coeff[2, 2] + 1543*coeff[2, 3])*F[4, 89])/1080 + 
 ((10920*coeff[2, 1] - 57312*coeff[2, 2] - 62737*coeff[2, 3])*F[4, 90])/
  2880 - ((420*coeff[2, 1] - 184*coeff[2, 2] + 351*coeff[2, 3])*F[4, 94])/
  240 - ((5390040*coeff[2, 1] + 1271988*coeff[2, 2] + 8958283*coeff[2, 3])*
   F[4, 95])/276480 + ((23640*coeff[2, 1] + 311856*coeff[2, 2] + 
    464201*coeff[2, 3])*F[4, 97])/34560 - 
 ((52440*coeff[2, 1] + 312576*coeff[2, 2] + 507281*coeff[2, 3])*F[4, 98])/
  17280 + ((300*coeff[2, 1] - 6*coeff[2, 2] + 439*coeff[2, 3])*F[4, 101])/
  270 + ((13080*coeff[2, 1] + 108144*coeff[2, 2] + 171409*coeff[2, 3])*
   F[4, 106])/34560 - ((41880*coeff[2, 1] + 108864*coeff[2, 2] + 
    214489*coeff[2, 3])*F[4, 107])/34560 - 
 ((4200*coeff[2, 1] + 52428*coeff[2, 2] + 70973*coeff[2, 3])*F[4, 108])/
  46080 + ((106080*coeff[2, 1] - 97248*coeff[2, 2] + 22337*coeff[2, 3])*
   F[4, 115])/17280 - ((2221800*coeff[2, 1] + 30891*coeff[2, 2] + 
    3332051*coeff[2, 3])*F[4, 116])/17280 + 
 ((2644320*coeff[2, 1] - 2668578*coeff[2, 2] + 409267*coeff[2, 3])*F[4, 117])/
  293760 + ((138098640*coeff[2, 1] + 27464298*coeff[2, 2] + 
    240742273*coeff[2, 3])*F[4, 118])/881280 - 
 ((127560*coeff[2, 1] - 14937*coeff[2, 2] + 168058*coeff[2, 3])*F[4, 119])/
  5760 + ((9336*coeff[2, 1] + 4593*coeff[2, 2] + 20141*coeff[2, 3])*
   F[4, 120])/1152 - ((9888*coeff[2, 1] + 22308*coeff[2, 2] + 
    46685*coeff[2, 3])*F[4, 121])/3456 - 
 ((84240*coeff[2, 1] - 80502*coeff[2, 2] + 11483*coeff[2, 3])*F[4, 122])/
  5760 - ((398280*coeff[2, 1] + 39963*coeff[2, 2] + 657238*coeff[2, 3])*
   F[4, 123])/17280 - ((931080*coeff[2, 1] + 71727*coeff[2, 2] + 
    1475167*coeff[2, 3])*F[4, 124])/51840 + 
 ((59640*coeff[2, 1] - 31659*coeff[2, 2] + 45056*coeff[2, 3])*F[4, 125])/
  5760 - ((108120*coeff[2, 1] - 86592*coeff[2, 2] + 35713*coeff[2, 3])*
   F[4, 126])/4320 + ((120*coeff[2, 1] + 138*coeff[2, 2] + 343*coeff[2, 3])*
   F[4, 127])/1080 + ((2880*coeff[2, 1] + 2987*coeff[2, 2] + 
    8377*coeff[2, 3])*F[4, 128])/360 - 
 ((39480*coeff[2, 1] + 15921*coeff[2, 2] + 82091*coeff[2, 3])*F[4, 130])/
  2160 + ((34680*coeff[2, 1] + 17757*coeff[2, 2] + 77572*coeff[2, 3])*
   F[4, 131])/2160 + ((2288400*coeff[2, 1] + 67098*coeff[2, 2] + 
    3487223*coeff[2, 3])*F[4, 133])/51840 + 
 ((258024*coeff[2, 1] - 17211*coeff[2, 2] + 299884*coeff[2, 3])*F[4, 134])/
  66096 - ((531240*coeff[2, 1] - 15657*coeff[2, 2] + 765782*coeff[2, 3])*
   F[4, 135])/5184 + ((2023800*coeff[2, 1] - 90123*coeff[2, 2] + 
    2872997*coeff[2, 3])*F[4, 136])/17280 + 
 ((2760*coeff[2, 1] - 438*coeff[2, 2] + 3467*coeff[2, 3])*F[4, 137])/2160 + 
 (-2*coeff[2, 1] + (19406*coeff[2, 2] + 19471*coeff[2, 3])/1440)*F[4, 138] - 
 ((240*coeff[2, 1] - 116*coeff[2, 2] + 179*coeff[2, 3])*F[4, 140])/180 + 
 ((27816*coeff[2, 1] - 3693*coeff[2, 2] + 36065*coeff[2, 3])*F[4, 143])/
  1728 - ((126120*coeff[2, 1] - 10257*coeff[2, 2] + 172828*coeff[2, 3])*
   F[4, 144])/4320 + ((4*coeff[2, 2] + 5*coeff[2, 3])*F[4, 145])/12 - 
 ((68*coeff[2, 2] + 103*coeff[2, 3])*F[4, 147])/360 + 
 ((-7*coeff[2, 1])/6 + (5*coeff[2, 2])/8 - (223*coeff[2, 3])/288)*F[4, 149] - 
 ((240*coeff[2, 1] - 116*coeff[2, 2] + 179*coeff[2, 3])*F[4, 150])/480 + 
 ((114000*coeff[2, 1] - 15558*coeff[2, 2] + 146027*coeff[2, 3])*F[4, 152])/
  17280 - ((96720*coeff[2, 1] + 714*coeff[2, 2] + 144029*coeff[2, 3])*
   F[4, 153])/17280 + ((40*coeff[2, 1] - 14*coeff[2, 2] + 41*coeff[2, 3])*
   F[4, 154])/80 - ((120*coeff[2, 1] - 18*coeff[2, 2] + 127*coeff[2, 3])*
   F[4, 155])/720 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[4, 157])/90 + ((36335400*coeff[2, 1] - 27861459*coeff[2, 2] + 
    15232001*coeff[2, 3])*F[4, 160])/440640 + 
 ((6240*coeff[2, 1] - 966*coeff[2, 2] + 7789*coeff[2, 3])*F[4, 161])/5760 + 
 ((647520*coeff[2, 1] + 333552*coeff[2, 2] + 1432697*coeff[2, 3])*F[4, 162])/
  17280 + ((3075480*coeff[2, 1] - 3272941*coeff[2, 2] + 19904*coeff[2, 3])*
   F[4, 163])/48960 - ((1481640*coeff[2, 1] - 550791*coeff[2, 2] + 
    1460579*coeff[2, 3])*F[4, 164])/146880 + 
 ((27600*coeff[2, 1] + 7431*coeff[2, 2] + 50636*coeff[2, 3])*F[4, 165])/
  2880 - ((23236680*coeff[2, 1] - 18855408*coeff[2, 2] + 8474227*coeff[2, 3])*
   F[4, 166])/440640 - ((18720*coeff[2, 1] - 11176*coeff[2, 2] + 
    11929*coeff[2, 3])*F[4, 167])/2160 - 
 ((3492552*coeff[2, 1] - 3012879*coeff[2, 2] + 990106*coeff[2, 3])*F[4, 168])/
  264384 - ((27600*coeff[2, 1] + 7143*coeff[2, 2] + 50168*coeff[2, 3])*
   F[4, 170])/1080 + ((330*coeff[2, 1] + 9*coeff[2, 2] + 479*coeff[2, 3])*
   F[4, 172])/90 - ((330*coeff[2, 1] + 9*coeff[2, 2] + 479*coeff[2, 3])*
   F[4, 173])/90 + ((3269496*coeff[2, 1] + 314475*coeff[2, 2] + 
    5002393*coeff[2, 3])*F[4, 175])/264384 + 
 ((17317680*coeff[2, 1] - 5381916*coeff[2, 2] + 17454119*coeff[2, 3])*
   F[4, 176])/881280 - ((50820*coeff[2, 1] + 27192*coeff[2, 2] + 
    114287*coeff[2, 3])*F[4, 177])/3240 + 
 ((-15*coeff[2, 1])/2 + (173*coeff[2, 2])/40 - (20861*coeff[2, 3])/4320)*
  F[4, 178] - ((465720*coeff[2, 1] + 2952093*coeff[2, 2] + 
    4509053*coeff[2, 3])*F[4, 179])/440640 - 
 ((2580*coeff[2, 1] + 721*coeff[2, 2] + 4786*coeff[2, 3])*F[4, 181])/120 + 
 ((4785096*coeff[2, 1] - 3512271*coeff[2, 2] + 2170042*coeff[2, 3])*
   F[4, 185])/264384 + ((88080*coeff[2, 1] - 90693*coeff[2, 2] + 
    3887*coeff[2, 3])*F[4, 186])/24480 + 
 ((319980*coeff[2, 1] + 126603*coeff[2, 2] + 661798*coeff[2, 3])*F[4, 187])/
  36720 + ((151680*coeff[2, 1] - 162924*coeff[2, 2] - 2579*coeff[2, 3])*
   F[4, 196])/48960 - ((240*coeff[2, 1] + 656*coeff[2, 2] + 991*coeff[2, 3])*
   F[4, 203])/480 + ((3216*coeff[2, 1] + 6468*coeff[2, 2] + 
    17965*coeff[2, 3])*F[4, 204])/2304 + 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[4, 205])/96 + 
 ((108240*coeff[2, 1] + 36792*coeff[2, 2] + 199847*coeff[2, 3])*F[4, 206])/
  34560 + ((144*coeff[2, 1] + 300*coeff[2, 2] + 583*coeff[2, 3])*F[4, 207])/
  192 + ((240*coeff[2, 1] - 1092*coeff[2, 2] + 133*coeff[2, 3])*F[4, 208])/
  5760 + ((240*coeff[2, 1] - 2116*coeff[2, 2] - 1531*coeff[2, 3])*F[4, 209])/
  1920 + ((-340080*coeff[2, 1] + 383376*coeff[2, 2] + 26731*coeff[2, 3])*
   F[4, 210])/18360 - ((63*coeff[2, 2] + 68*coeff[2, 3])*F[4, 212])/45 + 
 ((240*coeff[2, 1] - 4*coeff[2, 2] + 351*coeff[2, 3])*F[4, 214])/360 + 
 ((5040*coeff[2, 1] - 616*coeff[2, 2] + 5979*coeff[2, 3])*F[4, 216])/1440 + 
 ((240*coeff[2, 1] - 2116*coeff[2, 2] - 1531*coeff[2, 3])*F[4, 217])/2880 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[4, 218])/108 - 
 ((240*coeff[2, 1] + 204*coeff[2, 2] + 589*coeff[2, 3])*F[4, 223])/960 + 
 ((1200*coeff[2, 1] - 492*coeff[2, 2] + 1063*coeff[2, 3])*F[4, 226])/360 - 
 ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[4, 230])/960 + 
 ((4200*coeff[2, 1] + 3852*coeff[2, 2] + 11627*coeff[2, 3])*F[4, 236])/1440 + 
 ((226200*coeff[2, 1] + 173376*coeff[2, 2] + 580201*coeff[2, 3])*F[4, 237])/
  11520 - ((600*coeff[2, 1] + 616*coeff[2, 2] + 1801*coeff[2, 3])*F[4, 238])/
  960 - ((1440*coeff[2, 1] + 1829*coeff[2, 2] + 4454*coeff[2, 3])*F[4, 239])/
  360 + ((216*coeff[2, 1] + 1144*coeff[2, 2] + 1909*coeff[2, 3])*F[4, 240])/
  576 + ((5160*coeff[2, 1] + 8232*coeff[2, 2] + 19147*coeff[2, 3])*F[4, 241])/
  2880 + ((-7*coeff[2, 1])/9 + (23*coeff[2, 2])/20 + (557*coeff[2, 3])/1080)*
  F[4, 242] + (2*coeff[2, 1] + (199*coeff[2, 2])/18 + (2731*coeff[2, 3])/144)*
  F[4, 243] + ((-5*coeff[2, 1])/3 + (67*coeff[2, 2])/180 - 
   (153*coeff[2, 3])/80)*F[4, 245] - 
 ((15720*coeff[2, 1] + 4008*coeff[2, 2] + 28763*coeff[2, 3])*F[4, 247])/
  4320 + ((5160*coeff[2, 1] + 8232*coeff[2, 2] + 19147*coeff[2, 3])*
   F[4, 248])/4320 + ((7080*coeff[2, 1] - 2634*coeff[2, 2] + 
    6671*coeff[2, 3])*F[4, 249])/2160 + 
 ((360*coeff[2, 1] - 46*coeff[2, 2] + 469*coeff[2, 3])*F[4, 251])/180 + 
 ((840*coeff[2, 1] + 48*coeff[2, 2] + 1303*coeff[2, 3])*F[4, 253])/1440 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[4, 254])/540 - 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[4, 256])/270 + 
 ((7*coeff[2, 1])/6 - (5*coeff[2, 2])/8 + (223*coeff[2, 3])/288)*F[4, 257] + 
 ((240*coeff[2, 1] - 204*coeff[2, 2] + 41*coeff[2, 3])*F[4, 258])/1440 + 
 ((24*coeff[2, 1] - 6*coeff[2, 2] + 25*coeff[2, 3])*F[4, 260])/48 - 
 ((120*coeff[2, 1] - 54*coeff[2, 2] + 121*coeff[2, 3])*F[4, 261])/720 - 
 ((2828*coeff[2, 2] + 4353*coeff[2, 3])*F[4, 264])/360 + 
 ((6*coeff[2, 2] + 7*coeff[2, 3])*F[4, 265])/48 + 
 ((-480*coeff[2, 1] + 1106*coeff[2, 2] + 1001*coeff[2, 3])*F[4, 266])/180 + 
 ((222*coeff[2, 2] + 317*coeff[2, 3])*F[4, 267])/240 - 
 ((248*coeff[2, 2] + 423*coeff[2, 3])*F[4, 268])/360 - 
 (4*(coeff[2, 2] + coeff[2, 3])*F[4, 269])/45 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[4, 272])/540 - 
 ((720*coeff[2, 1] + 596*coeff[2, 2] + 1963*coeff[2, 3])*F[4, 274])/216 - 
 ((3840*coeff[2, 1] + 4528*coeff[2, 2] + 12283*coeff[2, 3])*F[4, 275])/720 - 
 ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*F[4, 276])/72 + 
 ((38*coeff[2, 2] + 53*coeff[2, 3])*F[4, 280])/120 + 
 ((300*coeff[2, 1] + 69*coeff[2, 2] + 559*coeff[2, 3])*F[4, 283])/270 + 
 ((32*coeff[2, 2] + 37*coeff[2, 3])*F[4, 292])/180 + 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[4, 294])/45 + 
 ((8*coeff[2, 2] + 13*coeff[2, 3])*F[4, 296])/45 + 
 ((16*coeff[2, 2] + 21*coeff[2, 3])*F[4, 297])/40 + 
 ((24*coeff[2, 2] + 29*coeff[2, 3])*F[4, 298])/120 - 
 ((8*coeff[2, 2] + 3*coeff[2, 3])*F[4, 300])/120 + 
 ((2*coeff[2, 2])/15 + (7*coeff[2, 3])/40)*F[4, 301] + 
 ((90*coeff[2, 1] + 9*coeff[2, 2] + 139*coeff[2, 3])*F[4, 304])/30 + 
 ((12*coeff[2, 1] + 17*coeff[2, 3])*F[4, 306])/9 + 
 (4*coeff[2, 1] + (17*coeff[2, 3])/3)*F[4, 307] - 
 ((14*coeff[2, 2] + 19*coeff[2, 3])*F[4, 310])/45 - 
 ((12*coeff[2, 1] + 17*coeff[2, 3])*F[4, 311])/9 - 
 (2*(coeff[2, 2] + coeff[2, 3])*F[4, 312])/45 + 
 ((6*coeff[2, 2] + 5*coeff[2, 3])*F[4, 318])/9 - 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[4, 322])/45 - 
 ((6*coeff[2, 2] + 11*coeff[2, 3])*F[4, 323])/45 + 
 (11*(18*coeff[2, 2] + 23*coeff[2, 3])*F[4, 326])/135 + 
 (11*(18*coeff[2, 2] + 23*coeff[2, 3])*F[4, 327])/90 - 
 ((8*coeff[2, 2] + 13*coeff[2, 3])*F[4, 329])/45 + 
 ((51787320*coeff[2, 1] - 41721948*coeff[2, 2] + 13819727*coeff[2, 3])*
   F[3, 1]*F[1, 1, 1])/138240 - 
 ((2760*coeff[2, 1] - 156*coeff[2, 2] + 3749*coeff[2, 3])*F[3, 2]*F[1, 1, 1])/
  360 - ((28800*coeff[2, 1] - 5364*coeff[2, 2] + 34541*coeff[2, 3])*F[3, 3]*
   F[1, 1, 1])/4320 + ((29557560*coeff[2, 1] - 30901236*coeff[2, 2] - 
    1202801*coeff[2, 3])*F[3, 4]*F[1, 1, 1])/622080 - 
 ((75520*coeff[2, 1] - 24028*coeff[2, 2] + 80317*coeff[2, 3])*F[3, 5]*
   F[1, 1, 1])/5760 + ((130071000*coeff[2, 1] - 52178316*coeff[2, 2] + 
    107604139*coeff[2, 3])*F[3, 6]*F[1, 1, 1])/622080 - 
 ((19200*coeff[2, 1] - 7596*coeff[2, 2] + 18469*coeff[2, 3])*F[3, 7]*
   F[1, 1, 1])/2880 - ((19200*coeff[2, 1] - 7092*coeff[2, 2] + 
    19213*coeff[2, 3])*F[3, 8]*F[1, 1, 1])/540 + 
 ((5286840*coeff[2, 1] - 3742044*coeff[2, 2] + 2232671*coeff[2, 3])*F[3, 9]*
   F[1, 1, 1])/11520 - ((300*coeff[2, 1] + 180*coeff[2, 2] + 727*coeff[2, 3])*
   F[3, 10]*F[1, 1, 1])/144 + ((-8*coeff[2, 1])/9 + (761*coeff[2, 2])/360 + 
   (241*coeff[2, 3])/160)*F[3, 11]*F[1, 1, 1] + 
 ((156629400*coeff[2, 1] - 83851644*coeff[2, 2] + 103607171*coeff[2, 3])*
   F[3, 12]*F[1, 1, 1])/1244160 + ((8*coeff[2, 1])/3 + (3*coeff[2, 2])/160 + 
   (70469*coeff[2, 3])/17280)*F[3, 13]*F[1, 1, 1] + 
 ((276950040*coeff[2, 1] - 100522092*coeff[2, 2] + 246481883*coeff[2, 3])*
   F[3, 14]*F[1, 1, 1])/1244160 + 
 (2*coeff[2, 1] + (2*coeff[2, 2])/5 + (209*coeff[2, 3])/60)*F[3, 15]*
  F[1, 1, 1] + ((363*coeff[2, 2] + 523*coeff[2, 3])*F[3, 16]*F[1, 1, 1])/
  180 + (-6*coeff[2, 1] + (3612*coeff[2, 2] - 46853*coeff[2, 3])/5760)*
  F[3, 17]*F[1, 1, 1] + ((34521720*coeff[2, 1] - 15675084*coeff[2, 2] + 
    26344511*coeff[2, 3])*F[3, 18]*F[1, 1, 1])/138240 + 
 ((2760*coeff[2, 1] - 201*coeff[2, 2] + 3734*coeff[2, 3])*F[3, 19]*
   F[1, 1, 1])/540 - (2*(12*coeff[2, 1] + 17*coeff[2, 3])*F[3, 20]*
   F[1, 1, 1])/27 - ((8247000*coeff[2, 1] - 2104236*coeff[2, 2] + 
    8311879*coeff[2, 3])*F[3, 21]*F[1, 1, 1])/207360 + 
 (-4*coeff[2, 1] - (17*coeff[2, 3])/3)*F[3, 22]*F[1, 1, 1] + 
 ((40*coeff[2, 1])/9 - (67*coeff[2, 2])/40 + (19069*coeff[2, 3])/4320)*
  F[3, 24]*F[1, 1, 1] + ((coeff[2, 2] + coeff[2, 3])*F[3, 27]*F[1, 1, 1])/
  20 + ((coeff[2, 2] + coeff[2, 3])*F[3, 28]*F[1, 1, 1])/20 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 29]*F[1, 1, 1])/20 + 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 30]*F[1, 1, 1])/20 + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[3, 31]*F[1, 1, 1])/
  270 + ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[3, 32]*
   F[1, 1, 1])/108 + ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*
   F[3, 33]*F[1, 1, 1])/180 + 
 (4*(660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[3, 34]*
   F[1, 1, 1])/135 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 35]*F[1, 1, 1])/360 + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[3, 36]*F[1, 1, 1])/
  135 + ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[3, 37]*
   F[1, 1, 1])/540 + ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*
   F[3, 38]*F[1, 1, 1])/180 - 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[3, 42]*F[1, 1, 1])/
  90 - ((2040*coeff[2, 1] - 1008*coeff[2, 2] + 1577*coeff[2, 3])*F[3, 51]*
   F[1, 1, 1])/1080 - ((120000*coeff[2, 1] - 55308*coeff[2, 2] + 
    97567*coeff[2, 3])*F[3, 52]*F[1, 1, 1])/17280 - 
 ((450*coeff[2, 1] - 179*coeff[2, 2] + 411*coeff[2, 3])*F[3, 53]*F[1, 1, 1])/
  120 - ((696*coeff[2, 1] - 288*coeff[2, 2] + 613*coeff[2, 3])*F[3, 54]*
   F[1, 1, 1])/27 - ((34080*coeff[2, 1] - 9924*coeff[2, 2] + 
    36161*coeff[2, 3])*F[3, 55]*F[1, 1, 1])/4320 - 
 ((50880*coeff[2, 1] - 8028*coeff[2, 2] + 63907*coeff[2, 3])*F[3, 56]*
   F[1, 1, 1])/17280 - ((15600*coeff[2, 1] - 3324*coeff[2, 2] + 
    18361*coeff[2, 3])*F[3, 57]*F[1, 1, 1])/2880 + 
 ((390*coeff[2, 1] - 293*coeff[2, 2] + 127*coeff[2, 3])*F[3, 58]*F[1, 1, 1])/
  180 + ((480*coeff[2, 1] + 1364*coeff[2, 2] + 2779*coeff[2, 3])*F[3, 59]*
   F[1, 1, 1])/1920 + ((1104*coeff[2, 1] - 276*coeff[2, 2] + 
    1235*coeff[2, 3])*F[3, 61]*F[1, 1, 1])/96 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 65]*F[1, 1, 1])/
  180 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 66]*
   F[1, 1, 1])/180 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 67]*F[1, 1, 1])/180 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 68]*F[1, 1, 1])/
  180 - ((104*coeff[2, 2] + 119*coeff[2, 3])*F[3, 79]*F[1, 1, 1])/45 + 
 ((2263155960*coeff[2, 1] - 1019283324*coeff[2, 2] + 1721813581*coeff[2, 3])*
   F[1, 1, 1]^4)/3732480 + 
 ((144*coeff[2, 1] - 149*coeff[2, 2] + 3*coeff[2, 3])*F[3, 1]*F[1, 1, 2])/
  36 + (-2*coeff[2, 1] + (79*coeff[2, 2])/30 + (23*coeff[2, 3])/60)*F[3, 2]*
  F[1, 1, 2] - ((45648*coeff[2, 1] + 12790*coeff[2, 2] + 83041*coeff[2, 3])*
   F[3, 3]*F[1, 1, 2])/1296 + 
 ((3600*coeff[2, 1] - 1583*coeff[2, 2] + 2657*coeff[2, 3])*F[3, 4]*
   F[1, 1, 2])/2160 - ((88272*coeff[2, 1] + 72958*coeff[2, 2] + 
    224935*coeff[2, 3])*F[3, 5]*F[1, 1, 2])/5184 + 
 ((1080*coeff[2, 1] - 473*coeff[2, 2] + 857*coeff[2, 3])*F[3, 6]*F[1, 1, 2])/
  270 - ((1057*coeff[2, 2] + 1447*coeff[2, 3])*F[3, 7]*F[1, 1, 2])/120 - 
 ((27600*coeff[2, 1] + 19297*coeff[2, 2] + 66937*coeff[2, 3])*F[3, 8]*
   F[1, 1, 2])/360 - ((151*coeff[2, 2] + 199*coeff[2, 3])*F[3, 9]*F[1, 1, 2])/
  36 + ((97*coeff[2, 2] + 127*coeff[2, 3])*F[3, 10]*F[1, 1, 2])/120 + 
 ((59220*coeff[2, 1] + 16802*coeff[2, 2] + 109757*coeff[2, 3])*F[3, 11]*
   F[1, 1, 2])/1620 + (coeff[2, 1] + (-4429*coeff[2, 2] - 2669*coeff[2, 3])/
    2160)*F[3, 12]*F[1, 1, 2] + 
 ((458640*coeff[2, 1] + 206282*coeff[2, 2] + 957617*coeff[2, 3])*F[3, 13]*
   F[1, 1, 2])/25920 + ((144*coeff[2, 1] - 95*coeff[2, 2] + 89*coeff[2, 3])*
   F[3, 14]*F[1, 1, 2])/54 + (2*coeff[2, 1] - (8*coeff[2, 2])/15 + 
   (133*coeff[2, 3])/60)*F[3, 15]*F[1, 1, 2] + 
 ((9200*coeff[2, 1] + 4111*coeff[2, 2] + 19126*coeff[2, 3])*F[3, 16]*
   F[1, 1, 2])/120 - ((279120*coeff[2, 1] + 103158*coeff[2, 2] + 
    543553*coeff[2, 3])*F[3, 17]*F[1, 1, 2])/8640 + 
 ((2160*coeff[2, 1] - 1603*coeff[2, 2] + 817*coeff[2, 3])*F[3, 18]*
   F[1, 1, 2])/720 + ((240*coeff[2, 1] - 259*coeff[2, 2] + 21*coeff[2, 3])*
   F[3, 19]*F[1, 1, 2])/180 + 
 ((13920*coeff[2, 1] + 10863*coeff[2, 2] + 35948*coeff[2, 3])*F[3, 20]*
   F[1, 1, 2])/3240 + (4*(14*coeff[2, 2] + 19*coeff[2, 3])*F[3, 21]*
   F[1, 1, 2])/135 - ((60*coeff[2, 1] - 4*coeff[2, 2] + 81*coeff[2, 3])*
   F[3, 22]*F[1, 1, 2])/15 + ((212*coeff[2, 2] + 287*coeff[2, 3])*F[3, 24]*
   F[1, 1, 2])/45 + ((coeff[2, 2] + coeff[2, 3])*F[3, 27]*F[1, 1, 2])/20 + 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 28]*F[1, 1, 2])/20 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 29]*F[1, 1, 2])/20 + 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 30]*F[1, 1, 2])/20 - 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[3, 52]*F[1, 1, 2])/90 + 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[3, 55]*F[1, 1, 2])/45 + 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[3, 56]*F[1, 1, 2])/30 + 
 ((38*coeff[2, 2] + 53*coeff[2, 3])*F[3, 57]*F[1, 1, 2])/15 + 
 (14*(8*coeff[2, 2] + 13*coeff[2, 3])*F[3, 58]*F[1, 1, 2])/45 - 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[3, 59]*F[1, 1, 2])/30 + 
 (4*coeff[2, 2] + (46*coeff[2, 3])/9)*F[3, 77]*F[1, 1, 2] + 
 (8*(coeff[2, 2] + coeff[2, 3])*F[3, 79]*F[1, 1, 2])/9 + 
 ((215760*coeff[2, 1] - 111804*coeff[2, 2] + 155431*coeff[2, 3])*F[1, 1, 1]^3*
   F[1, 1, 2])/25920 + ((23280*coeff[2, 1] - 2274*coeff[2, 2] + 
    31631*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 2]^2)/2160 - 
 ((409680*coeff[2, 1] - 269868*coeff[2, 2] + 241247*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^3)/25920 - ((8077560*coeff[2, 1] + 3504592*coeff[2, 2] + 
    16592907*coeff[2, 3])*F[1, 1, 2]^4)/77760 + 
 ((60780840*coeff[2, 1] - 28234596*coeff[2, 2] + 48346229*coeff[2, 3])*
   F[3, 1]*F[1, 1, 3])/207360 + 
 ((5952*coeff[2, 1] + 2583*coeff[2, 2] + 12197*coeff[2, 3])*F[3, 2]*
   F[1, 1, 3])/144 + (coeff[2, 1] + (1934*coeff[2, 2] + 4319*coeff[2, 3])/
    1440)*F[3, 3]*F[1, 1, 3] - 
 ((58664760*coeff[2, 1] - 20482572*coeff[2, 2] + 47140163*coeff[2, 3])*
   F[3, 4]*F[1, 1, 3])/1244160 + 
 ((15840*coeff[2, 1] + 18846*coeff[2, 2] + 45401*coeff[2, 3])*F[3, 5]*
   F[1, 1, 3])/5760 + ((1518120*coeff[2, 1] - 106532*coeff[2, 2] + 
    1983903*coeff[2, 3])*F[3, 6]*F[1, 1, 3])/17280 + 
 ((1440*coeff[2, 1] + 1682*coeff[2, 2] + 4147*coeff[2, 3])*F[3, 7]*
   F[1, 1, 3])/960 + (8*coeff[2, 1] + (683*coeff[2, 2])/90 + 
   (399*coeff[2, 3])/20)*F[3, 8]*F[1, 1, 3] + 
 ((280920*coeff[2, 1] - 4904556*coeff[2, 2] - 6548741*coeff[2, 3])*F[3, 9]*
   F[1, 1, 3])/69120 - ((47*coeff[2, 2] + 52*coeff[2, 3])*F[3, 10]*
   F[1, 1, 3])/80 + (coeff[2, 1] + (7*(222*coeff[2, 2] + 517*coeff[2, 3]))/
    1440)*F[3, 11]*F[1, 1, 3] + 
 ((1082520*coeff[2, 1] + 11140*coeff[2, 2] + 1506063*coeff[2, 3])*F[3, 12]*
   F[1, 1, 3])/27648 - ((1440*coeff[2, 1] + 1562*coeff[2, 2] + 
    4907*coeff[2, 3])*F[3, 13]*F[1, 1, 3])/5760 + 
 ((1547400*coeff[2, 1] + 4343916*coeff[2, 2] + 7634521*coeff[2, 3])*F[3, 14]*
   F[1, 1, 3])/311040 - ((3*coeff[2, 2] + 8*coeff[2, 3])*F[3, 15]*F[1, 1, 3])/
  60 - (21*(coeff[2, 2] + coeff[2, 3])*F[3, 16]*F[1, 1, 3])/40 + 
 ((1440*coeff[2, 1] + 1546*coeff[2, 2] + 4091*coeff[2, 3])*F[3, 17]*
   F[1, 1, 3])/1920 + ((9956040*coeff[2, 1] + 15900684*coeff[2, 2] + 
    36149429*coeff[2, 3])*F[3, 18]*F[1, 1, 3])/414720 - 
 ((122640*coeff[2, 1] + 54948*coeff[2, 2] + 252703*coeff[2, 3])*F[3, 19]*
   F[1, 1, 3])/4320 - ((62383080*coeff[2, 1] - 5968212*coeff[2, 2] + 
    76334413*coeff[2, 3])*F[3, 21]*F[1, 1, 3])/1244160 - 
 ((1440*coeff[2, 1] + 1646*coeff[2, 2] + 4031*coeff[2, 3])*F[3, 24]*
   F[1, 1, 3])/1440 + ((coeff[2, 2] + coeff[2, 3])*F[3, 27]*F[1, 1, 3])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 28]*F[1, 1, 3])/40 + 
 (3*(coeff[2, 2] + coeff[2, 3])*F[3, 29]*F[1, 1, 3])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 30]*F[1, 1, 3])/40 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[3, 32]*F[1, 1, 3])/
  81 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[3, 33]*
   F[1, 1, 3])/36 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[3, 34]*F[1, 1, 3])/81 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[3, 35]*F[1, 1, 3])/
  72 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[3, 36]*
   F[1, 1, 3])/162 + ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[3, 44]*F[1, 1, 3])/162 + 
 ((1829520*coeff[2, 1] + 6168*coeff[2, 2] + 2703313*coeff[2, 3])*F[3, 51]*
   F[1, 1, 3])/25920 + ((1698480*coeff[2, 1] - 511008*coeff[2, 2] + 
    1802347*coeff[2, 3])*F[3, 52]*F[1, 1, 3])/103680 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[3, 53]*F[1, 1, 3])/
  72 + ((3840*coeff[2, 1] - 1548*coeff[2, 2] + 3437*coeff[2, 3])*F[3, 54]*
   F[1, 1, 3])/135 - ((1573200*coeff[2, 1] + 5916*coeff[2, 2] + 
    2340331*coeff[2, 3])*F[3, 55]*F[1, 1, 3])/25920 - 
 ((1566000*coeff[2, 1] - 596184*coeff[2, 2] + 1500751*coeff[2, 3])*F[3, 56]*
   F[1, 1, 3])/103680 + 
 ((1440*coeff[2, 1] + 2158*coeff[2, 2] + 4163*coeff[2, 3])*F[3, 57]*
   F[1, 1, 3])/960 - ((16*coeff[2, 1] - 12*coeff[2, 2] + 5*coeff[2, 3])*
   F[3, 58]*F[1, 1, 3])/3 + 
 ((191056*coeff[2, 1] - 22976*coeff[2, 2] + 250565*coeff[2, 3])*F[3, 59]*
   F[1, 1, 3])/2304 - ((669360*coeff[2, 1] - 17628*coeff[2, 2] + 
    964037*coeff[2, 3])*F[3, 60]*F[1, 1, 3])/12960 - 
 ((1440*coeff[2, 1] + 2094*coeff[2, 2] + 4279*coeff[2, 3])*F[3, 61]*
   F[1, 1, 3])/480 + ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[3, 69]*F[1, 1, 3])/81 + 
 (11*(48*coeff[2, 1] + 148*coeff[2, 2] + 253*coeff[2, 3])*F[3, 77]*
   F[1, 1, 3])/96 + ((8*coeff[2, 2])/3 + 3*coeff[2, 3])*F[3, 79]*F[1, 1, 3] + 
 ((-164855640*coeff[2, 1] + 222317484*coeff[2, 2] + 85307549*coeff[2, 3])*
   F[1, 1, 1]^3*F[1, 1, 3])/1866240 - 
 ((15840*coeff[2, 1] - 6838*coeff[2, 2] + 13117*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 3])/8640 - 
 ((160*coeff[2, 1] + 193*coeff[2, 2] + 458*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 3])/80 + 
 ((-7680*coeff[2, 1] + 50784*coeff[2, 2] + 53879*coeff[2, 3])*F[1, 1, 2]^3*
   F[1, 1, 3])/25920 - ((261647880*coeff[2, 1] - 104938692*coeff[2, 2] + 
    217066793*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 3]^2)/829440 - 
 ((1800*coeff[2, 1] - 859*coeff[2, 2] + 1366*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]^2)/270 + 
 ((10320*coeff[2, 1] + 8079*coeff[2, 2] + 25844*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]^2)/8640 - ((357293400*coeff[2, 1] - 38634348*coeff[2, 2] + 
    460887227*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]^3)/3732480 + 
 ((129360*coeff[2, 1] + 59883*coeff[2, 2] + 274828*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]^3)/12960 - ((629548440*coeff[2, 1] - 42924252*coeff[2, 2] + 
    888528683*coeff[2, 3])*F[1, 1, 3]^4)/29859840 + 
 ((2134488*coeff[2, 1] - 240124*coeff[2, 2] + 2601597*coeff[2, 3])*F[3, 1]*
   F[1, 1, 4])/2304 + ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*
   F[3, 2]*F[1, 1, 4])/60 - 
 ((121170*coeff[2, 1] + 44493*coeff[2, 2] + 238993*coeff[2, 3])*F[3, 3]*
   F[1, 1, 4])/3240 - ((15024570*coeff[2, 1] + 110166*coeff[2, 2] + 
    20668001*coeff[2, 3])*F[3, 4]*F[1, 1, 4])/77760 - 
 ((115950*coeff[2, 1] + 33387*coeff[2, 2] + 219127*coeff[2, 3])*F[3, 5]*
   F[1, 1, 4])/12960 + ((12500904*coeff[2, 1] - 2439924*coeff[2, 2] + 
    13822735*coeff[2, 3])*F[3, 6]*F[1, 1, 4])/31104 - 
 ((6*coeff[2, 1] - 5*coeff[2, 2] + 3*coeff[2, 3])*F[3, 7]*F[1, 1, 4])/16 - 
 ((18*coeff[2, 1] - 7*coeff[2, 2] + 17*coeff[2, 3])*F[3, 8]*F[1, 1, 4])/9 - 
 ((90840*coeff[2, 1] + 11924*coeff[2, 2] + 145419*coeff[2, 3])*F[3, 9]*
   F[1, 1, 4])/4608 + ((90*coeff[2, 1] - 11*coeff[2, 2] + 109*coeff[2, 3])*
   F[3, 10]*F[1, 1, 4])/240 + 
 ((118470*coeff[2, 1] + 45303*coeff[2, 2] + 234763*coeff[2, 3])*F[3, 11]*
   F[1, 1, 4])/3240 + ((24310560*coeff[2, 1] - 9655116*coeff[2, 2] + 
    20073619*coeff[2, 3])*F[3, 12]*F[1, 1, 4])/311040 + 
 ((105690*coeff[2, 1] + 37329*coeff[2, 2] + 206509*coeff[2, 3])*F[3, 13]*
   F[1, 1, 4])/12960 + ((101371080*coeff[2, 1] - 55958532*coeff[2, 2] + 
    62377393*coeff[2, 3])*F[3, 14]*F[1, 1, 4])/1244160 - 
 ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*F[3, 15]*F[1, 1, 4])/
  60 - (8*(6*coeff[2, 2] + 11*coeff[2, 3])*F[3, 16]*F[1, 1, 4])/45 - 
 ((192330*coeff[2, 1] + 72113*coeff[2, 2] + 382853*coeff[2, 3])*F[3, 17]*
   F[1, 1, 4])/4320 + ((14085960*coeff[2, 1] - 3719820*coeff[2, 2] + 
    14240207*coeff[2, 3])*F[3, 18]*F[1, 1, 4])/41472 - 
 ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*F[3, 19]*F[1, 1, 4])/
  90 + ((11232*coeff[2, 1] + 5317*coeff[2, 2] + 23524*coeff[2, 3])*F[3, 20]*
   F[1, 1, 4])/648 - ((10576440*coeff[2, 1] - 1172076*coeff[2, 2] + 
    12896689*coeff[2, 3])*F[3, 21]*F[1, 1, 4])/34560 + 
 (coeff[2, 1] + (9*coeff[2, 2])/10 + (77*coeff[2, 3])/30)*F[3, 22]*
  F[1, 1, 4] + ((90*coeff[2, 1] - 59*coeff[2, 2] + 61*coeff[2, 3])*F[3, 24]*
   F[1, 1, 4])/360 + ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 
    104321851*coeff[2, 3])*F[3, 31]*F[1, 1, 4])/2643840 + 
 ((92816400*coeff[2, 1] - 27620532*coeff[2, 2] + 97463083*coeff[2, 3])*
   F[3, 32]*F[1, 1, 4])/3525120 - 
 ((2608680*coeff[2, 1] - 738426*coeff[2, 2] + 2730769*coeff[2, 3])*F[3, 33]*
   F[1, 1, 4])/220320 + ((286320*coeff[2, 1] + 6647412*coeff[2, 2] + 
    8359177*coeff[2, 3])*F[3, 34]*F[1, 1, 4])/440640 - 
 ((210*coeff[2, 1] + 81*coeff[2, 2] + 401*coeff[2, 3])*F[3, 35]*F[1, 1, 4])/
  240 - ((83280*coeff[2, 1] - 16084*coeff[2, 2] + 142891*coeff[2, 3])*
   F[3, 36]*F[1, 1, 4])/146880 - 
 ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 104321851*coeff[2, 3])*
   F[3, 37]*F[1, 1, 4])/10575360 + 
 ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 104321851*coeff[2, 3])*
   F[3, 40]*F[1, 1, 4])/3525120 + 
 ((83280*coeff[2, 1] - 16084*coeff[2, 2] + 142891*coeff[2, 3])*F[3, 44]*
   F[1, 1, 4])/146880 + ((706260*coeff[2, 1] - 155763*coeff[2, 2] + 
    836767*coeff[2, 3])*F[3, 51]*F[1, 1, 4])/18360 + 
 ((1051485*coeff[2, 1] - 231273*coeff[2, 2] + 1246982*coeff[2, 3])*F[3, 52]*
   F[1, 1, 4])/36720 + ((97350*coeff[2, 1] + 7236*coeff[2, 2] + 
    154157*coeff[2, 3])*F[3, 53]*F[1, 1, 4])/7344 + 
 ((25440*coeff[2, 1] - 10404*coeff[2, 2] + 22571*coeff[2, 3])*F[3, 54]*
   F[1, 1, 4])/540 + (13*(30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 55]*F[1, 1, 4])/1080 - 
 ((329415*coeff[2, 1] - 70767*coeff[2, 2] + 393878*coeff[2, 3])*F[3, 56]*
   F[1, 1, 4])/36720 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 57]*F[1, 1, 4])/60 + 
 (17*(30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 58]*F[1, 1, 4])/
  360 + ((116265*coeff[2, 1] - 25527*coeff[2, 2] + 137968*coeff[2, 3])*
   F[3, 59]*F[1, 1, 4])/4080 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 65]*F[1, 1, 4])/
  120 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 66]*
   F[1, 1, 4])/360 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 67]*F[1, 1, 4])/360 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 68]*F[1, 1, 4])/
  360 + ((17364720*coeff[2, 1] + 229524*coeff[2, 2] + 25520209*coeff[2, 3])*
   F[3, 69]*F[1, 1, 4])/1321920 - (16*(coeff[2, 2] + coeff[2, 3])*F[3, 79]*
   F[1, 1, 4])/45 + ((998302920*coeff[2, 1] - 193183716*coeff[2, 2] + 
    1104714209*coeff[2, 3])*F[1, 1, 1]^3*F[1, 1, 4])/3732480 - 
 ((37380*coeff[2, 1] - 10926*coeff[2, 2] + 39619*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 4])/4320 - 
 ((1920*coeff[2, 1] + 38628*coeff[2, 2] + 54853*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 4])/8640 - 
 ((143772*coeff[2, 1] + 80472*coeff[2, 2] + 326783*coeff[2, 3])*F[1, 1, 2]^3*
   F[1, 1, 4])/7776 - ((73648200*coeff[2, 1] + 16660572*coeff[2, 2] + 
    123316657*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4])/414720 + 
 ((3168*coeff[2, 1] - 1562*coeff[2, 2] + 2429*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4])/864 + 
 ((1440*coeff[2, 1] + 1378*coeff[2, 2] + 3443*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 4])/2880 - 
 ((23624520*coeff[2, 1] - 19226484*coeff[2, 2] + 7083281*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4])/414720 + 
 ((936*coeff[2, 1] - 139*coeff[2, 2] + 1069*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*F[1, 1, 4])/432 + 
 ((155686800*coeff[2, 1] + 89815296*coeff[2, 2] + 357593281*coeff[2, 3])*
   F[1, 1, 3]^3*F[1, 1, 4])/15863040 - 
 ((61610568*coeff[2, 1] - 18038196*coeff[2, 2] + 60172433*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 4]^2)/82944 + 
 ((20100*coeff[2, 1] + 1122*coeff[2, 2] + 31867*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]^2)/2160 + 
 ((466530*coeff[2, 1] + 199209*coeff[2, 2] + 950594*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]^2)/6480 + ((391173720*coeff[2, 1] - 86518908*coeff[2, 2] + 
    417327227*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2)/414720 - 
 ((720*coeff[2, 1] + 7391*coeff[2, 2] + 10786*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 4]^2)/2160 - 
 ((35356680*coeff[2, 1] + 1996268*coeff[2, 2] + 50049233*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]^2)/276480 + 
 ((-7767240*coeff[2, 1] + 8215617*coeff[2, 2] + 460372*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]^3)/116640 + 
 ((69960*coeff[2, 1] + 23351*coeff[2, 2] + 135651*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]^3)/2430 - ((446250360*coeff[2, 1] + 58869444*coeff[2, 2] + 
    691506019*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]^3)/3732480 - 
 ((3579048120*coeff[2, 1] - 1756512076*coeff[2, 2] + 2255115319*coeff[2, 3])*
   F[1, 1, 4]^4)/84602880 - 
 ((53040*coeff[2, 1] + 2359*(4*coeff[2, 2] + 39*coeff[2, 3]))*F[3, 1]*
   F[1, 1, 5])/720 + ((102480*coeff[2, 1] + 16344*coeff[2, 2] + 
    176239*coeff[2, 3])*F[3, 2]*F[1, 1, 5])/2880 - 
 ((5232*coeff[2, 1] + 6976*coeff[2, 2] + 14957*coeff[2, 3])*F[3, 3]*
   F[1, 1, 5])/7776 - ((102480*coeff[2, 1] + 12612*coeff[2, 2] + 
    168907*coeff[2, 3])*F[3, 4]*F[1, 1, 5])/5760 + 
 ((74544*coeff[2, 1] - 42664*coeff[2, 2] + 40477*coeff[2, 3])*F[3, 5]*
   F[1, 1, 5])/31104 - ((102480*coeff[2, 1] + 12984*coeff[2, 2] + 
    169279*coeff[2, 3])*F[3, 6]*F[1, 1, 5])/4320 - 
 ((720*coeff[2, 1] + 1576*coeff[2, 2] + 3551*coeff[2, 3])*F[3, 7]*F[1, 1, 5])/
  960 - ((720*coeff[2, 1] + 932*coeff[2, 2] + 2587*coeff[2, 3])*F[3, 8]*
   F[1, 1, 5])/180 + (17*(coeff[2, 2] + coeff[2, 3])*F[3, 9]*F[1, 1, 5])/40 + 
 (9*(coeff[2, 2] + coeff[2, 3])*F[3, 10]*F[1, 1, 5])/80 - 
 ((752880*coeff[2, 1] + 259504*coeff[2, 2] + 1463429*coeff[2, 3])*F[3, 11]*
   F[1, 1, 5])/38880 - ((102480*coeff[2, 1] + 9636*coeff[2, 2] + 
    165931*coeff[2, 3])*F[3, 12]*F[1, 1, 5])/17280 - 
 ((4328400*coeff[2, 1] + 1594552*coeff[2, 2] + 8523347*coeff[2, 3])*F[3, 13]*
   F[1, 1, 5])/155520 + ((coeff[2, 2] + coeff[2, 3])*F[3, 14]*F[1, 1, 5])/3 - 
 (3*(coeff[2, 2] + coeff[2, 3])*F[3, 15]*F[1, 1, 5])/20 - 
 ((9200*coeff[2, 1] + 4048*coeff[2, 2] + 19063*coeff[2, 3])*F[3, 16]*
   F[1, 1, 5])/120 + ((316176*coeff[2, 1] + 108296*coeff[2, 2] + 
    617095*coeff[2, 3])*F[3, 17]*F[1, 1, 5])/10368 - 
 ((102480*coeff[2, 1] + 11724*coeff[2, 2] + 168019*coeff[2, 3])*F[3, 18]*
   F[1, 1, 5])/5760 - ((53040*coeff[2, 1] + 8808*coeff[2, 2] + 
    91373*coeff[2, 3])*F[3, 19]*F[1, 1, 5])/2160 + 
 ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[3, 20]*
   F[1, 1, 5])/2430 + ((240*coeff[2, 1] + 452*coeff[2, 2] + 1057*coeff[2, 3])*
   F[3, 24]*F[1, 1, 5])/480 - (3*(coeff[2, 2] + coeff[2, 3])*F[3, 27]*
   F[1, 1, 5])/40 - ((coeff[2, 2] + coeff[2, 3])*F[3, 28]*F[1, 1, 5])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 29]*F[1, 1, 5])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 30]*F[1, 1, 5])/40 + 
 ((65040*coeff[2, 1] + 64674*coeff[2, 2] + 193229*coeff[2, 3])*F[3, 31]*
   F[1, 1, 5])/19440 + ((-785640*coeff[2, 1] + 1614096*coeff[2, 2] + 
    1260821*coeff[2, 3])*F[3, 32]*F[1, 1, 5])/311040 + 
 ((651480*coeff[2, 1] - 260568*coeff[2, 2] + 559907*coeff[2, 3])*F[3, 36]*
   F[1, 1, 5])/38880 + ((1079160*coeff[2, 1] + 744048*coeff[2, 2] + 
    2588777*coeff[2, 3])*F[3, 37]*F[1, 1, 5])/62208 - 
 (11*(18*coeff[2, 2] + 23*coeff[2, 3])*F[3, 38]*F[1, 1, 5])/180 + 
 ((-44*coeff[2, 1])/3 + (527*coeff[2, 2])/8 + (9881*coeff[2, 3])/144)*
  F[3, 39]*F[1, 1, 5] - ((150792*coeff[2, 1] + 194544*coeff[2, 2] + 
    467207*coeff[2, 3])*F[3, 40]*F[1, 1, 5])/20736 - 
 ((41880*coeff[2, 1] + 108864*coeff[2, 2] + 214489*coeff[2, 3])*F[3, 41]*
   F[1, 1, 5])/19440 - ((8*coeff[2, 2] + 13*coeff[2, 3])*F[3, 51]*F[1, 1, 5])/
  45 + ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[3, 52]*
   F[1, 1, 5])/1920 - ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*
   F[3, 55]*F[1, 1, 5])/480 - 
 ((2160*coeff[2, 1] + 3812*coeff[2, 2] + 9097*coeff[2, 3])*F[3, 56]*
   F[1, 1, 5])/5760 - ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*
   F[3, 57]*F[1, 1, 5])/320 - (8*(8*coeff[2, 2] + 13*coeff[2, 3])*F[3, 58]*
   F[1, 1, 5])/45 + ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*
   F[3, 59]*F[1, 1, 5])/640 + 
 ((720*coeff[2, 1] + 844*coeff[2, 2] + 2339*coeff[2, 3])*F[3, 61]*F[1, 1, 5])/
  480 - (11*(720*coeff[2, 1] + 1068*coeff[2, 2] + 2323*coeff[2, 3])*F[3, 77]*
   F[1, 1, 5])/1440 - ((1398480*coeff[2, 1] + 173616*coeff[2, 2] + 
    2292671*coeff[2, 3])*F[1, 1, 1]^3*F[1, 1, 5])/51840 + 
 ((144*coeff[2, 1] + 148*coeff[2, 2] + 511*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 5])/576 + 
 ((9920*coeff[2, 1] + 2624*coeff[2, 2] + 19559*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 5])/2880 + 
 ((16994640*coeff[2, 1] + 5710996*coeff[2, 2] + 32789351*coeff[2, 3])*
   F[1, 1, 2]^3*F[1, 1, 5])/233280 + 
 ((2160*coeff[2, 1] + 808*coeff[2, 2] + 3853*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 3]*F[1, 1, 5])/2880 + (5*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5])/18 - 
 ((1440*coeff[2, 1] + 1554*coeff[2, 2] + 4099*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 5])/2880 + 
 ((427*coeff[2, 1])/12 + (767*coeff[2, 2])/180 + (56189*coeff[2, 3])/960)*
  F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 5] - 
 ((26*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 5])/90 - 
 ((317520*coeff[2, 1] + 54072*coeff[2, 2] + 552127*coeff[2, 3])*F[1, 1, 3]^3*
   F[1, 1, 5])/25920 + ((102480*coeff[2, 1] + 11988*coeff[2, 2] + 
    168283*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 5])/8640 - 
 ((3880*coeff[2, 1] - 398*coeff[2, 2] + 5347*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5])/720 - 
 ((160488*coeff[2, 1] + 51748*coeff[2, 2] + 305755*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 5])/5184 + (83*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5])/360 + 
 (coeff[2, 1] + (314*coeff[2, 2] + 791*coeff[2, 3])/288)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5] - 
 ((102480*coeff[2, 1] + 12532*coeff[2, 2] + 168827*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 5])/5760 + 
 ((348480*coeff[2, 1] + 44316*coeff[2, 2] + 577591*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 5])/17280 - 
 ((2786400*coeff[2, 1] + 1058026*coeff[2, 2] + 5518261*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5])/25920 - 
 ((50520*coeff[2, 1] + 4693*coeff[2, 2] + 81168*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 5])/2880 - 
 ((74226*coeff[2, 1] - 7235*coeff[2, 2] + 106409*coeff[2, 3])*F[1, 1, 4]^3*
   F[1, 1, 5])/23328 + ((386160*coeff[2, 1] + 12336*coeff[2, 2] + 
    572861*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 5]^2)/34560 + 
 ((3328*coeff[2, 1] - 764*coeff[2, 2] + 3939*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 5]^2)/288 + 
 ((3791280*coeff[2, 1] + 1380172*coeff[2, 2] + 7375817*coeff[2, 3])*
   F[1, 1, 2]^2*F[1, 1, 5]^2)/77760 - 
 ((69840*coeff[2, 1] + 25322*coeff[2, 2] + 135747*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]^2)/1440 + 
 (-3*coeff[2, 1] + (1334*coeff[2, 2] - 4651*coeff[2, 3])/1440)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 5]^2 + 
 ((353520*coeff[2, 1] + 151968*coeff[2, 2] + 722213*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]^2)/8640 - 
 ((4672*coeff[2, 1] + 700*coeff[2, 2] + 7787*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]^2)/1152 + 
 ((398400*coeff[2, 1] + 117674*coeff[2, 2] + 762655*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]^2)/15552 + 
 ((4320*coeff[2, 1] + 5674*coeff[2, 2] + 13819*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]^2)/5760 + 
 ((642072*coeff[2, 1] + 275860*coeff[2, 2] + 1309595*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 5]^2)/31104 - 
 ((307600*coeff[2, 1] + 70928*coeff[2, 2] + 569363*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]^3)/17280 - 
 ((1473360*coeff[2, 1] + 563476*coeff[2, 2] + 2943771*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]^3)/38880 - 
 ((74160*coeff[2, 1] + 136728*coeff[2, 2] + 275273*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]^3)/12960 + ((3233680*coeff[2, 1] + 8334244*coeff[2, 2] + 
    15990099*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 5]^3)/587520 + 
 ((-37971960*coeff[2, 1] + 86904776*coeff[2, 2] + 57927351*coeff[2, 3])*
   F[1, 1, 5]^4)/3732480 - 
 ((3030*coeff[2, 1] - 421*coeff[2, 2] + 3819*coeff[2, 3])*F[3, 1]*F[1, 1, 6])/
  720 - ((5*coeff[2, 2] + 8*coeff[2, 3])*F[3, 2]*F[1, 1, 6])/12 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[3, 3]*
   F[1, 1, 6])/1080 - ((10770*coeff[2, 1] - 171*coeff[2, 2] + 
    15764*coeff[2, 3])*F[3, 4]*F[1, 1, 6])/4320 - 
 (11*(3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[3, 5]*
   F[1, 1, 6])/4320 + ((42*coeff[2, 1] - 75*coeff[2, 2] - 46*coeff[2, 3])*
   F[3, 6]*F[1, 1, 6])/216 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[3, 7]*
   F[1, 1, 6])/720 - ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 
    7592*coeff[2, 3])*F[3, 8]*F[1, 1, 6])/135 + 
 ((2250*coeff[2, 1] - 227*coeff[2, 2] + 3013*coeff[2, 3])*F[3, 9]*F[1, 1, 6])/
  180 + ((330*coeff[2, 1] + 69*coeff[2, 2] + 604*coeff[2, 3])*F[3, 10]*
   F[1, 1, 6])/240 - ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 
    7592*coeff[2, 3])*F[3, 11]*F[1, 1, 6])/1080 + 
 ((14070*coeff[2, 1] - 6009*coeff[2, 2] + 11626*coeff[2, 3])*F[3, 12]*
   F[1, 1, 6])/4320 + ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 
    7592*coeff[2, 3])*F[3, 13]*F[1, 1, 6])/4320 + 
 ((5190*coeff[2, 1] - 3357*coeff[2, 2] + 2483*coeff[2, 3])*F[3, 14]*
   F[1, 1, 6])/2160 - ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 
    7592*coeff[2, 3])*F[3, 17]*F[1, 1, 6])/1440 + 
 ((1650*coeff[2, 1] - 1707*coeff[2, 2] - 182*coeff[2, 3])*F[3, 18]*
   F[1, 1, 6])/1440 + ((5*coeff[2, 2] + 8*coeff[2, 3])*F[3, 19]*F[1, 1, 6])/
  18 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 21]*
   F[1, 1, 6])/80 + ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*
   F[3, 24]*F[1, 1, 6])/1080 - 
 ((208845840*coeff[2, 1] - 119159172*coeff[2, 2] + 143090533*coeff[2, 3])*
   F[3, 31]*F[1, 1, 6])/2643840 - 
 ((262678080*coeff[2, 1] + 3081916*coeff[2, 2] + 400241191*coeff[2, 3])*
   F[3, 32]*F[1, 1, 6])/3525120 + 
 ((98040*coeff[2, 1] - 528348*coeff[2, 2] - 726803*coeff[2, 3])*F[3, 33]*
   F[1, 1, 6])/73440 - 
 ((96833328*coeff[2, 1] + 55*(-392388*coeff[2, 2] + 2084063*coeff[2, 3]))*
   F[3, 34]*F[1, 1, 6])/264384 + 
 (11*(30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 35]*F[1, 1, 6])/
  144 - ((4887120*coeff[2, 1] + 5253268*coeff[2, 2] + 15090283*coeff[2, 3])*
   F[3, 36]*F[1, 1, 6])/440640 + 
 ((138380160*coeff[2, 1] - 155438532*coeff[2, 2] - 13420817*coeff[2, 3])*
   F[3, 37]*F[1, 1, 6])/10575360 + 
 ((5*coeff[2, 2] + 8*coeff[2, 3])*F[3, 38]*F[1, 1, 6])/12 - 
 ((196055040*coeff[2, 1] - 67486788*coeff[2, 2] + 194405407*coeff[2, 3])*
   F[3, 40]*F[1, 1, 6])/3525120 - 
 ((41880*coeff[2, 1] + 108864*coeff[2, 2] + 214489*coeff[2, 3])*F[3, 41]*
   F[1, 1, 6])/19440 - ((5*coeff[2, 2] + 8*coeff[2, 3])*F[3, 42]*F[1, 1, 6])/
  6 + ((2894640*coeff[2, 1] + 11310564*coeff[2, 2] + 21241349*coeff[2, 3])*
   F[3, 44]*F[1, 1, 6])/1321920 - 
 ((35756400*coeff[2, 1] - 10886736*coeff[2, 2] + 38891269*coeff[2, 3])*
   F[3, 51]*F[1, 1, 6])/1321920 - 
 ((266605440*coeff[2, 1] - 29187924*coeff[2, 2] + 357328391*coeff[2, 3])*
   F[3, 52]*F[1, 1, 6])/5287680 + 
 ((230340*coeff[2, 1] - 3176094*coeff[2, 2] - 4068539*coeff[2, 3])*F[3, 53]*
   F[1, 1, 6])/220320 - ((9819120*coeff[2, 1] - 2845740*coeff[2, 2] + 
    10676143*coeff[2, 3])*F[3, 54]*F[1, 1, 6])/44064 + 
 ((2364*coeff[2, 1] - 9888*coeff[2, 2] - 10237*coeff[2, 3])*F[3, 55]*
   F[1, 1, 6])/3888 + ((6732672*coeff[2, 1] - 5698428*coeff[2, 2] + 
    2176985*coeff[2, 3])*F[3, 56]*F[1, 1, 6])/1057536 + 
 ((7*coeff[2, 1])/6 + coeff[2, 2] + (119*coeff[2, 3])/36)*F[3, 57]*
  F[1, 1, 6] + ((2550*coeff[2, 1] + 1571*coeff[2, 2] + 5891*coeff[2, 3])*
   F[3, 58]*F[1, 1, 6])/360 - 
 ((91583040*coeff[2, 1] - 22166508*coeff[2, 2] + 105709837*coeff[2, 3])*
   F[3, 59]*F[1, 1, 6])/1762560 - 
 ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 149981*coeff[2, 3])*F[3, 60]*
   F[1, 1, 6])/9720 + (-2*coeff[2, 1] + coeff[2, 2]/30 - 
   (117*coeff[2, 3])/40)*F[3, 61]*F[1, 1, 6] - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 65]*F[1, 1, 6])/
  360 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 66]*
   F[1, 1, 6])/360 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 67]*F[1, 1, 6])/120 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 68]*F[1, 1, 6])/
  360 - ((17364720*coeff[2, 1] + 229524*coeff[2, 2] + 25520209*coeff[2, 3])*
   F[3, 69]*F[1, 1, 6])/1321920 + 
 ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*F[3, 79]*F[1, 1, 6])/
  45 - ((30*coeff[2, 1] + 7413*coeff[2, 2] + 11878*coeff[2, 3])*F[1, 1, 1]^3*
   F[1, 1, 6])/3240 + ((318*coeff[2, 1] - 53*coeff[2, 2] + 430*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6])/144 + 
 ((7530*coeff[2, 1] + 3933*coeff[2, 2] + 17243*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 6])/1080 - 
 ((15330*coeff[2, 1] + 6181*coeff[2, 2] + 32426*coeff[2, 3])*F[1, 1, 2]^3*
   F[1, 1, 6])/2160 + ((1020*coeff[2, 1] - 1038*coeff[2, 2] + 
    367*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 6])/6480 - 
 ((5520*coeff[2, 1] - 4460*coeff[2, 2] + 1537*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 6])/1152 - 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 6])/
  90 + ((160637712*coeff[2, 1] - 25466100*coeff[2, 2] + 
    203662493*coeff[2, 3])*F[1, 1, 3]^3*F[1, 1, 6])/3172608 - 
 ((161088*coeff[2, 1] - 47852*coeff[2, 2] + 165911*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 6])/58752 - 
 ((462*coeff[2, 1] + 123*coeff[2, 2] + 964*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6])/216 - 
 ((822*coeff[2, 1] + 447*coeff[2, 2] + 1888*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 6])/432 + 
 ((5160*coeff[2, 1] - 1776*coeff[2, 2] + 4879*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6])/1620 + 
 ((2105520*coeff[2, 1] - 525123*coeff[2, 2] + 2403422*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 6])/73440 + 
 ((-12600*coeff[2, 1] + 177512*coeff[2, 2] + 300447*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 6])/146880 + 
 ((3300*coeff[2, 1] + 1506*coeff[2, 2] + 7361*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 6])/540 + 
 ((13650*coeff[2, 1] - 16467*coeff[2, 2] - 4252*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 6])/12960 - 
 ((2069148*coeff[2, 1] + 2237694*coeff[2, 2] + 6518035*coeff[2, 3])*
   F[1, 1, 4]^3*F[1, 1, 6])/396576 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 6])/2160 + 
 ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]*F[1, 1, 6])/1920 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6])/1080 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 5]*F[1, 1, 6])/4320 + ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 6])/12 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 6])/1080 - 
 ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 6])/12 + 
 ((94047600*coeff[2, 1] - 29687556*coeff[2, 2] + 98126779*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 6])/3525120 + 
 ((561241200*coeff[2, 1] - 436315356*coeff[2, 2] + 232608799*coeff[2, 3])*
   F[1, 1, 5]^3*F[1, 1, 6])/15863040 - 
 ((6236160*coeff[2, 1] + 11923788*coeff[2, 2] + 26824013*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 6]^2)/2643840 + 
 ((240*coeff[2, 1] + 258*coeff[2, 2] + 683*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 6]^2)/270 - ((1290*coeff[2, 1] + 381*coeff[2, 2] + 
    2341*coeff[2, 3])*F[1, 1, 2]^2*F[1, 1, 6]^2)/1080 - 
 ((158880*coeff[2, 1] - 83028*coeff[2, 2] + 113197*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]^2)/51840 - 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]^2)/
  90 - ((7039824*coeff[2, 1] - 1087413*coeff[2, 2] + 9222269*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 6]^2)/528768 + 
 ((1450680*coeff[2, 1] + 10709616*coeff[2, 2] + 17586071*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2)/1321920 - 
 ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 4]*
   F[1, 1, 6]^2)/90 + ((613347*coeff[2, 1] - 131991*coeff[2, 2] + 
    731264*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]^2)/22032 - 
 ((11175600*coeff[2, 1] + 2739156*coeff[2, 2] + 20294065*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]^2)/1057536 + 
 ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 6]^2)/1920 + ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 
    104321851*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2)/3525120 - 
 ((112849140*coeff[2, 1] - 31285602*coeff[2, 2] + 121130773*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]^2)/1762560 - 
 ((7398840*coeff[2, 1] + 25491408*coeff[2, 2] + 48751363*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 6]^3)/1321920 + 
 ((-2490*coeff[2, 1] + 3171*coeff[2, 2] + 1021*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]^3)/1620 - ((392563200*coeff[2, 1] - 80144472*coeff[2, 2] + 
    471437593*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]^3)/5287680 - 
 ((1247674800*coeff[2, 1] - 491603628*coeff[2, 2] + 1139361937*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]^3)/15863040 - 
 ((598720080*coeff[2, 1] - 305996076*coeff[2, 2] + 467426059*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]^3)/10575360 + 
 ((6252758040*coeff[2, 1] - 1814840412*coeff[2, 2] + 6782963383*coeff[2, 3])*
   F[1, 1, 6]^4)/21150720 - 
 ((3120*coeff[2, 1] - 1662*coeff[2, 2] + 2453*coeff[2, 3])*F[3, 1]*
   F[1, 1, 7])/540 + ((240*coeff[2, 1] - 426*coeff[2, 2] - 211*coeff[2, 3])*
   F[3, 2]*F[1, 1, 7])/360 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[3, 3]*F[1, 1, 7])/
  180 + ((4380*coeff[2, 1] + 66*coeff[2, 2] + 6761*coeff[2, 3])*F[3, 4]*
   F[1, 1, 7])/3240 + (11*(840*coeff[2, 1] + 224*coeff[2, 2] + 
    1629*coeff[2, 3])*F[3, 5]*F[1, 1, 7])/720 - 
 ((192*coeff[2, 1] - 147*coeff[2, 2] + 91*coeff[2, 3])*F[3, 6]*F[1, 1, 7])/
  162 + (7*coeff[2, 1] + (28*coeff[2, 2])/15 + (543*coeff[2, 3])/40)*F[3, 7]*
  F[1, 1, 7] + (2*(840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*
   F[3, 8]*F[1, 1, 7])/45 - 
 (4*(120*coeff[2, 1] - 8*coeff[2, 2] + 167*coeff[2, 3])*F[3, 9]*F[1, 1, 7])/
  45 + ((240*coeff[2, 1] + 1068*coeff[2, 2] + 1883*coeff[2, 3])*F[3, 10]*
   F[1, 1, 7])/720 + ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*
   F[3, 11]*F[1, 1, 7])/180 - 
 ((5160*coeff[2, 1] + 3876*coeff[2, 2] + 12331*coeff[2, 3])*F[3, 12]*
   F[1, 1, 7])/6480 - ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*
   F[3, 13]*F[1, 1, 7])/720 + 
 ((744*coeff[2, 1] - 510*coeff[2, 2] + 473*coeff[2, 3])*F[3, 14]*F[1, 1, 7])/
  324 + ((7*coeff[2, 1])/2 + (14*coeff[2, 2])/15 + (543*coeff[2, 3])/80)*
  F[3, 17]*F[1, 1, 7] + ((75*coeff[2, 1] - 111*coeff[2, 2] - 11*coeff[2, 3])*
   F[3, 18]*F[1, 1, 7])/270 + 
 ((-240*coeff[2, 1] + 426*coeff[2, 2] + 211*coeff[2, 3])*F[3, 19]*F[1, 1, 7])/
  540 + ((1200*coeff[2, 1] - 192*coeff[2, 2] + 1543*coeff[2, 3])*F[3, 21]*
   F[1, 1, 7])/810 - ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*
   F[3, 24]*F[1, 1, 7])/180 + 
 ((-9155760*coeff[2, 1] + 61767504*coeff[2, 2] + 70469509*coeff[2, 3])*
   F[3, 31]*F[1, 1, 7])/1321920 - 
 ((168046080*coeff[2, 1] - 140741056*coeff[2, 2] + 58478469*coeff[2, 3])*
   F[3, 32]*F[1, 1, 7])/1762560 - 
 ((804360*coeff[2, 1] - 510722*coeff[2, 2] + 489743*coeff[2, 3])*F[3, 33]*
   F[1, 1, 7])/8160 + ((-6733200*coeff[2, 1] + 11981412*coeff[2, 2] + 
    5067227*coeff[2, 3])*F[3, 34]*F[1, 1, 7])/220320 + 
 ((5*coeff[2, 1])/3 - (4*coeff[2, 2])/15 + (1543*coeff[2, 3])/720)*F[3, 35]*
  F[1, 1, 7] - ((7426800*coeff[2, 1] + 2684828*coeff[2, 2] + 
    14908453*coeff[2, 3])*F[3, 36]*F[1, 1, 7])/220320 + 
 ((30186336*coeff[2, 1] - 30271392*coeff[2, 2] + 3049381*coeff[2, 3])*
   F[3, 37]*F[1, 1, 7])/1057536 + 
 ((-240*coeff[2, 1] + 426*coeff[2, 2] + 211*coeff[2, 3])*F[3, 38]*F[1, 1, 7])/
  360 + ((2112*coeff[2, 1] - 9486*coeff[2, 2] - 9881*coeff[2, 3])*F[3, 39]*
   F[1, 1, 7])/144 + ((-41604000*coeff[2, 1] + 93243888*coeff[2, 2] + 
    66773743*coeff[2, 3])*F[3, 40]*F[1, 1, 7])/1762560 - 
 ((30600*coeff[2, 1] + 63884*coeff[2, 2] + 128809*coeff[2, 3])*F[3, 41]*
   F[1, 1, 7])/12960 + ((240*coeff[2, 1] - 426*coeff[2, 2] - 211*coeff[2, 3])*
   F[3, 42]*F[1, 1, 7])/180 + 
 ((2814240*coeff[2, 1] - 1981684*coeff[2, 2] + 1468561*coeff[2, 3])*F[3, 44]*
   F[1, 1, 7])/73440 - ((1836060*coeff[2, 1] - 1593183*coeff[2, 2] + 
    527747*coeff[2, 3])*F[3, 51]*F[1, 1, 7])/18360 - 
 ((1827900*coeff[2, 1] - 1600663*coeff[2, 2] + 505477*coeff[2, 3])*F[3, 52]*
   F[1, 1, 7])/24480 - ((1364700*coeff[2, 1] - 1006389*coeff[2, 2] + 
    632911*coeff[2, 3])*F[3, 53]*F[1, 1, 7])/36720 + 
 ((-1052880*coeff[2, 1] + 1230912*coeff[2, 2] + 143977*coeff[2, 3])*F[3, 54]*
   F[1, 1, 7])/9180 - ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*
   F[3, 55]*F[1, 1, 7])/36 + 
 ((1762620*coeff[2, 1] - 1660503*coeff[2, 2] + 327317*coeff[2, 3])*F[3, 56]*
   F[1, 1, 7])/73440 - ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*
   F[3, 57]*F[1, 1, 7])/48 - 
 ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*F[3, 58]*F[1, 1, 7])/
  9 - ((1787100*coeff[2, 1] - 1638063*coeff[2, 2] + 394127*coeff[2, 3])*
   F[3, 59]*F[1, 1, 7])/24480 + 
 (5*(264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[3, 69]*
   F[1, 1, 7])/162 - ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*
   F[3, 79]*F[1, 1, 7])/45 + 
 ((7032*coeff[2, 1] + 1560*coeff[2, 2] + 12757*coeff[2, 3])*F[1, 1, 1]^3*
   F[1, 1, 7])/2592 - ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 7])/360 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 7])/90 + 
 ((83280*coeff[2, 1] + 21561*coeff[2, 2] + 163456*coeff[2, 3])*F[1, 1, 2]^3*
   F[1, 1, 7])/12960 + ((2040*coeff[2, 1] + 126*coeff[2, 2] + 
    3101*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 7])/1080 + 
 ((27600*coeff[2, 1] + 8007*coeff[2, 2] + 51572*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 7])/4320 - 
 ((17160*coeff[2, 1] - 6018*coeff[2, 2] + 17447*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 7])/3240 - 
 ((27600*coeff[2, 1] + 8007*coeff[2, 2] + 51572*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*F[1, 1, 7])/4320 + 
 ((11387640*coeff[2, 1] - 9536811*coeff[2, 2] + 3736934*coeff[2, 3])*
   F[1, 1, 3]^3*F[1, 1, 7])/220320 + 
 ((-9456*coeff[2, 1] + 17020*coeff[2, 2] + 16855*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 7])/58752 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7])/180 + 
 ((7*coeff[2, 1])/3 + (28*coeff[2, 2])/45 + (181*coeff[2, 3])/40)*
  F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 7] - 
 ((2040*coeff[2, 1] + 126*coeff[2, 2] + 3101*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7])/540 + 
 ((4380*coeff[2, 1] + 66*coeff[2, 2] + 6761*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 7])/3240 - 
 ((279120*coeff[2, 1] - 158068*coeff[2, 2] + 265087*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 7])/146880 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 7])/90 + 
 ((780*coeff[2, 1] - 106*coeff[2, 2] + 1019*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 7])/360 - 
 ((522188880*coeff[2, 1] - 274563204*coeff[2, 2] + 395522801*coeff[2, 3])*
   F[1, 1, 4]^3*F[1, 1, 7])/7931520 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 7])/360 - (11*(18*coeff[2, 2] + 23*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 7])/540 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7])/180 + 
 ((7*coeff[2, 1])/6 + (14*coeff[2, 2])/45 + (181*coeff[2, 3])/80)*
  F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 7] - 
 ((2040*coeff[2, 1] - 1806*coeff[2, 2] + 569*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 7])/1080 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 7])/180 + 
 ((720*coeff[2, 1] - 882*coeff[2, 2] - 127*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*F[1, 1, 7])/1080 - 
 ((18128976*coeff[2, 1] - 6007524*coeff[2, 2] + 18471695*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7])/1057536 + 
 ((22329390*coeff[2, 1] - 56924953*coeff[2, 2] - 45449008*coeff[2, 3])*
   F[1, 1, 5]^3*F[1, 1, 7])/660960 + 
 ((-42180240*coeff[2, 1] + 48625932*coeff[2, 2] + 5748587*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7])/2643840 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7])/162 - 
 ((1827900*coeff[2, 1] - 1590463*coeff[2, 2] + 521797*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 7])/24480 + 
 ((74364*coeff[2, 1] - 70512*coeff[2, 2] + 12431*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7])/1944 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 7])/162 + 
 ((-2284752*coeff[2, 1] + 6835188*coeff[2, 2] + 6163169*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7])/528768 + 
 ((8554920*coeff[2, 1] + 23800953*coeff[2, 2] + 45316523*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7])/440640 - 
 ((87548880*coeff[2, 1] - 78935124*coeff[2, 2] + 20823211*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7])/1321920 - 
 ((16630620*coeff[2, 1] - 14475327*coeff[2, 2] + 4713173*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 7])/220320 + 
 ((12318960*coeff[2, 1] - 8633884*coeff[2, 2] + 6165281*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7])/195840 + 
 ((-73277520*coeff[2, 1] + 357440976*coeff[2, 2] + 380440411*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7])/5287680 + 
 ((1094131200*coeff[2, 1] - 2784120636*coeff[2, 2] - 2200182851*coeff[2, 3])*
   F[1, 1, 6]^3*F[1, 1, 7])/15863040 + 
 ((12181080*coeff[2, 1] - 4514224*coeff[2, 2] + 11985421*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 7]^2)/587520 + 
 ((27600*coeff[2, 1] + 6279*coeff[2, 2] + 48764*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 7]^2)/8640 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 7]^2)/162 - ((27600*coeff[2, 1] + 6279*coeff[2, 2] + 
    48764*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2)/4320 + 
 ((33360*coeff[2, 1] - 2361*coeff[2, 2] + 45724*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 7]^2)/8640 - ((1203696*coeff[2, 1] - 826340*coeff[2, 2] + 
    646335*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2)/29376 + 
 (7*(264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 7]^2)/324 + 
 ((40660620*coeff[2, 1] - 22724646*coeff[2, 2] + 28665989*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 7]^2)/660960 - 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 7]^2)/180 - (11*(18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 7]^2)/540 + 
 ((34637640*coeff[2, 1] - 142020876*coeff[2, 2] - 143836141*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]^2)/5287680 + 
 ((64273200*coeff[2, 1] - 27848148*coeff[2, 2] + 58639427*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2)/1321920 - 
 (2*(264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7]^2)/81 - 
 ((263538480*coeff[2, 1] - 165597708*coeff[2, 2] + 158099557*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2)/5287680 - 
 ((288600*coeff[2, 1] + 3735936*coeff[2, 2] + 5609681*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 7]^2)/155520 - 
 ((180454740*coeff[2, 1] + 33375768*coeff[2, 2] + 323161493*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]^2)/2643840 + 
 ((2370270*coeff[2, 1] - 931077*coeff[2, 2] + 2283928*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]^3)/55080 + 
 ((138000*coeff[2, 1] + 34851*coeff[2, 2] + 249436*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]^3)/12960 + 
 ((93360*coeff[2, 1] + 23397*coeff[2, 2] + 163372*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]^3)/38880 + ((72538800*coeff[2, 1] - 40300917*coeff[2, 2] + 
    52471478*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 7]^3)/991440 - 
 ((1491456*coeff[2, 1] - 1560690*coeff[2, 2] + 7021*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]^3)/46656 + ((-368858640*coeff[2, 1] + 598168788*coeff[2, 2] + 
    272109023*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 7]^3)/7931520 + 
 ((-62553720*coeff[2, 1] + 353715174*coeff[2, 2] + 405320939*coeff[2, 3])*
   F[1, 1, 7]^4)/15863040 + 
 ((139785960*coeff[2, 1] - 64054932*coeff[2, 2] + 107367613*coeff[2, 3])*
   F[3, 1]*F[1, 1, 8])/414720 + 
 ((15960*coeff[2, 1] + 26784*coeff[2, 2] + 61009*coeff[2, 3])*F[3, 2]*
   F[1, 1, 8])/5760 - ((21180*coeff[2, 1] + 4234*coeff[2, 2] + 
    38559*coeff[2, 3])*F[3, 3]*F[1, 1, 8])/2160 - 
 ((26294952*coeff[2, 1] - 10505652*coeff[2, 2] + 22085605*coeff[2, 3])*
   F[3, 4]*F[1, 1, 8])/497664 - 
 ((232980*coeff[2, 1] + 84608*coeff[2, 2] + 477543*coeff[2, 3])*F[3, 5]*
   F[1, 1, 8])/8640 + ((6473640*coeff[2, 1] - 375108*coeff[2, 2] + 
    8391037*coeff[2, 3])*F[3, 6]*F[1, 1, 8])/62208 - 
 ((4236*coeff[2, 1] + 1340*coeff[2, 2] + 8445*coeff[2, 3])*F[3, 7]*
   F[1, 1, 8])/288 - ((21180*coeff[2, 1] + 9094*coeff[2, 2] + 
    45339*coeff[2, 3])*F[3, 8]*F[1, 1, 8])/270 - 
 ((4153800*coeff[2, 1] - 812412*coeff[2, 2] + 4735303*coeff[2, 3])*F[3, 9]*
   F[1, 1, 8])/8640 - ((315*coeff[2, 1] + 296*coeff[2, 2] + 886*coeff[2, 3])*
   F[3, 10]*F[1, 1, 8])/120 - 
 ((21180*coeff[2, 1] + 9292*coeff[2, 2] + 45537*coeff[2, 3])*F[3, 11]*
   F[1, 1, 8])/2160 - ((291240600*coeff[2, 1] - 163268076*coeff[2, 2] + 
    183613859*coeff[2, 3])*F[3, 12]*F[1, 1, 8])/2488320 + 
 ((4236*coeff[2, 1] + 512*coeff[2, 2] + 7377*coeff[2, 3])*F[3, 13]*
   F[1, 1, 8])/1728 + ((-645510*coeff[2, 1] + 1146381*coeff[2, 2] + 
    639911*coeff[2, 3])*F[3, 14]*F[1, 1, 8])/19440 - 
 (3*(coeff[2, 2] + coeff[2, 3])*F[3, 15]*F[1, 1, 8])/20 - 
 (17*(coeff[2, 2] + coeff[2, 3])*F[3, 16]*F[1, 1, 8])/40 - 
 ((21180*coeff[2, 1] + 3928*coeff[2, 2] + 38253*coeff[2, 3])*F[3, 17]*
   F[1, 1, 8])/2880 + ((-36573720*coeff[2, 1] + 66433836*coeff[2, 2] + 
    38648941*coeff[2, 3])*F[3, 18]*F[1, 1, 8])/829440 - 
 ((15960*coeff[2, 1] + 26136*coeff[2, 2] + 60361*coeff[2, 3])*F[3, 19]*
   F[1, 1, 8])/8640 - ((79807080*coeff[2, 1] - 12798996*coeff[2, 2] + 
    92620429*coeff[2, 3])*F[3, 21]*F[1, 1, 8])/1244160 + 
 ((21180*coeff[2, 1] + 9058*coeff[2, 2] + 45303*coeff[2, 3])*F[3, 24]*
   F[1, 1, 8])/2160 - (3*(coeff[2, 2] + coeff[2, 3])*F[3, 27]*F[1, 1, 8])/
  40 - ((coeff[2, 2] + coeff[2, 3])*F[3, 28]*F[1, 1, 8])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 29]*F[1, 1, 8])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 30]*F[1, 1, 8])/40 + 
 ((498360*coeff[2, 1] + 776416*coeff[2, 2] + 1803261*coeff[2, 3])*F[3, 31]*
   F[1, 1, 8])/25920 + ((55080*coeff[2, 1] + 991744*coeff[2, 2] + 
    1408919*coeff[2, 3])*F[3, 32]*F[1, 1, 8])/103680 + 
 ((960*coeff[2, 1] + 1182*coeff[2, 2] + 2987*coeff[2, 3])*F[3, 33]*
   F[1, 1, 8])/360 - ((7320*coeff[2, 1] - 6006*coeff[2, 2] + 
    2449*coeff[2, 3])*F[3, 34]*F[1, 1, 8])/405 - 
 ((810*coeff[2, 1] - 319*coeff[2, 2] + 731*coeff[2, 3])*F[3, 35]*F[1, 1, 8])/
  240 - ((22230*coeff[2, 1] + 22397*coeff[2, 2] + 63607*coeff[2, 3])*F[3, 36]*
   F[1, 1, 8])/810 + ((48840*coeff[2, 1] - 640192*coeff[2, 2] - 
    783357*coeff[2, 3])*F[3, 37]*F[1, 1, 8])/103680 - 
 ((15960*coeff[2, 1] + 26784*coeff[2, 2] + 61009*coeff[2, 3])*F[3, 38]*
   F[1, 1, 8])/5760 + ((84168*coeff[2, 1] + 271232*coeff[2, 2] + 
    495571*coeff[2, 3])*F[3, 40]*F[1, 1, 8])/6912 - 
 ((136920*coeff[2, 1] + 371572*coeff[2, 2] + 729147*coeff[2, 3])*F[3, 41]*
   F[1, 1, 8])/12960 + ((15960*coeff[2, 1] + 26784*coeff[2, 2] + 
    61009*coeff[2, 3])*F[3, 42]*F[1, 1, 8])/2880 - 
 (2*(240*coeff[2, 1] + 291*coeff[2, 2] + 746*coeff[2, 3])*F[3, 44]*
   F[1, 1, 8])/405 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 51]*F[1, 1, 8])/45 + 
 ((-3450*coeff[2, 1] + 3771*coeff[2, 2] + 251*coeff[2, 3])*F[3, 52]*
   F[1, 1, 8])/4320 + ((-6*coeff[2, 1] + 69*coeff[2, 2] + 89*coeff[2, 3])*
   F[3, 53]*F[1, 1, 8])/48 + 
 (2*(150*coeff[2, 1] - 567*coeff[2, 2] - 562*coeff[2, 3])*F[3, 54]*
   F[1, 1, 8])/135 + ((366*coeff[2, 1] - 657*coeff[2, 2] - 385*coeff[2, 3])*
   F[3, 55]*F[1, 1, 8])/216 + 
 ((102*coeff[2, 1] - 213*coeff[2, 2] - 149*coeff[2, 3])*F[3, 56]*F[1, 1, 8])/
  96 + ((30*coeff[2, 1] - 261*coeff[2, 2] - 326*coeff[2, 3])*F[3, 57]*
   F[1, 1, 8])/180 + (7*(90*coeff[2, 1] + 357*coeff[2, 2] + 637*coeff[2, 3])*
   F[3, 58]*F[1, 1, 8])/360 - 
 ((90*coeff[2, 1] - 75*coeff[2, 2] + 29*coeff[2, 3])*F[3, 59]*F[1, 1, 8])/
  96 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 65]*
   F[1, 1, 8])/360 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 66]*F[1, 1, 8])/360 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 67]*F[1, 1, 8])/
  120 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 68]*
   F[1, 1, 8])/360 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[3, 69]*F[1, 1, 8])/81 - 
 ((2640*coeff[2, 1] + 3708*coeff[2, 2] + 9175*coeff[2, 3])*F[3, 79]*
   F[1, 1, 8])/72 + ((-341444280*coeff[2, 1] + 351254796*coeff[2, 2] + 
    3472961*coeff[2, 3])*F[1, 1, 1]^3*F[1, 1, 8])/1866240 + 
 ((-3330*coeff[2, 1] + 8569*coeff[2, 2] + 7859*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 8])/2160 + 
 ((150240*coeff[2, 1] + 34616*coeff[2, 2] + 283391*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 8])/8640 - 
 ((104232*coeff[2, 1] + 26000*coeff[2, 2] + 196901*coeff[2, 3])*F[1, 1, 2]^3*
   F[1, 1, 8])/5184 - ((100972680*coeff[2, 1] + 44959452*coeff[2, 2] + 
    199736117*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8])/622080 + 
 (coeff[2, 1] + (2114*coeff[2, 2] + 4499*coeff[2, 3])/1440)*F[1, 1, 1]*
  F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8] + 
 ((1440*coeff[2, 1] + 1634*coeff[2, 2] + 3539*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*F[1, 1, 8])/2880 + 
 ((10654968*coeff[2, 1] - 4525278*coeff[2, 2] + 8555359*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8])/31104 + 
 ((432*coeff[2, 1] - 347*coeff[2, 2] + 149*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*F[1, 1, 8])/144 + 
 ((9597960*coeff[2, 1] - 1746244*coeff[2, 2] + 11186101*coeff[2, 3])*
   F[1, 1, 3]^3*F[1, 1, 8])/138240 - 
 ((283560*coeff[2, 1] + 14578428*coeff[2, 2] + 20176913*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8])/207360 - 
 ((6960*coeff[2, 1] + 27952*coeff[2, 2] + 52857*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8])/4320 - 
 ((4344*coeff[2, 1] - 1486*coeff[2, 2] + 4803*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 8])/864 + 
 ((-103240680*coeff[2, 1] + 144797412*coeff[2, 2] + 54833707*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8])/622080 + 
 (-7*coeff[2, 1] + (2413*coeff[2, 2])/720 - (831*coeff[2, 3])/160)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8] + 
 ((279159960*coeff[2, 1] - 152265516*coeff[2, 2] + 162053179*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8])/2488320 + 
 ((113669880*coeff[2, 1] - 44152308*coeff[2, 2] + 96766127*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8])/207360 + 
 ((9012*coeff[2, 1] + 1703*coeff[2, 2] + 16313*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 8])/432 - 
 ((1841196120*coeff[2, 1] - 524934732*coeff[2, 2] + 1812596723*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8])/2488320 + 
 ((692763000*coeff[2, 1] - 192580572*coeff[2, 2] + 689560163*coeff[2, 3])*
   F[1, 1, 4]^3*F[1, 1, 8])/3732480 + 
 ((102480*coeff[2, 1] + 12984*coeff[2, 2] + 169279*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 5]*F[1, 1, 8])/8640 - 
 ((240*coeff[2, 1] + 344*coeff[2, 2] + 949*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 8])/480 + 
 ((40200*coeff[2, 1] + 7568*coeff[2, 2] + 72213*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 8])/8640 - ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/20 - 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8])/
  4 - ((20496*coeff[2, 1] + 2316*coeff[2, 2] + 33575*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8])/1152 - 
 ((102480*coeff[2, 1] + 12984*coeff[2, 2] + 169279*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8])/4320 - 
 ((8040*coeff[2, 1] + 880*coeff[2, 2] + 13521*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8])/864 + 
 ((102480*coeff[2, 1] + 11868*coeff[2, 2] + 168163*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8])/2880 - 
 ((144840*coeff[2, 1] + 16916*coeff[2, 2] + 241861*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 5]*F[1, 1, 8])/17280 - 
 ((13800*coeff[2, 1] + 14208*coeff[2, 2] + 40279*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 8])/3456 + 
 ((21180*coeff[2, 1] + 3964*coeff[2, 2] + 38289*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 8])/2160 + 
 ((133*coeff[2, 1])/48 + (23*coeff[2, 2])/5 + (60721*coeff[2, 3])/5760)*
  F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 8] + 
 ((70889520*coeff[2, 1] - 32847924*coeff[2, 2] + 57852691*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8])/10575360 - 
 ((1812600*coeff[2, 1] + 3071684*coeff[2, 2] + 6874939*coeff[2, 3])*
   F[1, 1, 5]^3*F[1, 1, 8])/77760 + 
 ((-8490*coeff[2, 1] + 13179*coeff[2, 2] + 6179*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 6]*F[1, 1, 8])/6480 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8])/1080 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 6]*F[1, 1, 8])/2160 + 
 ((2370*coeff[2, 1] - 939*coeff[2, 2] + 2131*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8])/1620 + 
 ((300*coeff[2, 1] - 270*coeff[2, 2] - 59*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 6]*F[1, 1, 8])/864 + 
 ((510960*coeff[2, 1] - 1464828*coeff[2, 2] - 1202783*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/440640 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/1080 - 
 ((4650*coeff[2, 1] - 3759*coeff[2, 2] + 1154*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8])/1296 - 
 ((542580*coeff[2, 1] - 488178*coeff[2, 2] + 291857*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 6]*F[1, 1, 8])/440640 - 
 ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 104321851*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8])/1762560 + 
 ((76586880*coeff[2, 1] + 407004804*coeff[2, 2] + 653199769*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8])/10575360 + 
 ((6891000*coeff[2, 1] + 14748168*coeff[2, 2] + 31742453*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8])/1321920 + 
 ((-2370*coeff[2, 1] + 3447*coeff[2, 2] + 1367*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]^2*F[1, 1, 8])/4320 + 
 ((274089840*coeff[2, 1] - 218673564*coeff[2, 2] + 94335881*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8])/10575360 + 
 ((35157282*coeff[2, 1] - 7972083*coeff[2, 2] + 40738667*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8])/264384 - 
 ((655073040*coeff[2, 1] - 103562796*coeff[2, 2] + 817357459*coeff[2, 3])*
   F[1, 1, 6]^3*F[1, 1, 8])/10575360 - 
 ((26520*coeff[2, 1] + 43896*coeff[2, 2] + 100751*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 7]*F[1, 1, 8])/4320 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8])/180 + 
 ((7*coeff[2, 1])/3 + (28*coeff[2, 2])/45 + (181*coeff[2, 3])/40)*
  F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 8] - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 8])/162 + 
 ((52680*coeff[2, 1] + 73248*coeff[2, 2] + 182323*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 7]*F[1, 1, 8])/17280 + 
 ((536880*coeff[2, 1] + 252724*coeff[2, 2] + 1081789*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/146880 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/180 + 
 ((870*coeff[2, 1] + 156*coeff[2, 2] + 1271*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8])/810 + 
 ((8496*coeff[2, 1] - 98852*coeff[2, 2] - 110781*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 7]*F[1, 1, 8])/29376 + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 7]*F[1, 1, 8])/270 + 
 ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 104321851*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8])/2643840 + 
 ((-39667200*coeff[2, 1] + 52414528*coeff[2, 2] + 17056073*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8])/1762560 + 
 ((7711440*coeff[2, 1] - 9165084*coeff[2, 2] - 1306063*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/264384 - 
 ((588*(82060*coeff[2, 1] - 84529*coeff[2, 2]) + 2297173*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/1321920 - 
 ((8212200*coeff[2, 1] + 11837169*coeff[2, 2] + 27826889*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8])/220320 - 
 ((198321360*coeff[2, 1] - 7271712*coeff[2, 2] + 286253213*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8])/5287680 - 
 ((7067112*coeff[2, 1] - 3943632*coeff[2, 2] + 5102891*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8])/176256 + 
 ((19125552*coeff[2, 1] - 24587004*coeff[2, 2] - 4977191*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8])/1057536 + 
 ((-838920*coeff[2, 1] + 133486128*coeff[2, 2] + 174095903*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8])/2643840 + 
 ((50988720*coeff[2, 1] + 80817076*coeff[2, 2] + 187271151*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8])/1762560 + 
 ((45426960*coeff[2, 1] - 124609024*coeff[2, 2] - 103602509*coeff[2, 3])*
   F[1, 1, 7]^3*F[1, 1, 8])/2643840 - 
 ((883754760*coeff[2, 1] - 346203204*coeff[2, 2] + 750852961*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 8]^2)/2488320 - 
 ((33360*coeff[2, 1] + 2396*coeff[2, 2] + 54221*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]^2)/2880 + 
 ((-29520*coeff[2, 1] + 53276*coeff[2, 2] + 28231*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]^2)/17280 + ((25178280*coeff[2, 1] - 11481188*coeff[2, 2] + 
    18676757*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2)/138240 + 
 ((7200*coeff[2, 1] - 8958*coeff[2, 2] - 1903*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 8]^2)/2880 + 
 ((37545000*coeff[2, 1] + 34853244*coeff[2, 2] + 99876749*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 8]^2)/829440 - 
 ((207563160*coeff[2, 1] - 40955892*coeff[2, 2] + 227194123*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2)/622080 + 
 ((23610*coeff[2, 1] + 4854*coeff[2, 2] + 43219*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]^2)/2160 + 
 ((35333880*coeff[2, 1] - 17175336*coeff[2, 2] + 25438799*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2)/103680 + 
 ((74471640*coeff[2, 1] + 192912*coeff[2, 2] + 101190797*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 8]^2)/622080 + 
 ((97200*coeff[2, 1] + 13746*coeff[2, 2] + 163121*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 8]^2)/4320 + 
 ((80*coeff[2, 1] + 216*coeff[2, 2] + 471*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*
   F[1, 1, 8]^2)/320 - ((20496*coeff[2, 1] + 2460*coeff[2, 2] + 
    33719*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2)/1152 + 
 ((34096080*coeff[2, 1] - 34289796*coeff[2, 2] + 2772079*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2)/10575360 - 
 ((10786440*coeff[2, 1] + 10231296*coeff[2, 2] + 30423871*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 8]^2)/622080 + 
 ((6450*coeff[2, 1] - 9051*coeff[2, 2] - 1216*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]^2)/6480 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 8]^2)/2160 - 
 ((7350*coeff[2, 1] + 6879*coeff[2, 2] + 22034*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]^2)/12960 + 
 ((5910960*coeff[2, 1] - 1421316*coeff[2, 2] + 6710179*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2)/207360 - 
 ((67089120*coeff[2, 1] + 68696828*coeff[2, 2] + 192528763*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2)/1175040 - 
 ((312973500*coeff[2, 1] - 206609286*coeff[2, 2] + 182140639*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 8]^2)/5287680 + 
 ((130440*coeff[2, 1] + 329568*coeff[2, 2] + 646363*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 8]^2)/51840 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 8]^2)/360 + 
 ((1545*coeff[2, 1] - 843*coeff[2, 2] + 1172*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 8]^2)/810 - 
 ((101728560*coeff[2, 1] - 22986732*coeff[2, 2] + 117749533*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2)/2643840 + 
 ((138152640*coeff[2, 1] + 563613216*coeff[2, 2] + 985766611*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2)/5287680 + 
 ((229365600*coeff[2, 1] + 275508552*coeff[2, 2] + 711284807*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2)/5287680 + 
 ((334799880*coeff[2, 1] - 638128608*coeff[2, 2] - 379935553*coeff[2, 3])*
   F[1, 1, 7]^2*F[1, 1, 8]^2)/5287680 + 
 ((55818120*coeff[2, 1] - 271293828*coeff[2, 2] - 280761743*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 8]^3)/3732480 + 
 ((403080*coeff[2, 1] + 97956*coeff[2, 2] + 759221*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]^3)/25920 + 
 ((-58248*coeff[2, 1] + 1569284*coeff[2, 2] + 2013247*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]^3)/55296 + ((-94873560*coeff[2, 1] + 323146668*coeff[2, 2] + 
    294991573*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 8]^3)/7464960 - 
 ((1262040*coeff[2, 1] + 4123512*coeff[2, 2] + 8140637*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 8]^3)/466560 + 
 ((2579280*coeff[2, 1] + 4444632*coeff[2, 2] + 9876167*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 8]^3)/233280 - 
 ((1554600*coeff[2, 1] + 2034272*coeff[2, 2] + 4849727*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]^3)/155520 - 
 ((2157120600*coeff[2, 1] + 437967972*coeff[2, 2] + 3619532387*coeff[2, 3])*
   F[1, 1, 8]^4)/29859840 - 
 ((30*coeff[2, 1] + 3529*coeff[2, 2] + 4509*coeff[2, 3])*F[3, 1]*F[1, 1, 9])/
  720 + ((-120*coeff[2, 1] + 258*coeff[2, 2] + 263*coeff[2, 3])*F[3, 2]*
   F[1, 1, 9])/360 - ((52350*coeff[2, 1] + 183569*coeff[2, 2] + 
    338629*coeff[2, 3])*F[3, 3]*F[1, 1, 9])/9720 + 
 ((315*coeff[2, 1] - 3079*coeff[2, 2] - 3569*coeff[2, 3])*F[3, 4]*F[1, 1, 9])/
  2160 - ((752925*coeff[2, 1] + 1272874*coeff[2, 2] + 2950574*coeff[2, 3])*
   F[3, 5]*F[1, 1, 9])/19440 + 
 ((930*coeff[2, 1] - 2527*coeff[2, 2] - 1987*coeff[2, 3])*F[3, 6]*F[1, 1, 9])/
  1080 - ((52380*coeff[2, 1] + 62782*coeff[2, 2] + 167687*coeff[2, 3])*
   F[3, 7]*F[1, 1, 9])/1440 - 
 ((126720*coeff[2, 1] + 226213*coeff[2, 2] + 513293*coeff[2, 3])*F[3, 8]*
   F[1, 1, 9])/1080 + ((-60*coeff[2, 1] + 3129*coeff[2, 2] + 
    3769*coeff[2, 3])*F[3, 9]*F[1, 1, 9])/1080 - 
 ((705*coeff[2, 1] + 882*coeff[2, 2] + 2272*coeff[2, 3])*F[3, 10]*F[1, 1, 9])/
  360 - ((234030*coeff[2, 1] + 279253*coeff[2, 2] + 748538*coeff[2, 3])*
   F[3, 11]*F[1, 1, 9])/9720 + 
 ((-3225*coeff[2, 1] + 5662*coeff[2, 2] + 2632*coeff[2, 3])*F[3, 12]*
   F[1, 1, 9])/2160 + ((44535*coeff[2, 1] + 94876*coeff[2, 2] + 
    197426*coeff[2, 3])*F[3, 13]*F[1, 1, 9])/19440 + 
 ((-3330*coeff[2, 1] + 6023*coeff[2, 2] + 2863*coeff[2, 3])*F[3, 14]*
   F[1, 1, 9])/2160 - ((31*coeff[2, 2] + 46*coeff[2, 3])*F[3, 15]*F[1, 1, 9])/
  60 + ((39*coeff[2, 2] + 103*coeff[2, 3])*F[3, 16]*F[1, 1, 9])/72 + 
 ((82185*coeff[2, 1] - 48694*coeff[2, 2] + 51916*coeff[2, 3])*F[3, 17]*
   F[1, 1, 9])/6480 - ((795*coeff[2, 1] - 412*coeff[2, 2] + 608*coeff[2, 3])*
   F[3, 18]*F[1, 1, 9])/720 + 
 ((240*coeff[2, 1] - 939*coeff[2, 2] - 1009*coeff[2, 3])*F[3, 19]*F[1, 1, 9])/
  1080 + ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[3, 20]*
   F[1, 1, 9])/2430 + ((510*coeff[2, 1] - 1049*coeff[2, 2] - 689*coeff[2, 3])*
   F[3, 21]*F[1, 1, 9])/2160 + ((14*coeff[2, 2] + 19*coeff[2, 3])*F[3, 22]*
   F[1, 1, 9])/15 + ((26190*coeff[2, 1] + 30563*coeff[2, 2] + 
    82633*coeff[2, 3])*F[3, 24]*F[1, 1, 9])/1080 + 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 27]*F[1, 1, 9])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 28]*F[1, 1, 9])/40 + 
 (3*(coeff[2, 2] + coeff[2, 3])*F[3, 29]*F[1, 1, 9])/40 - 
 ((coeff[2, 2] + coeff[2, 3])*F[3, 30]*F[1, 1, 9])/40 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[3, 31]*F[1, 1, 9])/
  180 + ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[3, 32]*
   F[1, 1, 9])/135 + (coeff[2, 1] - (93*coeff[2, 2])/20 - 
   (593*coeff[2, 3])/120)*F[3, 33]*F[1, 1, 9] + 
 (2*(120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[3, 34]*
   F[1, 1, 9])/135 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 35]*F[1, 1, 9])/80 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[3, 36]*F[1, 1, 9])/
  270 + ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[3, 38]*
   F[1, 1, 9])/360 + ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*
   F[3, 40]*F[1, 1, 9])/360 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[3, 42]*F[1, 1, 9])/
  180 + ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[3, 44]*
   F[1, 1, 9])/270 + ((67800*coeff[2, 1] + 27123*coeff[2, 2] + 
    137143*coeff[2, 3])*F[3, 51]*F[1, 1, 9])/9720 + 
 ((82020*coeff[2, 1] - 25131*coeff[2, 2] + 77398*coeff[2, 3])*F[3, 52]*
   F[1, 1, 9])/15552 + ((150*coeff[2, 1] - 1089*coeff[2, 2] - 
    1279*coeff[2, 3])*F[3, 53]*F[1, 1, 9])/720 + 
 (2*(-330*coeff[2, 1] + 621*coeff[2, 2] + 376*coeff[2, 3])*F[3, 54]*
   F[1, 1, 9])/135 + ((109230*coeff[2, 1] + 105528*coeff[2, 2] + 
    324203*coeff[2, 3])*F[3, 55]*F[1, 1, 9])/9720 + 
 ((647988*coeff[2, 1] + 77565*coeff[2, 2] + 1085198*coeff[2, 3])*F[3, 56]*
   F[1, 1, 9])/15552 + 
 ((504*coeff[2, 1] + 811*coeff[2, 2] + 1877*coeff[2, 3])*F[3, 57]*F[1, 1, 9])/
  144 + ((115260*coeff[2, 1] - 12208*coeff[2, 2] + 154507*coeff[2, 3])*
   F[3, 58]*F[1, 1, 9])/720 - 
 ((1049700*coeff[2, 1] - 27669*coeff[2, 2] + 1544326*coeff[2, 3])*F[3, 59]*
   F[1, 1, 9])/25920 - ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 
    149981*coeff[2, 3])*F[3, 60]*F[1, 1, 9])/9720 - 
 ((4*coeff[2, 2] + 5*coeff[2, 3])*F[3, 61]*F[1, 1, 9])/4 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 65]*F[1, 1, 9])/
  120 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 66]*
   F[1, 1, 9])/360 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 67]*F[1, 1, 9])/360 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 68]*F[1, 1, 9])/
  360 - (4*(18*coeff[2, 2] + 23*coeff[2, 3])*F[3, 77]*F[1, 1, 9])/45 + 
 ((2640*coeff[2, 1] + 5868*coeff[2, 2] + 12083*coeff[2, 3])*F[3, 79]*
   F[1, 1, 9])/360 - ((142800*coeff[2, 1] - 57096*coeff[2, 2] + 
    140339*coeff[2, 3])*F[1, 1, 1]^3*F[1, 1, 9])/25920 + 
 ((6636*coeff[2, 1] + 10898*coeff[2, 2] + 25553*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 9])/864 + 
 ((39600*coeff[2, 1] + 45938*coeff[2, 2] + 124773*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 9])/864 + 
 ((2995260*coeff[2, 1] - 2841898*coeff[2, 2] + 306847*coeff[2, 3])*
   F[1, 1, 2]^3*F[1, 1, 9])/116640 + 
 ((18960*coeff[2, 1] - 19126*coeff[2, 2] + 1689*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 3]*F[1, 1, 9])/8640 + 
 (coeff[2, 1] + (1826*coeff[2, 2] + 4211*coeff[2, 3])/1440)*F[1, 1, 1]*
  F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9] + 
 (coeff[2, 1] + (866*coeff[2, 2] + 2771*coeff[2, 3])/1440)*F[1, 1, 2]^2*
  F[1, 1, 3]*F[1, 1, 9] + 
 ((64080*coeff[2, 1] + 12764*coeff[2, 2] + 110659*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 9])/17280 - 
 ((93*coeff[2, 2] + 133*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 9])/30 + 
 ((64402800*coeff[2, 1] - 1533084*coeff[2, 2] + 94059971*coeff[2, 3])*
   F[1, 1, 3]^3*F[1, 1, 9])/933120 + 
 ((21660*coeff[2, 1] - 8784*coeff[2, 2] + 20681*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 9])/4320 - 
 ((41400*coeff[2, 1] + 58126*coeff[2, 2] + 144681*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9])/2160 - 
 ((173175*coeff[2, 1] + 75801*coeff[2, 2] + 364286*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 9])/3240 - 
 ((14040*coeff[2, 1] - 13618*coeff[2, 2] + 2017*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9])/4320 + 
 (-2*coeff[2, 1] - (737*coeff[2, 2])/360 - (411*coeff[2, 3])/80)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9] + 
 ((350070*coeff[2, 1] - 126782*coeff[2, 2] + 349933*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 9])/36720 - 
 ((42640*coeff[2, 1] - 7652*coeff[2, 2] + 52873*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 9])/5760 - 
 ((722640*coeff[2, 1] - 565402*coeff[2, 2] + 183243*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 9])/25920 + 
 ((32760*coeff[2, 1] + 12154*coeff[2, 2] + 59279*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 9])/17280 - 
 ((2388030*coeff[2, 1] + 1234679*coeff[2, 2] + 5208679*coeff[2, 3])*
   F[1, 1, 4]^3*F[1, 1, 9])/116640 - 
 ((240*coeff[2, 1] + 344*coeff[2, 2] + 949*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 5]*F[1, 1, 9])/960 - 
 ((48*coeff[2, 1] + 88*coeff[2, 2] + 209*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9])/96 + 
 ((-13020*coeff[2, 1] + 116928*coeff[2, 2] + 137293*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 9])/12960 - ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9])/20 + 
 ((15*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 9])/36 + ((2160*coeff[2, 1] + 3508*coeff[2, 2] + 8473*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 9])/5760 + 
 ((36000*coeff[2, 1] - 684*coeff[2, 2] + 52931*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/2880 + 
 ((246*(4540*coeff[2, 1] + 719*coeff[2, 2]) + 1865449*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/12960 - 
 ((1440*coeff[2, 1] + 2074*coeff[2, 2] + 4779*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9])/960 + 
 ((902520*coeff[2, 1] + 287200*coeff[2, 2] + 1714723*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9])/10368 - 
 ((32640*coeff[2, 1] + 3396*coeff[2, 2] + 53941*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 9])/5760 - 
 ((4418400*coeff[2, 1] + 420958*coeff[2, 2] + 6949913*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 9])/77760 + 
 ((2400*coeff[2, 1] + 10654*coeff[2, 2] + 18049*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*F[1, 1, 9])/5760 - 
 ((1074144*coeff[2, 1] + 426346*coeff[2, 2] + 2174327*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]^2*F[1, 1, 9])/15552 + 
 ((11179920*coeff[2, 1] + 3501064*coeff[2, 2] + 21377099*coeff[2, 3])*
   F[1, 1, 5]^3*F[1, 1, 9])/466560 - 
 ((120*coeff[2, 1] + 2748*coeff[2, 2] + 4093*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 6]*F[1, 1, 9])/2160 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9])/1080 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 6]*F[1, 1, 9])/1080 - 
 ((2352*coeff[2, 1] - 12*coeff[2, 2] + 3469*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9])/576 + 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
   F[1, 1, 9])/15 - ((134587632*coeff[2, 1] - 14466756*coeff[2, 2] + 
    179823007*coeff[2, 3])*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 9])/1057536 + 
 ((708*coeff[2, 1] + 726*coeff[2, 2] + 2123*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/216 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/540 - 
 ((7785*coeff[2, 1] - 1712*coeff[2, 2] + 9233*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9])/136 - 
 ((7530*coeff[2, 1] + 5209*coeff[2, 2] + 19234*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 6]*F[1, 1, 9])/1440 - 
 ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 9])/320 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9])/720 - 
 ((2910*coeff[2, 1] + 3819*coeff[2, 2] + 9964*coeff[2, 3])*F[1, 1, 5]^2*
   F[1, 1, 6]*F[1, 1, 9])/1440 + 
 ((37680*coeff[2, 1] - 67716*coeff[2, 2] - 37261*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]^2*F[1, 1, 9])/17280 - 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 9])/
  30 + ((628021920*coeff[2, 1] - 113719008*coeff[2, 2] + 
    775623457*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9])/5287680 + 
 ((204891*coeff[2, 1] - 16236*coeff[2, 2] + 282815*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]^2*F[1, 1, 9])/7344 + 
 ((4080*coeff[2, 1] - 7164*coeff[2, 2] - 3719*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]^2*F[1, 1, 9])/5760 - 
 ((89027520*coeff[2, 1] - 60492336*coeff[2, 2] + 46765319*coeff[2, 3])*
   F[1, 1, 6]^3*F[1, 1, 9])/5287680 + 
 ((13920*coeff[2, 1] + 7356*coeff[2, 2] + 32141*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 7]*F[1, 1, 9])/2160 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9])/180 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 7]*F[1, 1, 9])/180 - 
 ((357420*coeff[2, 1] - 354867*coeff[2, 2] + 41269*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 7]*F[1, 1, 9])/14688 - 
 ((2280*coeff[2, 1] + 1788*coeff[2, 2] + 6073*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9])/540 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9])/90 + 
 ((16440*coeff[2, 1] + 10284*coeff[2, 2] + 40139*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 7]*F[1, 1, 9])/2160 + (-7*coeff[2, 1] - (28*coeff[2, 2])/15 - 
   (543*coeff[2, 3])/40)*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9] + 
 ((2280*coeff[2, 1] + 1788*coeff[2, 2] + 6073*coeff[2, 3])*F[1, 1, 5]^2*
   F[1, 1, 7]*F[1, 1, 9])/720 - 
 ((1020*coeff[2, 1] - 351*coeff[2, 2] + 1084*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9])/270 + 
 ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 460937*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9])/12240 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 9])/270 - 
 ((1060836*coeff[2, 1] - 928737*coeff[2, 2] + 293093*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9])/14688 - 
 ((912*coeff[2, 1] + 1548*coeff[2, 2] + 3595*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]^2*F[1, 1, 9])/432 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]^2*F[1, 1, 9])/216 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]^2*F[1, 1, 9])/360 + 
 ((400*coeff[2, 1] - 1228*coeff[2, 2] - 1093*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 7]^2*F[1, 1, 9])/240 + 
 ((-480*coeff[2, 1] + 1623*coeff[2, 2] + 1538*coeff[2, 3])*F[1, 1, 7]^3*
   F[1, 1, 9])/810 - ((330*coeff[2, 1] + 8014*coeff[2, 2] + 
    12109*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 9])/2160 - 
 ((127920*coeff[2, 1] + 124108*coeff[2, 2] + 370893*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9])/4320 - 
 ((18948*coeff[2, 1] + 11466*coeff[2, 2] + 45355*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]*F[1, 1, 9])/864 - 
 ((9240*coeff[2, 1] - 246*coeff[2, 2] + 12089*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9])/4320 - 
 ((1440*coeff[2, 1] + 2042*coeff[2, 2] + 4427*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9])/1440 + 
 ((-10320*coeff[2, 1] + 10977*coeff[2, 2] + 187*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 8]*F[1, 1, 9])/4320 + 
 ((28680*coeff[2, 1] + 9676*coeff[2, 2] + 58981*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/4320 + 
 ((47640*coeff[2, 1] + 33957*coeff[2, 2] + 120712*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/1080 + 
 ((4260*coeff[2, 1] - 506*coeff[2, 2] + 5359*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9])/1440 - 
 ((160440*coeff[2, 1] + 25968*coeff[2, 2] + 285083*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 8]*F[1, 1, 9])/8640 + 
 ((240*coeff[2, 1] + 368*coeff[2, 2] + 973*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9])/480 + 
 ((240*coeff[2, 1] + 368*coeff[2, 2] + 973*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9])/480 + ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9])/5 + 
 ((2046*coeff[2, 1] + 268*coeff[2, 2] + 3519*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9])/144 - 
 ((21180*coeff[2, 1] + 4072*coeff[2, 2] + 38397*coeff[2, 3])*F[1, 1, 5]^2*
   F[1, 1, 8]*F[1, 1, 9])/2880 + 
 ((618*coeff[2, 1] + 753*coeff[2, 2] + 2030*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/216 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/1080 + 
 ((2670*coeff[2, 1] - 3537*coeff[2, 2] - 1057*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/720 - 
 ((3630*coeff[2, 1] + 3603*coeff[2, 2] + 10708*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/1080 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9])/180 - 
 ((8850*coeff[2, 1] - 1719*coeff[2, 2] + 10711*coeff[2, 3])*F[1, 1, 6]^2*
   F[1, 1, 8]*F[1, 1, 9])/4320 - 
 ((528*coeff[2, 1] + 102*coeff[2, 2] + 983*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9])/108 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9])/180 + 
 ((2280*coeff[2, 1] + 1788*coeff[2, 2] + 6073*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9])/540 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9])/180 + 
 ((480*coeff[2, 1] + 144*coeff[2, 2] + 937*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9])/216 + 
 ((-480*coeff[2, 1] + 912*coeff[2, 2] + 557*coeff[2, 3])*F[1, 1, 7]^2*
   F[1, 1, 8]*F[1, 1, 9])/2160 + 
 ((80520*coeff[2, 1] + 20988*coeff[2, 2] + 155123*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]^2*F[1, 1, 9])/8640 + 
 ((94740*coeff[2, 1] + 77802*coeff[2, 2] + 254177*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]^2*F[1, 1, 9])/4320 + 
 ((780*coeff[2, 1] + 6534*coeff[2, 2] + 8429*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]^2*F[1, 1, 9])/8640 - 
 ((24855*coeff[2, 1] + 3471*coeff[2, 2] + 43346*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]^2*F[1, 1, 9])/2160 - 
 ((240*coeff[2, 1] + 464*coeff[2, 2] + 1069*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]^2*F[1, 1, 9])/960 - 
 ((1350*coeff[2, 1] + 2683*coeff[2, 2] + 5883*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]^2*F[1, 1, 9])/720 + 
 (2*coeff[2, 1] + (63*coeff[2, 2])/20 + (607*coeff[2, 3])/80)*F[1, 1, 7]*
  F[1, 1, 8]^2*F[1, 1, 9] - 
 ((58335*coeff[2, 1] + 62831*coeff[2, 2] + 176796*coeff[2, 3])*F[1, 1, 8]^3*
   F[1, 1, 9])/3240 - ((18555*coeff[2, 1] + 12334*coeff[2, 2] + 
    45574*coeff[2, 3])*F[1, 1, 1]^2*F[1, 1, 9]^2)/1080 - 
 ((82800*coeff[2, 1] + 308692*coeff[2, 2] + 559327*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 9]^2)/8640 + 
 ((1830480*coeff[2, 1] - 762094*coeff[2, 2] + 1368211*coeff[2, 3])*
   F[1, 1, 2]^2*F[1, 1, 9]^2)/77760 + 
 (4*coeff[2, 1] + (25*coeff[2, 2])/96 + (7049*coeff[2, 3])/1152)*F[1, 1, 1]*
  F[1, 1, 3]*F[1, 1, 9]^2 - 
 ((7200*coeff[2, 1] + 17722*coeff[2, 2] + 33967*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 9]^2)/2880 - 
 ((16326960*coeff[2, 1] + 1331*(2202*coeff[2, 2] + 21397*coeff[2, 3]))*
   F[1, 1, 3]^2*F[1, 1, 9]^2)/311040 + 
 ((262800*coeff[2, 1] + 533564*coeff[2, 2] + 1149269*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 9]^2)/17280 + 
 ((7585800*coeff[2, 1] + 5641298*coeff[2, 2] + 19280083*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2)/77760 + 
 ((798*(4100*coeff[2, 1] + 19*coeff[2, 2]) + 4763287*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 9]^2)/293760 - 
 ((1706460*coeff[2, 1] + 1875227*coeff[2, 2] + 5191837*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 9]^2)/38880 - 
 ((7488*coeff[2, 1] + 204*coeff[2, 2] + 11653*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 9]^2)/1152 - 
 ((586896*coeff[2, 1] + 202199*coeff[2, 2] + 1134472*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9]^2)/7776 + 
 ((3240*coeff[2, 1] + 3361*coeff[2, 2] + 9261*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 9]^2)/2880 - 
 ((5070120*coeff[2, 1] - 1798228*coeff[2, 2] + 4803247*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2)/155520 + 
 ((1600440*coeff[2, 1] - 77824*coeff[2, 2] + 2232931*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 9]^2)/51840 + 
 ((2640*coeff[2, 1] - 16788*coeff[2, 2] - 23213*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 9]^2)/17280 + 
 ((16950*coeff[2, 1] + 231*coeff[2, 2] + 27016*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 9]^2)/2160 + 
 ((25702680*coeff[2, 1] + 936092*coeff[2, 2] + 39960647*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2)/293760 + 
 ((345216*coeff[2, 1] - 131871*coeff[2, 2] + 323584*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 9]^2)/14688 - 
 ((11400*coeff[2, 1] + 4584*coeff[2, 2] + 24599*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 9]^2)/5760 - 
 ((42623520*coeff[2, 1] - 5453046*coeff[2, 2] + 56519819*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 9]^2)/587520 + 
 ((60*coeff[2, 1] - 79*coeff[2, 2] - 14*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 1, 9]^2)/45 - ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]^2)/72 - 
 ((1762620*coeff[2, 1] - 1660503*coeff[2, 2] + 327317*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 9]^2)/73440 + 
 (7*(840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 9]^2)/720 + ((7*coeff[2, 1])/2 + (14*coeff[2, 2])/15 + 
   (543*coeff[2, 3])/80)*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]^2 - 
 ((5393940*coeff[2, 1] - 4850541*coeff[2, 2] + 1314029*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2)/73440 + 
 ((6960*coeff[2, 1] + 9924*coeff[2, 2] + 24499*coeff[2, 3])*F[1, 1, 7]^2*
   F[1, 1, 9]^2)/4320 + ((84540*coeff[2, 1] + 89412*coeff[2, 2] + 
    253597*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]^2)/4320 + 
 ((105330*coeff[2, 1] + 89861*coeff[2, 2] + 287186*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 9]^2)/2160 - 
 ((10950*coeff[2, 1] - 6993*coeff[2, 2] + 5612*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 1, 9]^2)/4320 - 
 ((354540*coeff[2, 1] + 293372*coeff[2, 2] + 953087*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 9]^2)/8640 - 
 ((19740*coeff[2, 1] + 1324*coeff[2, 2] + 32019*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9]^2)/2880 + 
 ((-2910*coeff[2, 1] + 10569*coeff[2, 2] + 11519*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 1, 9]^2)/4320 - 
 ((13200*coeff[2, 1] + 8076*coeff[2, 2] + 31721*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9]^2)/2160 + 
 ((11040*coeff[2, 1] - 63284*coeff[2, 2] - 70409*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 1, 9]^2)/8640 - ((44136*coeff[2, 1] + 34964*coeff[2, 2] + 
    115687*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 9]^3)/1728 + 
 ((154290*coeff[2, 1] + 378146*coeff[2, 2] + 771291*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 9]^3)/6480 - ((13822920*coeff[2, 1] - 943608*coeff[2, 2] + 
    19378717*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 9]^3)/155520 - 
 ((1033869*coeff[2, 1] + 851392*coeff[2, 2] + 2756828*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]^3)/22032 + 
 ((88020*coeff[2, 1] - 317644*coeff[2, 2] - 330349*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]^3)/25920 - ((73121880*coeff[2, 1] + 50584668*coeff[2, 2] + 
    184820173*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 9]^3)/7931520 + 
 (7*(818940*coeff[2, 1] - 679383*coeff[2, 2] + 285262*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]^3)/110160 + 
 ((25740*coeff[2, 1] + 33363*coeff[2, 2] + 85018*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]^3)/2160 + ((65789160*coeff[2, 1] - 16650849*coeff[2, 2] + 
    74865446*coeff[2, 3])*F[1, 1, 9]^4)/933120 + 
 ((5790*coeff[2, 1] - 1017*coeff[2, 2] + 7093*coeff[2, 3])*F[3, 1]*
   F[1, 1, 10])/1080 + (2*coeff[2, 1] + (7*coeff[2, 2])/3 + 
   (139*coeff[2, 3])/24)*F[3, 2]*F[1, 1, 10] + 
 ((372*coeff[2, 1] + 182*coeff[2, 2] + 803*coeff[2, 3])*F[3, 3]*F[1, 1, 10])/
  72 - ((14070*coeff[2, 1] + 5343*coeff[2, 2] + 28693*coeff[2, 3])*F[3, 4]*
   F[1, 1, 10])/6480 + ((20460*coeff[2, 1] + 15866*coeff[2, 2] + 
    52661*coeff[2, 3])*F[3, 5]*F[1, 1, 10])/1440 - 
 ((1110*coeff[2, 1] + 339*coeff[2, 2] + 2116*coeff[2, 3])*F[3, 6]*
   F[1, 1, 10])/324 + ((1860*coeff[2, 1] + 1198*coeff[2, 2] + 
    4463*coeff[2, 3])*F[3, 7]*F[1, 1, 10])/240 + 
 ((1860*coeff[2, 1] + 1718*coeff[2, 2] + 5183*coeff[2, 3])*F[3, 8]*
   F[1, 1, 10])/45 - (2*(120*coeff[2, 1] - 96*coeff[2, 2] + 19*coeff[2, 3])*
   F[3, 9]*F[1, 1, 10])/135 - 
 ((30*coeff[2, 1] + 69*coeff[2, 2] + 139*coeff[2, 3])*F[3, 10]*F[1, 1, 10])/
  360 + ((1860*coeff[2, 1] + 1534*coeff[2, 2] + 4879*coeff[2, 3])*F[3, 11]*
   F[1, 1, 10])/360 - ((8790*coeff[2, 1] - 33*coeff[2, 2] + 
    12092*coeff[2, 3])*F[3, 12]*F[1, 1, 10])/6480 - 
 ((1860*coeff[2, 1] + 1198*coeff[2, 2] + 4543*coeff[2, 3])*F[3, 13]*
   F[1, 1, 10])/1440 - ((3750*coeff[2, 1] - 1509*coeff[2, 2] + 
    3221*coeff[2, 3])*F[3, 14]*F[1, 1, 10])/3240 - 
 ((6*coeff[2, 2] + 11*coeff[2, 3])*F[3, 15]*F[1, 1, 10])/30 - 
 (8*(6*coeff[2, 2] + 11*coeff[2, 3])*F[3, 16]*F[1, 1, 10])/45 + 
 ((1860*coeff[2, 1] + 1102*coeff[2, 2] + 4367*coeff[2, 3])*F[3, 17]*
   F[1, 1, 10])/480 - ((5370*coeff[2, 1] + 1029*coeff[2, 2] + 
    9134*coeff[2, 3])*F[3, 18]*F[1, 1, 10])/2160 - 
 ((240*coeff[2, 1] + 208*coeff[2, 2] + 623*coeff[2, 3])*F[3, 19]*F[1, 1, 10])/
  180 - ((4350*coeff[2, 1] - 633*coeff[2, 2] + 5707*coeff[2, 3])*F[3, 21]*
   F[1, 1, 10])/3240 - 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[3, 24]*
   F[1, 1, 10])/72 - ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 
    15941369*coeff[2, 3])*F[3, 31]*F[1, 1, 10])/220320 - 
 ((88789200*coeff[2, 1] - 26737032*coeff[2, 2] + 94986323*coeff[2, 3])*
   F[3, 32]*F[1, 1, 10])/881280 - 
 ((1832880*coeff[2, 1] - 270408*coeff[2, 2] + 2384047*coeff[2, 3])*F[3, 33]*
   F[1, 1, 10])/48960 - ((353760*coeff[2, 1] - 84108*coeff[2, 2] + 
    407837*coeff[2, 3])*F[3, 34]*F[1, 1, 10])/1620 - 
 ((1140*coeff[2, 1] - 174*coeff[2, 2] + 1481*coeff[2, 3])*F[3, 35]*
   F[1, 1, 10])/720 - ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 
    346781*coeff[2, 3])*F[3, 36]*F[1, 1, 10])/12960 + 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[3, 37]*F[1, 1, 10])/881280 - 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[3, 40]*F[1, 1, 10])/293760 + 
 ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 346781*coeff[2, 3])*F[3, 44]*
   F[1, 1, 10])/12960 + ((-507984*coeff[2, 1] + 14221878*coeff[2, 2] + 
    18746713*coeff[2, 3])*F[3, 51]*F[1, 1, 10])/132192 + 
 ((-9523800*coeff[2, 1] + 32861589*coeff[2, 2] + 30944914*coeff[2, 3])*
   F[3, 52]*F[1, 1, 10])/440640 - 
 ((2314560*coeff[2, 1] - 1000296*coeff[2, 2] + 2115409*coeff[2, 3])*F[3, 53]*
   F[1, 1, 10])/146880 + ((-315600*coeff[2, 1] + 3675588*coeff[2, 2] + 
    4606363*coeff[2, 3])*F[3, 54]*F[1, 1, 10])/12960 - 
 ((681040*coeff[2, 1] - 156924*coeff[2, 2] + 771401*coeff[2, 3])*F[3, 55]*
   F[1, 1, 10])/8640 - ((80337120*coeff[2, 1] + 9922854*coeff[2, 2] + 
    127953239*coeff[2, 3])*F[3, 56]*F[1, 1, 10])/2643840 + 
 ((480*coeff[2, 1] + 1848*coeff[2, 2] + 3343*coeff[2, 3])*F[3, 57]*
   F[1, 1, 10])/720 - ((23304*coeff[2, 1] - 4258*coeff[2, 2] + 
    28557*coeff[2, 3])*F[3, 58]*F[1, 1, 10])/144 + 
 ((22123680*coeff[2, 1] + 56094582*coeff[2, 2] + 108327827*coeff[2, 3])*
   F[3, 59]*F[1, 1, 10])/881280 - 
 ((150480*coeff[2, 1] + 9516*coeff[2, 2] + 235811*coeff[2, 3])*F[3, 60]*
   F[1, 1, 10])/12960 - ((240*coeff[2, 1] + 84*coeff[2, 2] + 509*coeff[2, 3])*
   F[3, 61]*F[1, 1, 10])/120 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 65]*F[1, 1, 10])/
  180 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 66]*
   F[1, 1, 10])/180 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[3, 67]*F[1, 1, 10])/180 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 68]*F[1, 1, 10])/
  180 - (5*(264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[3, 69]*
   F[1, 1, 10])/162 + (4*(18*coeff[2, 2] + 23*coeff[2, 3])*F[3, 77]*
   F[1, 1, 10])/45 - (8*(15*coeff[2, 1] + 19*coeff[2, 2] + 49*coeff[2, 3])*
   F[3, 79]*F[1, 1, 10])/9 - 
 ((518640*coeff[2, 1] + 75552*coeff[2, 2] + 834437*coeff[2, 3])*F[1, 1, 1]^3*
   F[1, 1, 10])/51840 - 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*F[1, 1, 10])/144 - 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*F[1, 1, 10])/36 + 
 ((190320*coeff[2, 1] + 91524*coeff[2, 2] + 410969*coeff[2, 3])*F[1, 1, 2]^3*
   F[1, 1, 10])/25920 + 
 ((-600*coeff[2, 1] + 17709*coeff[2, 2] + 19159*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 3]*F[1, 1, 10])/3240 - 
 ((8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 10])/90 + 
 ((96960*coeff[2, 1] - 19974*coeff[2, 2] + 125551*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]^2*F[1, 1, 10])/25920 + 
 (8*(12*coeff[2, 2] + 17*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 10])/
  45 - ((173228400*coeff[2, 1] + 100111956*coeff[2, 2] + 
    391034701*coeff[2, 3])*F[1, 1, 3]^3*F[1, 1, 10])/2643840 + 
 ((2550*coeff[2, 1] + 177*coeff[2, 2] + 3892*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 4]*F[1, 1, 10])/1080 + 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10])/72 + 
 ((1860*coeff[2, 1] + 2254*coeff[2, 2] + 5919*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 4]*F[1, 1, 10])/720 + 
 ((-150*coeff[2, 1] + 1113*coeff[2, 2] + 1993*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10])/3240 - 
 ((473124*coeff[2, 1] - 74037*coeff[2, 2] + 603370*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 4]*F[1, 1, 10])/22032 + 
 ((9780*coeff[2, 1] + 786*coeff[2, 2] + 15491*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]^2*F[1, 1, 10])/2160 - 
 ((1860*coeff[2, 1] + 1318*coeff[2, 2] + 4623*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*F[1, 1, 10])/180 - 
 ((26490*coeff[2, 1] + 933*coeff[2, 2] + 40573*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]^2*F[1, 1, 10])/6480 - 
 ((165052200*coeff[2, 1] - 34973364*coeff[2, 2] + 198482431*coeff[2, 3])*
   F[1, 1, 4]^3*F[1, 1, 10])/3965760 + 
 ((541*coeff[2, 1])/72 + (61*coeff[2, 2])/60 + (210593*coeff[2, 3])/17280)*
  F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10] - 
 ((124*coeff[2, 1] + 50*coeff[2, 2] + 249*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 5]*F[1, 1, 10])/48 - 
 ((720*coeff[2, 1] + 332*coeff[2, 2] + 1347*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/480 + 
 (2*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10])/
  9 + ((240*coeff[2, 1] - 28*coeff[2, 2] + 177*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]*F[1, 1, 10])/1440 + 
 ((372*coeff[2, 1] + 182*coeff[2, 2] + 803*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 10])/72 + 
 ((1860*coeff[2, 1] + 1198*coeff[2, 2] + 4543*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 5]*F[1, 1, 10])/1440 - 
 ((164400*coeff[2, 1] + 67104*coeff[2, 2] + 328529*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*F[1, 1, 10])/17280 - 
 ((1860*coeff[2, 1] + 1142*coeff[2, 2] + 4407*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*F[1, 1, 10])/360 + 
 ((1680*coeff[2, 1] + 1812*coeff[2, 2] + 4627*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*F[1, 1, 10])/720 + 
 ((1860*coeff[2, 1] + 1198*coeff[2, 2] + 4543*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]^2*F[1, 1, 10])/1440 + 
 ((6237264*coeff[2, 1] - 2007792*coeff[2, 2] + 6520303*coeff[2, 3])*
   F[1, 1, 5]^3*F[1, 1, 10])/176256 - 
 ((58080*coeff[2, 1] - 18420*coeff[2, 2] + 60697*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 6]*F[1, 1, 10])/5184 + 
 ((12360*coeff[2, 1] - 3736*coeff[2, 2] + 12819*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10])/1440 - 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
   F[1, 1, 10])/45 + ((200341200*coeff[2, 1] + 171357342*coeff[2, 2] + 
    532034347*coeff[2, 3])*F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10])/2643840 + 
 ((270960*coeff[2, 1] - 74172*coeff[2, 2] + 300893*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10])/12960 + 
 ((690*coeff[2, 1] - 267*coeff[2, 2] + 647*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 10])/216 + 
 ((-10347720*coeff[2, 1] + 19430304*coeff[2, 2] + 11448919*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10])/1321920 + 
 ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 10])/480 - 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 10])/293760 - 
 ((1548240*coeff[2, 1] - 458436*coeff[2, 2] + 1659899*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]^2*F[1, 1, 10])/25920 + 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 10])/
  45 + ((-105690720*coeff[2, 1] + 201365814*coeff[2, 2] + 
    118773719*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10])/2643840 + 
 ((82214160*coeff[2, 1] - 27535704*coeff[2, 2] + 83833271*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10])/1321920 - 
 ((3039888*coeff[2, 1] - 934128*coeff[2, 2] + 3227503*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]^2*F[1, 1, 10])/58752 + 
 ((83684496*coeff[2, 1] - 275219580*coeff[2, 2] - 253190891*coeff[2, 3])*
   F[1, 1, 6]^3*F[1, 1, 10])/1586304 + 
 ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 346781*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 7]*F[1, 1, 10])/25920 + 
 ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 460937*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10])/36720 - 
 ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 346781*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10])/12960 + 
 ((10587120*coeff[2, 1] - 3191764*coeff[2, 2] + 11361941*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10])/146880 + 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10])/440640 + 
 ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 346781*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/12960 + 
 ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 10])/36 - 
 ((1826760*coeff[2, 1] + 657129*coeff[2, 2] + 3638239*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10])/55080 - 
 ((14057760*coeff[2, 1] - 1167072*coeff[2, 2] + 19154833*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10])/440640 + 
 ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 346781*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]^2*F[1, 1, 10])/12960 - 
 ((9405600*coeff[2, 1] - 6453216*coeff[2, 2] + 4933499*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10])/220320 - 
 ((10148880*coeff[2, 1] - 5653464*coeff[2, 2] + 7278637*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10])/88128 + 
 ((10239360*coeff[2, 1] - 5880716*coeff[2, 2] + 7018559*coeff[2, 3])*
   F[1, 1, 7]^3*F[1, 1, 10])/220320 + 
 ((9300*coeff[2, 1] + 5442*coeff[2, 2] + 21577*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 8]*F[1, 1, 10])/6480 + 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10])/72 + 
 ((15504*coeff[2, 1] + 9324*coeff[2, 2] + 36659*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]*F[1, 1, 10])/1728 + 
 ((1410*coeff[2, 1] - 927*coeff[2, 2] + 698*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10])/1080 + 
 ((8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*
   F[1, 1, 10])/15 - ((120*coeff[2, 1] + 182*coeff[2, 2] + 427*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 10])/90 - 
 ((14610*coeff[2, 1] + 2337*coeff[2, 2] + 24787*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10])/3240 - 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10])/72 + 
 ((5280*coeff[2, 1] + 1416*coeff[2, 2] + 9671*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10])/1080 - 
 ((2040*coeff[2, 1] + 11064*coeff[2, 2] + 17969*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 8]*F[1, 1, 10])/6480 - 
 ((8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*
   F[1, 1, 10])/15 - ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 
    15941369*coeff[2, 3])*F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10])/881280 + 
 ((63624*coeff[2, 1] - 18384*coeff[2, 2] + 69133*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/2592 + 
 ((-1410*coeff[2, 1] + 1791*coeff[2, 2] + 451*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/540 - 
 ((311640*coeff[2, 1] - 89976*coeff[2, 2] + 338969*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/12960 + 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10])/146880 - 
 ((14685360*coeff[2, 1] - 4071288*coeff[2, 2] + 16227377*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10])/293760 - 
 ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 346781*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/12960 + 
 ((310560*coeff[2, 1] - 52068*coeff[2, 2] + 389477*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/12960 - 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/220320 + 
 ((240*coeff[2, 1] - 3108*coeff[2, 2] - 3853*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10])/1080 + 
 ((15223920*coeff[2, 1] - 4779576*coeff[2, 2] + 16001549*coeff[2, 3])*
   F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10])/440640 + 
 ((234240*coeff[2, 1] - 23748*coeff[2, 2] + 308057*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]^2*F[1, 1, 10])/25920 - 
 ((77520*coeff[2, 1] + 1692*coeff[2, 2] + 120907*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]^2*F[1, 1, 10])/8640 - 
 ((39720*coeff[2, 1] + 23106*coeff[2, 2] + 83731*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]^2*F[1, 1, 10])/8640 - 
 ((1230*coeff[2, 1] + 1911*coeff[2, 2] + 4226*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]^2*F[1, 1, 10])/6480 - 
 ((14465040*coeff[2, 1] - 5740416*coeff[2, 2] + 13412279*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10])/881280 - 
 ((67866960*coeff[2, 1] - 20836536*coeff[2, 2] + 72089839*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10])/881280 + 
 ((1710660*coeff[2, 1] - 532343*coeff[2, 2] + 1807132*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]^2*F[1, 1, 10])/18360 + 
 ((64320*coeff[2, 1] - 64556*coeff[2, 2] + 6499*coeff[2, 3])*F[1, 1, 8]^3*
   F[1, 1, 10])/25920 + 
 ((1380*coeff[2, 1] + 1521*coeff[2, 2] + 4141*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 9]*F[1, 1, 10])/540 + 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10])/72 + 
 ((930*coeff[2, 1] + 1111*coeff[2, 2] + 2946*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 9]*F[1, 1, 10])/180 - 
 ((690*coeff[2, 1] - 307*coeff[2, 2] + 573*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 1, 9]*F[1, 1, 10])/360 - (2*(8*coeff[2, 2] + 13*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10])/45 + 
 ((194654640*coeff[2, 1] + 27627198*coeff[2, 2] + 323225983*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 9]*F[1, 1, 10])/2643840 - 
 ((1890*coeff[2, 1] + 1621*coeff[2, 2] + 5086*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/360 - 
 ((1860*coeff[2, 1] + 1582*coeff[2, 2] + 4967*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/180 + 
 ((706260*coeff[2, 1] - 155763*coeff[2, 2] + 836767*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10])/18360 + 
 ((12840*coeff[2, 1] + 11488*coeff[2, 2] + 35123*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 1, 9]*F[1, 1, 10])/1440 + (4*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10])/45 - 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*
   F[1, 1, 10])/45 - ((1860*coeff[2, 1] + 1006*coeff[2, 2] + 
    4191*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10])/240 + 
 ((1116*coeff[2, 1] + 674*coeff[2, 2] + 2617*coeff[2, 3])*F[1, 1, 5]^2*
   F[1, 1, 9]*F[1, 1, 10])/288 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 1, 10])/120 - 
 ((21912144*coeff[2, 1] + 16026627*coeff[2, 2] + 54317681*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10])/132192 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 1, 10])/72 + 
 ((166159680*coeff[2, 1] + 173666694*coeff[2, 2] + 482512349*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10])/2643840 - 
 ((1836060*coeff[2, 1] - 1593183*coeff[2, 2] + 527747*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10])/18360 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 1, 10])/180 + 
 ((-240*coeff[2, 1] + 3108*coeff[2, 2] + 3853*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10])/1080 - 
 ((96*coeff[2, 1] - 48*coeff[2, 2] + 59*coeff[2, 3])*F[1, 1, 7]^2*F[1, 1, 9]*
   F[1, 1, 10])/432 - (5*(114*coeff[2, 1] + 99*coeff[2, 2] + 308*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/108 - 
 ((930*coeff[2, 1] + 2039*coeff[2, 2] + 4239*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/180 - 
 ((690*coeff[2, 1] - 303*coeff[2, 2] + 602*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10])/1080 + 
 ((1920*coeff[2, 1] + 1612*coeff[2, 2] + 5117*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/360 - 
 ((12*coeff[2, 1] + 186*coeff[2, 2] + 259*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10])/216 + 
 ((240*coeff[2, 1] + 876*coeff[2, 2] + 1481*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10])/1080 + 
 ((8220*coeff[2, 1] + 10253*coeff[2, 2] + 27038*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 1, 9]*F[1, 1, 10])/2160 + 
 ((3000*coeff[2, 1] + 2289*coeff[2, 2] + 7684*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 9]^2*F[1, 1, 10])/540 - 
 ((4650*coeff[2, 1] + 2731*coeff[2, 2] + 10831*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 9]^2*F[1, 1, 10])/360 + 
 ((14242920*coeff[2, 1] + 4584303*coeff[2, 2] + 26657128*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10])/440640 - 
 ((156432*coeff[2, 1] - 159654*coeff[2, 2] + 10765*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]^2*F[1, 1, 10])/14688 + 
 ((5580*coeff[2, 1] + 3594*coeff[2, 2] + 13549*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]^2*F[1, 1, 10])/1440 + 
 ((106439520*coeff[2, 1] + 72122667*coeff[2, 2] + 254755957*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10])/1321920 + 
 ((376188*coeff[2, 1] - 312639*coeff[2, 2] + 127238*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]^2*F[1, 1, 10])/7344 - 
 ((13290*coeff[2, 1] + 12464*coeff[2, 2] + 37599*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]^2*F[1, 1, 10])/2160 - 
 ((27786140*coeff[2, 1] + 3216109*coeff[2, 2] + 45039024*coeff[2, 3])*
   F[1, 1, 9]^3*F[1, 1, 10])/220320 + 
 ((40080*coeff[2, 1] + 13412*coeff[2, 2] + 82477*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 10]^2)/11520 + 
 ((55200*coeff[2, 1] + 66696*coeff[2, 2] + 177361*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 10]^2)/17280 - 
 ((28320*coeff[2, 1] - 23226*coeff[2, 2] + 11639*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 10]^2)/8640 + 
 ((14*coeff[2, 2] + 19*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]^2)/90 - 
 ((102681240*coeff[2, 1] + 55077591*coeff[2, 2] + 226039346*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 10]^2)/1321920 + 
 ((1986*coeff[2, 1] - 747*coeff[2, 2] + 1859*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 10]^2)/432 - 
 (7*(690*coeff[2, 1] - 261*coeff[2, 2] + 644*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 10]^2)/1080 + 
 ((3275040*coeff[2, 1] - 3457002*coeff[2, 2] + 172213*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 10]^2)/330480 - 
 ((142800*coeff[2, 1] + 41976*coeff[2, 2] + 270551*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 10]^2)/17280 + 
 ((-2*coeff[2, 2] + 3*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]^2)/90 + 
 ((240*coeff[2, 1] + 244*coeff[2, 2] + 649*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 1, 10]^2)/720 + 
 ((24816*coeff[2, 1] + 4416*coeff[2, 2] + 42997*coeff[2, 3])*F[1, 1, 5]^2*
   F[1, 1, 10]^2)/6912 - 
 ((19830*coeff[2, 1] - 8829*coeff[2, 2] + 16486*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 10]^2)/2160 + 
 ((9500640*coeff[2, 1] - 2348304*coeff[2, 2] + 10604621*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]^2)/77760 + 
 ((17473920*coeff[2, 1] + 5864214*coeff[2, 2] + 33907889*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2)/660960 - 
 ((280547760*coeff[2, 1] - 145616952*coeff[2, 2] + 212973283*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 10]^2)/2643840 - 
 ((1615584*coeff[2, 1] - 25428*coeff[2, 2] + 2387587*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 10]^2)/88128 - 
 ((4179540*coeff[2, 1] - 4181379*coeff[2, 2] + 409741*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 10]^2)/36720 + 
 ((45597840*coeff[2, 1] - 35532744*coeff[2, 2] + 18582551*coeff[2, 3])*
   F[1, 1, 7]^2*F[1, 1, 10]^2)/881280 - 
 ((66*coeff[2, 1] + 105*coeff[2, 2] + 208*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[1, 1, 10]^2)/432 - ((11040*coeff[2, 1] + 10344*coeff[2, 2] + 
    31349*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2)/1728 + 
 ((1500*coeff[2, 1] - 402*coeff[2, 2] + 1313*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 1, 10]^2)/2160 - 
 ((6*coeff[2, 1] + 207*coeff[2, 2] + 293*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 8]*
   F[1, 1, 10]^2)/144 + ((8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 10]^2)/30 + 
 ((2010*coeff[2, 1] + 837*coeff[2, 2] + 4282*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 1, 10]^2)/2160 - 
 ((720*coeff[2, 1] + 612*coeff[2, 2] + 1957*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 10]^2)/720 + 
 ((6720*coeff[2, 1] + 4172*coeff[2, 2] + 15705*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 1, 10]^2)/3456 + 
 ((8808*coeff[2, 1] - 744*coeff[2, 2] + 11867*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[1, 1, 10]^2)/1728 - 
 ((184*coeff[2, 2] + 271*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]^2)/
  72 + ((25044960*coeff[2, 1] + 65032791*coeff[2, 2] + 126573451*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2)/660960 + 
 ((-18*coeff[2, 1] + 75*coeff[2, 2] + 77*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 9]*
   F[1, 1, 10]^2)/48 + ((2160*coeff[2, 1] + 2852*coeff[2, 2] + 
    7337*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]^2)/2880 - 
 ((520260*coeff[2, 1] - 186729*coeff[2, 2] + 510641*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 1, 10]^2)/38880 + 
 ((1680*coeff[2, 1] + 1492*coeff[2, 2] + 4577*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 1, 10]^2)/720 + 
 ((-1320*coeff[2, 1] + 7331*coeff[2, 2] + 8171*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10]^2)/2160 - 
 ((33725040*coeff[2, 1] + 147974232*coeff[2, 2] + 253355747*coeff[2, 3])*
   F[1, 1, 9]^2*F[1, 1, 10]^2)/2643840 + 
 ((899760*coeff[2, 1] + 5808*coeff[2, 2] + 1335853*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]^3)/51840 + 
 ((276000*coeff[2, 1] + 250368*coeff[2, 2] + 777113*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 10]^3)/25920 - 
 ((3802320*coeff[2, 1] - 338808*coeff[2, 2] + 5100247*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]^3)/77760 + 
 ((5833068*coeff[2, 1] - 2958990*coeff[2, 2] + 4734869*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 10]^3)/396576 + 
 ((124080*coeff[2, 1] - 576*coeff[2, 2] + 177929*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]^3)/51840 + 
 ((11938920*coeff[2, 1] + 117863226*coeff[2, 2] + 180392681*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]^3)/1321920 + 
 ((81934800*coeff[2, 1] - 81617928*coeff[2, 2] + 8699627*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 10]^3)/1321920 + 
 ((3720*coeff[2, 1] + 16724*coeff[2, 2] + 29165*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]^3)/5184 + 
 ((2137260*coeff[2, 1] - 619545*coeff[2, 2] + 2287933*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]^3)/23328 + 
 ((26688720*coeff[2, 1] - 453508023*coeff[2, 2] - 583883843*coeff[2, 3])*
   F[1, 1, 10]^4)/7931520 + 
 ((273943752*coeff[2, 1] - 153800868*coeff[2, 2] + 166602041*coeff[2, 3])*
   F[1, 1, 1]^2*F[2, 1, 1])/497664 + 
 ((3600*coeff[2, 1] - 3179*coeff[2, 2] + 761*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[2, 1, 1])/540 - (8*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]^2*
   F[2, 1, 1])/45 + ((293673720*coeff[2, 1] - 126863868*coeff[2, 2] + 
    235522927*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1])/414720 + 
 ((3600*coeff[2, 1] - 2933*coeff[2, 2] + 1007*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 1])/540 + 
 ((576472920*coeff[2, 1] - 82060716*coeff[2, 2] + 716419979*coeff[2, 3])*
   F[1, 1, 3]^2*F[2, 1, 1])/2488320 + 
 ((135028344*coeff[2, 1] - 26002428*coeff[2, 2] + 149918191*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1])/124416 + 
 (16*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 1])/45 + 
 ((677215320*coeff[2, 1] - 130454508*coeff[2, 2] + 752215787*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1])/622080 + 
 ((114840*coeff[2, 1] - 88208*coeff[2, 2] + 43677*coeff[2, 3])*F[1, 1, 4]^2*
   F[2, 1, 1])/5760 - ((105360*coeff[2, 1] + 14076*coeff[2, 2] + 
    175231*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 1])/1440 + 
 (23*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 1])/90 - 
 ((105360*coeff[2, 1] + 14588*coeff[2, 2] + 175743*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[2, 1, 1])/1440 - ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 1])/18 - 
 ((720*coeff[2, 1] + 284*coeff[2, 2] + 1439*coeff[2, 3])*F[1, 1, 5]^2*
   F[2, 1, 1])/720 - ((2400*coeff[2, 1] + 1116*coeff[2, 2] + 
    5261*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 1])/1080 - 
 ((3840*coeff[2, 1] + 1092*coeff[2, 2] + 7367*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[2, 1, 1])/1080 - 
 ((240*coeff[2, 1] - 4*coeff[2, 2] + 351*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 6]*
   F[2, 1, 1])/180 + ((240*coeff[2, 1] - 4*coeff[2, 2] + 351*coeff[2, 3])*
   F[1, 1, 6]^2*F[2, 1, 1])/360 - 
 ((2820*coeff[2, 1] - 1218*coeff[2, 2] + 2497*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[2, 1, 1])/810 - 
 ((2820*coeff[2, 1] - 1218*coeff[2, 2] + 2497*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[2, 1, 1])/810 + 
 ((92407800*coeff[2, 1] + 14023524*coeff[2, 2] + 146239759*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1])/622080 - 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 1])/10 + 
 ((139115640*coeff[2, 1] - 22077852*coeff[2, 2] + 163233343*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1])/622080 - 
 ((105240*coeff[2, 1] - 87888*coeff[2, 2] + 29797*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 1])/2880 - ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 1])/10 + 
 ((107160*coeff[2, 1] - 85392*coeff[2, 2] + 35773*coeff[2, 3])*F[1, 1, 8]^2*
   F[2, 1, 1])/1920 - ((1440*coeff[2, 1] + 2579*coeff[2, 2] + 
    5359*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 1])/1080 + 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 1])/10 - 
 ((1440*coeff[2, 1] + 3551*coeff[2, 2] + 6511*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 1])/1080 - (3*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 1])/10 - ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 1])/10 - ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 1])/30 + ((24*coeff[2, 2] + 29*coeff[2, 3])*
   F[1, 1, 9]^2*F[2, 1, 1])/60 - 
 ((2352*coeff[2, 1] + 1860*coeff[2, 2] + 6319*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 1])/648 - 
 ((1488*coeff[2, 1] + 1356*coeff[2, 2] + 4429*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 1])/648 + 
 ((240*coeff[2, 1] - 4*coeff[2, 2] + 351*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 10]*
   F[2, 1, 1])/180 + ((240*coeff[2, 1] + 76*coeff[2, 2] + 461*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 1])/120 - 
 ((240*coeff[2, 1] - 4*coeff[2, 2] + 351*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 10]*
   F[2, 1, 1])/180 + ((24*coeff[2, 2] + 29*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 1])/30 - ((24*coeff[2, 2] + 29*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 1])/30 - 
 ((240*coeff[2, 1] - 52*coeff[2, 2] + 333*coeff[2, 3])*F[1, 1, 10]^2*
   F[2, 1, 1])/720 + ((1225800*coeff[2, 1] - 2333348*coeff[2, 2] - 
    1644263*coeff[2, 3])*F[2, 1, 1]^2)/61440 + 
 ((149625480*coeff[2, 1] - 159127044*coeff[2, 2] - 9318839*coeff[2, 3])*
   F[1, 1, 1]^2*F[2, 1, 2])/1244160 - 
 ((240*coeff[2, 1] + 453*coeff[2, 2] + 973*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[2, 1, 2])/180 - ((90*coeff[2, 1] - 13*coeff[2, 2] + 112*coeff[2, 3])*
   F[1, 1, 2]^2*F[2, 1, 2])/45 + 
 ((36355080*coeff[2, 1] + 38639964*coeff[2, 2] + 108103369*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2])/1244160 + 
 (4*(14*coeff[2, 2] + 19*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 2])/45 + 
 ((435*coeff[2, 1] - 132*coeff[2, 2] + 463*coeff[2, 3])*F[1, 1, 3]^2*
   F[2, 1, 2])/45 + (23*(2859240*coeff[2, 1] - 939252*coeff[2, 2] + 
    2660023*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2])/103680 - 
 ((240*coeff[2, 1] + 341*coeff[2, 2] + 821*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 4]*
   F[2, 1, 2])/180 - ((957800040*coeff[2, 1] - 127838676*coeff[2, 2] + 
    1134784229*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2])/1244160 - 
 ((140775960*coeff[2, 1] + 40305684*coeff[2, 2] + 246876979*coeff[2, 3])*
   F[1, 1, 4]^2*F[2, 1, 2])/1244160 - 
 ((102480*coeff[2, 1] + 11868*coeff[2, 2] + 168163*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[2, 1, 2])/4320 - 
 ((102480*coeff[2, 1] + 11868*coeff[2, 2] + 168163*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 2])/4320 - 
 ((300*coeff[2, 1] + 1122*coeff[2, 2] + 2197*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[2, 1, 2])/1080 + 
 (2*(30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 6]*
   F[2, 1, 2])/15 - ((6150*coeff[2, 1] - 1173*coeff[2, 2] + 7567*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 2])/2160 - 
 ((4470*coeff[2, 1] + 1083*coeff[2, 2] + 8393*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 2])/2160 - 
 (13*(30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 6]^2*
   F[2, 1, 2])/180 - ((300*coeff[2, 1] + 84*coeff[2, 2] + 529*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 2])/270 + 
 ((1200*coeff[2, 1] - 192*coeff[2, 2] + 1543*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[2, 1, 2])/270 + 
 ((120*coeff[2, 1] - 72*coeff[2, 2] + 97*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 7]*
   F[2, 1, 2])/108 - ((1200*coeff[2, 1] - 192*coeff[2, 2] + 1543*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 2])/540 + 
 ((1200*coeff[2, 1] - 192*coeff[2, 2] + 1543*coeff[2, 3])*F[1, 1, 7]^2*
   F[2, 1, 2])/1080 + ((20253000*coeff[2, 1] + 73427196*coeff[2, 2] + 
    124646041*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2])/1244160 - 
 (2*(14*coeff[2, 2] + 19*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 2])/45 - 
 ((75092520*coeff[2, 1] - 10661172*coeff[2, 2] + 88616173*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2])/207360 + 
 ((18369480*coeff[2, 1] + 74379324*coeff[2, 2] + 123052249*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2])/1244160 + 
 ((750*coeff[2, 1] - 57*coeff[2, 2] + 1078*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 8]*
   F[2, 1, 2])/540 - ((1200*coeff[2, 1] - 192*coeff[2, 2] + 1543*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 2])/540 + 
 ((74778600*coeff[2, 1] - 10502484*coeff[2, 2] + 88350541*coeff[2, 3])*
   F[1, 1, 8]^2*F[2, 1, 2])/414720 + 
 ((-1860*coeff[2, 1] + 2421*coeff[2, 2] + 481*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[2, 1, 2])/1080 + (2*(14*coeff[2, 2] + 19*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 2])/45 + 
 ((390*coeff[2, 1] - 1013*coeff[2, 2] - 813*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 2])/720 + 
 ((-2550*coeff[2, 1] + 3147*coeff[2, 2] + 347*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 2])/2160 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[2, 1, 2])/180 + (2*(14*coeff[2, 2] + 19*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 2])/45 - ((14*coeff[2, 2] + 19*coeff[2, 3])*
   F[1, 1, 9]^2*F[2, 1, 2])/45 - 
 ((1320*coeff[2, 1] + 492*coeff[2, 2] + 2567*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 2])/540 - 
 ((2310*coeff[2, 1] - 357*coeff[2, 2] + 2993*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 2])/1080 - 
 ((246*coeff[2, 1] + 67*coeff[2, 2] + 455*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 10]*
   F[2, 1, 2])/72 + ((1470*coeff[2, 1] - 273*coeff[2, 2] + 1822*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 2])/540 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 8]*F[1, 1, 10]*
   F[2, 1, 2])/36 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 2])/180 - 
 ((312*coeff[2, 1] - 60*coeff[2, 2] + 383*coeff[2, 3])*F[1, 1, 10]^2*
   F[2, 1, 2])/216 - ((5901180*coeff[2, 1] - 343074*coeff[2, 2] + 
    7652711*coeff[2, 3])*F[2, 1, 2]^2)/51840 + 
 (2*coeff[2, 1] + (17*coeff[2, 3])/6)*F[1, 1, 1]^2*F[2, 1, 3] - 
 ((10752*coeff[2, 1] - 3588*coeff[2, 2] + 11491*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[2, 1, 3])/864 - 
 ((33192*coeff[2, 1] + 23837*coeff[2, 2] + 80837*coeff[2, 3])*F[1, 1, 2]^2*
   F[2, 1, 3])/1296 + ((4320*coeff[2, 1] + 5102*coeff[2, 2] + 
    12577*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 3])/1440 - 
 ((13056*coeff[2, 1] - 3588*coeff[2, 2] + 14755*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 3])/864 - 
 ((222060*coeff[2, 1] + 112948*coeff[2, 2] + 474863*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[2, 1, 3])/6480 + 
 ((4320*coeff[2, 1] + 5102*coeff[2, 2] + 12577*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[2, 1, 3])/1440 + 
 ((57660*coeff[2, 1] + 44397*coeff[2, 2] + 140042*coeff[2, 3])*F[1, 1, 4]^2*
   F[2, 1, 3])/6480 - (2*(12*coeff[2, 1] + 17*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[2, 1, 3])/9 + 
 ((1422960*coeff[2, 1] + 624032*coeff[2, 2] + 2953657*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[2, 1, 3])/38880 + 
 ((538032*coeff[2, 1] + 215536*coeff[2, 2] + 1074389*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 3])/7776 - 
 ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[1, 1, 5]^2*
   F[2, 1, 3])/1620 - ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 
    7592*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 3])/360 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 3])/360 + (14*coeff[2, 1] + (56*coeff[2, 2])/15 + 
   (543*coeff[2, 3])/20)*F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 3] + 
 (14*coeff[2, 1] + (56*coeff[2, 2])/15 + (543*coeff[2, 3])/20)*F[1, 1, 4]*
  F[1, 1, 7]*F[2, 1, 3] - 
 ((21180*coeff[2, 1] + 7264*coeff[2, 2] + 42869*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 3])/720 - 
 ((21180*coeff[2, 1] + 7264*coeff[2, 2] + 42869*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 3])/720 - 
 ((462090*coeff[2, 1] + 711961*coeff[2, 2] + 1704476*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[2, 1, 3])/9720 - 
 ((525450*coeff[2, 1] + 740047*coeff[2, 2] + 1834952*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 3])/9720 + 
 ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 3])/324 - 
 ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[1, 1, 9]^2*
   F[2, 1, 3])/540 + ((620*coeff[2, 1] + 474*coeff[2, 2] + 1589*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 3])/40 + 
 ((620*coeff[2, 1] + 474*coeff[2, 2] + 1589*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 3])/40 + 
 ((16800*coeff[2, 1] + 4859*coeff[2, 2] + 29404*coeff[2, 3])*F[2, 1, 3]^2)/
  4320 + ((3*coeff[2, 2] + 4*coeff[2, 3])*F[1, 1, 1]^2*F[2, 1, 4])/9 - 
 ((46080*coeff[2, 1] - 1116*coeff[2, 2] + 67589*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[2, 1, 4])/4320 - 
 ((617040*coeff[2, 1] + 251333*coeff[2, 2] + 1245053*coeff[2, 3])*
   F[1, 1, 2]^2*F[2, 1, 4])/6480 - 
 ((21*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 4])/45 + 
 (coeff[2, 1] + (2018*coeff[2, 2] + 4883*coeff[2, 3])/1440)*F[1, 1, 2]*
  F[1, 1, 3]*F[2, 1, 4] - ((21*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 4])/45 - 
 ((169050*coeff[2, 1] + 61311*coeff[2, 2] + 332881*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[2, 1, 4])/3240 + ((21*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 4])/45 + 
 ((6*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 4]^2*F[2, 1, 4])/45 - 
 ((46080*coeff[2, 1] + 2628*coeff[2, 2] + 72293*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[2, 1, 4])/4320 + 
 ((55920*coeff[2, 1] - 65132*coeff[2, 2] + 49493*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[2, 1, 4])/38880 + 
 (coeff[2, 1] + (2594*coeff[2, 2] + 5459*coeff[2, 3])/1440)*F[1, 1, 3]*
  F[1, 1, 5]*F[2, 1, 4] - 
 ((169050*coeff[2, 1] + 59799*coeff[2, 2] + 330649*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[2, 1, 4])/3240 + 
 ((3568080*coeff[2, 1] + 1361848*coeff[2, 2] + 7128923*coeff[2, 3])*
   F[1, 1, 5]^2*F[2, 1, 4])/38880 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[2, 1, 4])/1080 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[2, 1, 4])/1080 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[2, 1, 4])/180 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 4])/180 - ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 4])/5 - 
 ((21180*coeff[2, 1] + 3964*coeff[2, 2] + 38289*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 4])/2160 + ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[2, 1, 4])/5 - 
 ((21180*coeff[2, 1] + 3532*coeff[2, 2] + 37857*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 4])/2160 + 
 ((50505*coeff[2, 1] - 57364*coeff[2, 2] - 7949*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[2, 1, 4])/4860 - ((21*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 4])/45 + 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 4])/5 + 
 ((50505*coeff[2, 1] - 57688*coeff[2, 2] - 9353*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 4])/4860 + ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 4])/5 - ((3*coeff[2, 2] + 4*coeff[2, 3])*F[1, 1, 9]^2*
   F[2, 1, 4])/9 + ((1860*coeff[2, 1] + 1198*coeff[2, 2] + 4543*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 4])/360 + 
 (2*(6*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 4])/45 + 
 ((1860*coeff[2, 1] + 1294*coeff[2, 2] + 4719*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 4])/360 + (2*(6*coeff[2, 2] + 11*coeff[2, 3])*
   F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 4])/45 - 
 ((6*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 10]^2*F[2, 1, 4])/45 - 
 ((27600*coeff[2, 1] + 12087*coeff[2, 2] + 57212*coeff[2, 3])*F[2, 1, 4]^2)/
  1440 + ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 1]^2*F[2, 1, 5])/60 - 
 (2*(18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 2]^2*F[2, 1, 5])/45 + 
 ((40*coeff[2, 1])/3 - 2*coeff[2, 2] + (1175*coeff[2, 3])/72)*F[1, 1, 1]*
  F[1, 1, 3]*F[2, 1, 5] + ((24*coeff[2, 1] - 25*coeff[2, 2] + 3*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 5])/6 - 
 ((12624*coeff[2, 1] + 7074*coeff[2, 2] + 27749*coeff[2, 3])*F[1, 1, 3]^2*
   F[2, 1, 5])/288 - ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 5])/30 + 
 ((40*coeff[2, 1])/3 - 2*coeff[2, 2] + (1175*coeff[2, 3])/72)*F[1, 1, 1]*
  F[1, 1, 5]*F[2, 1, 5] + ((360*coeff[2, 1] - 411*coeff[2, 2] - coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 5])/90 - 
 ((9200*coeff[2, 1] + 3097*coeff[2, 2] + 17792*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[2, 1, 5])/120 - 
 ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 5]*
   F[2, 1, 5])/30 - ((408*(230*coeff[2, 1] + coeff[2, 2]) + 
    144283*coeff[2, 3])*F[1, 1, 5]^2*F[2, 1, 5])/2880 + 
 ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 5])/6 + 
 ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 5])/6 + 
 ((-240*coeff[2, 1] + 426*coeff[2, 2] + 211*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[2, 1, 5])/180 + 
 ((-240*coeff[2, 1] + 426*coeff[2, 2] + 211*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 5])/180 - 
 ((15960*coeff[2, 1] + 26352*coeff[2, 2] + 60577*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[2, 1, 5])/2880 - 
 ((15960*coeff[2, 1] + 26352*coeff[2, 2] + 60577*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 5])/2880 + ((18*coeff[2, 2] + 23*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 5])/45 + 
 ((120*coeff[2, 1] - 7*(69*coeff[2, 2] + 74*coeff[2, 3]))*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 5])/180 + 
 ((40*coeff[2, 1] - 137*coeff[2, 2] - 142*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 9]*
   F[2, 1, 5])/60 - ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 9]^2*
   F[2, 1, 5])/90 - ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 10]*
   F[2, 1, 5])/30 - ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 10]*
   F[2, 1, 5])/45 - ((240*coeff[2, 1] + 292*coeff[2, 2] + 697*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 5])/120 - 
 ((144*coeff[2, 1] + 204*coeff[2, 2] + 455*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 5])/72 + ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 5])/45 + ((18*coeff[2, 2] + 23*coeff[2, 3])*
   F[1, 1, 10]^2*F[2, 1, 5])/180 - 
 ((7920*coeff[2, 1] + 16068*coeff[2, 2] + 31073*coeff[2, 3])*F[2, 1, 5]^2)/
  5760 + ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[2, 1, 6])/54 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]^2*
   F[2, 1, 6])/108 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 6])/54 + 
 ((5946960*coeff[2, 1] + 1251372*coeff[2, 2] + 10541167*coeff[2, 3])*
   F[1, 1, 4]^2*F[2, 1, 6])/293760 + 
 ((76560*coeff[2, 1] - 268764*coeff[2, 2] - 280093*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 6])/14688 - 
 ((1471920*coeff[2, 1] + 2208884*coeff[2, 2] + 5381009*coeff[2, 3])*
   F[1, 1, 6]^2*F[2, 1, 6])/97920 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[2, 1, 6])/54 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 6])/27 - 
 ((72133680*coeff[2, 1] - 37643988*coeff[2, 2] + 54683827*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6])/440640 - 
 ((35250000*coeff[2, 1] - 37270716*coeff[2, 2] + 1676849*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6])/440640 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 7]^2*
   F[2, 1, 6])/18 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 6])/54 + 
 ((2190*coeff[2, 1] + 2247*coeff[2, 2] + 6247*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 6])/540 + 
 ((-150*coeff[2, 1] + 1089*coeff[2, 2] + 1279*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 6])/180 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 7]*F[1, 1, 8]*
   F[2, 1, 6])/54 + ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 8]^2*F[2, 1, 6])/108 + 
 ((150*coeff[2, 1] - 1089*coeff[2, 2] - 1279*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 6])/180 + 
 ((150*coeff[2, 1] - 1089*coeff[2, 2] - 1279*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 6])/180 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 6])/54 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 6])/54 - 
 ((278880*coeff[2, 1] - 70644*coeff[2, 2] + 320021*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 6])/4320 - 
 ((300000*coeff[2, 1] - 78804*coeff[2, 2] + 339301*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[2, 1, 6])/4320 + 
 (5*(264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 6])/54 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 10]^2*
   F[2, 1, 6])/27 + ((17364720*coeff[2, 1] + 229524*coeff[2, 2] + 
    25520209*coeff[2, 3])*F[2, 1, 6]^2)/881280 + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[2, 1, 7])/135 - ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 
    104321851*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7])/2643840 + 
 ((402900*coeff[2, 1] + 2462193*coeff[2, 2] + 3909188*coeff[2, 3])*
   F[1, 1, 5]^2*F[2, 1, 7])/38880 + 
 ((181636320*coeff[2, 1] - 88373124*coeff[2, 2] + 144211411*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 7])/2643840 + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[2, 1, 7])/135 - ((96813840*coeff[2, 1] - 28392564*coeff[2, 2] + 
    104321851*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7])/2643840 + 
 ((26497110*coeff[2, 1] - 32836293*coeff[2, 2] - 6491468*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7])/330480 + 
 ((181636320*coeff[2, 1] - 88373124*coeff[2, 2] + 144211411*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7])/2643840 + 
 ((27438504*coeff[2, 1] - 54533556*coeff[2, 2] - 34490761*coeff[2, 3])*
   F[1, 1, 7]^2*F[2, 1, 7])/528768 - 
 ((375240*coeff[2, 1] + 1297696*coeff[2, 2] + 2328771*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 7])/25920 - 
 ((375240*coeff[2, 1] + 1297696*coeff[2, 2] + 2328771*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 7])/25920 + 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7])/220320 + 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7])/220320 + 
 ((-2112*coeff[2, 1] + 9486*coeff[2, 2] + 9881*coeff[2, 3])*F[2, 1, 7]^2)/
  576 + ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]^2*
   F[2, 1, 8])/270 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 8])/81 - 
 ((88464*coeff[2, 1] - 31940*coeff[2, 2] + 93967*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 8])/14688 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[2, 1, 8])/81 + ((409680*coeff[2, 1] - 198664*coeff[2, 2] + 
    368481*coeff[2, 3])*F[1, 1, 4]^2*F[2, 1, 8])/73440 - 
 ((240*coeff[2, 1] + 6*coeff[2, 2] + 359*coeff[2, 3])*F[1, 1, 5]^2*
   F[2, 1, 8])/72 - ((12588720*coeff[2, 1] + 7432932*coeff[2, 2] + 
    30068837*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8])/660960 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]*
   F[2, 1, 8])/162 - ((22410240*coeff[2, 1] - 6912456*coeff[2, 2] + 
    22421609*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8])/330480 + 
 ((502680*coeff[2, 1] + 319536*coeff[2, 2] + 1049101*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[2, 1, 8])/77760 + 
 ((266641980*coeff[2, 1] - 71603571*coeff[2, 2] + 296952299*coeff[2, 3])*
   F[1, 1, 6]^2*F[2, 1, 8])/660960 - 
 ((634656*coeff[2, 1] - 425060*coeff[2, 2] + 359101*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[2, 1, 8])/7344 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 7]*
   F[2, 1, 8])/81 + ((15978480*coeff[2, 1] - 42062028*coeff[2, 2] - 
    32985103*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8])/881280 + 
 ((502680*coeff[2, 1] + 319536*coeff[2, 2] + 1049101*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 8])/77760 + 
 ((261194400*coeff[2, 1] - 153762796*coeff[2, 2] + 181560239*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8])/881280 + 
 ((114515640*coeff[2, 1] - 135047636*coeff[2, 2] - 13391941*coeff[2, 3])*
   F[1, 1, 7]^2*F[2, 1, 8])/881280 + 
 ((-1020*coeff[2, 1] + 1956*coeff[2, 2] + 1181*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 8])/405 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[2, 1, 8])/81 + ((804720*coeff[2, 1] - 1112316*coeff[2, 2] - 
    213791*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8])/220320 + 
 ((240*coeff[2, 1] + 6*coeff[2, 2] + 359*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 8]*
   F[2, 1, 8])/36 + ((8769720*coeff[2, 1] - 56021688*coeff[2, 2] - 
    60838253*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8])/1321920 + 
 ((31696200*coeff[2, 1] - 47944688*coeff[2, 2] - 18466993*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8])/440640 - 
 ((11280*coeff[2, 1] + 9402*coeff[2, 2] + 29257*coeff[2, 3])*F[1, 1, 8]^2*
   F[2, 1, 8])/3240 + ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 8])/135 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 8])/135 + ((-8*coeff[2, 1])/3 + (62*coeff[2, 2])/5 + 
   (593*coeff[2, 3])/45)*F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 8] + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[2, 1, 8])/54 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 8])/270 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 9]^2*
   F[2, 1, 8])/540 - ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 
    346781*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8])/6480 + 
 ((340800*coeff[2, 1] - 91704*coeff[2, 2] + 379091*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 8])/6480 + 
 ((11723136*coeff[2, 1] - 3074844*coeff[2, 2] + 13150631*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8])/44064 + 
 ((45168000*coeff[2, 1] - 11652852*coeff[2, 2] + 51020513*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8])/220320 + 
 ((316320*coeff[2, 1] - 78852*coeff[2, 2] + 361013*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 8])/6480 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 8])/270 + 
 ((-960*coeff[2, 1] + 1098*coeff[2, 2] + 109*coeff[2, 3])*F[1, 1, 10]^2*
   F[2, 1, 8])/432 + ((12690480*coeff[2, 1] - 6613716*coeff[2, 2] + 
    9544435*coeff[2, 3])*F[2, 1, 8]^2)/176256 + 
 ((790871640*coeff[2, 1] - 403445964*coeff[2, 2] + 546710411*coeff[2, 3])*
   F[1, 1, 1]^2*F[2, 1, 9])/1244160 + 
 ((432*coeff[2, 1] - 533*coeff[2, 2] - 109*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[2, 1, 9])/108 + ((59*coeff[2, 2] + 74*coeff[2, 3])*F[1, 1, 2]^2*
   F[2, 1, 9])/90 + ((27143160*coeff[2, 1] + 4588356*coeff[2, 2] + 
    43923071*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9])/414720 - 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 9])/4 + 
 ((255000*coeff[2, 1] - 3848172*coeff[2, 2] - 5028317*coeff[2, 3])*
   F[1, 1, 3]^2*F[2, 1, 9])/138240 + 
 ((513026760*coeff[2, 1] - 163326372*coeff[2, 2] + 479794393*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9])/1244160 - 
 ((91*coeff[2, 2] + 121*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 9])/90 + 
 ((-15880*coeff[2, 1] + 105668*coeff[2, 2] + 123183*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[2, 1, 9])/5120 - 
 ((65400*coeff[2, 1] + 528676*coeff[2, 2] + 820911*coeff[2, 3])*F[1, 1, 4]^2*
   F[2, 1, 9])/46080 - ((102480*coeff[2, 1] + 10716*coeff[2, 2] + 
    167011*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9])/4320 - 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 9])/20 + 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 9])/20 + 
 ((3630*coeff[2, 1] - 4101*coeff[2, 2] - 1016*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[2, 1, 9])/1080 + 
 (coeff[2, 1] + (-9*coeff[2, 2] + 31*coeff[2, 3])/30)*F[1, 1, 3]*F[1, 1, 6]*
  F[2, 1, 9] + ((90*coeff[2, 1] + coeff[2, 2] + 136*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 9])/45 - 
 ((120*coeff[2, 1] - 8*coeff[2, 2] + 167*coeff[2, 3])*F[1, 1, 6]^2*
   F[2, 1, 9])/90 - ((750*coeff[2, 1] + 2022*coeff[2, 2] + 3787*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 9])/405 - 
 ((120*coeff[2, 1] - 8*coeff[2, 2] + 167*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 7]*
   F[2, 1, 9])/45 + ((120*coeff[2, 1] - 8*coeff[2, 2] + 167*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 9])/45 + 
 ((120*coeff[2, 1] - 112*coeff[2, 2] + 33*coeff[2, 3])*F[1, 1, 7]^2*
   F[2, 1, 9])/360 + ((30063432*coeff[2, 1] - 12634692*coeff[2, 2] + 
    23808793*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9])/124416 + 
 ((108*coeff[2, 1] - 170*coeff[2, 2] - 73*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 8]*
   F[2, 1, 9])/27 + (11*(32064*coeff[2, 1] - 11580*coeff[2, 2] + 
    27941*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9])/5184 + 
 ((125994360*coeff[2, 1] - 41393868*coeff[2, 2] + 115952227*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9])/311040 - 
 ((20496*coeff[2, 1] + 2100*coeff[2, 2] + 33359*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 9])/864 + 
 ((6870*coeff[2, 1] - 4401*coeff[2, 2] + 3364*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 9])/1080 - 
 (2*(183*coeff[2, 1] + 195*coeff[2, 2] + 529*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 9])/81 - 
 ((112867320*coeff[2, 1] - 61358532*coeff[2, 2] + 74843983*coeff[2, 3])*
   F[1, 1, 8]^2*F[2, 1, 9])/311040 + 
 ((75*coeff[2, 1] + 929*coeff[2, 2] + 1391*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 9]*
   F[2, 1, 9])/108 - ((227*coeff[2, 2] + 287*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[2, 1, 9])/180 - 
 ((60*coeff[2, 1] - 21*coeff[2, 2] + 77*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 9]*
   F[2, 1, 9])/108 + ((12*coeff[2, 1] + 31*coeff[2, 2] + 59*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 9])/36 + 
 ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 9])/20 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[2, 1, 9])/90 - ((600*coeff[2, 1] - 144*coeff[2, 2] + 701*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 9])/180 + 
 ((615*coeff[2, 1] + 5161*coeff[2, 2] + 7881*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 9])/540 + 
 ((1680*coeff[2, 1] + 138*coeff[2, 2] + 2603*coeff[2, 3])*F[1, 1, 9]^2*
   F[2, 1, 9])/1080 - ((6090*coeff[2, 1] + 453*coeff[2, 2] + 
    9248*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 9])/1620 - 
 ((120*coeff[2, 1] - 96*coeff[2, 2] + 19*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 10]*
   F[2, 1, 9])/270 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 9])/90 - 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 10]*
   F[2, 1, 9])/90 - ((1470*coeff[2, 1] - 57*coeff[2, 2] + 1984*coeff[2, 3])*
   F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 9])/324 + 
 ((-30*coeff[2, 1] + 69*coeff[2, 2] + 74*coeff[2, 3])*F[1, 1, 9]*F[1, 1, 10]*
   F[2, 1, 9])/270 + ((120*coeff[2, 1] - 96*coeff[2, 2] + 19*coeff[2, 3])*
   F[1, 1, 10]^2*F[2, 1, 9])/540 + 
 ((904440*coeff[2, 1] - 470084*coeff[2, 2] + 619791*coeff[2, 3])*
   F[2, 1, 9]^2)/7680 + ((349*coeff[2, 1])/108 + (42*coeff[2, 2])/5 + 
   (214489*coeff[2, 3])/12960)*F[1, 1, 5]^2*F[2, 1, 10] - 
 ((41880*coeff[2, 1] + 108864*coeff[2, 2] + 214489*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[2, 1, 10])/2592 + 
 ((349*coeff[2, 1])/36 + (126*coeff[2, 2])/5 + (214489*coeff[2, 3])/4320)*
  F[1, 1, 6]^2*F[2, 1, 10] + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[2, 1, 10])/135 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 10])/81 + 
 ((18763152*coeff[2, 1] - 5562708*coeff[2, 2] + 19835555*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10])/528768 - 
 ((922440*coeff[2, 1] + 511632*coeff[2, 2] + 1976197*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[2, 1, 10])/38880 - 
 ((223060080*coeff[2, 1] - 58756452*coeff[2, 2] + 253069933*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10])/2643840 - 
 ((34380192*coeff[2, 1] - 23971380*coeff[2, 2] + 18719287*coeff[2, 3])*
   F[1, 1, 7]^2*F[2, 1, 10])/264384 + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[2, 1, 10])/135 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 10])/81 + 
 ((18763152*coeff[2, 1] - 5562708*coeff[2, 2] + 19835555*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 10])/528768 - 
 ((438420*coeff[2, 1] + 738558*coeff[2, 2] + 1683943*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 10])/9720 - 
 (71*(3021360*coeff[2, 1] - 1140348*coeff[2, 2] + 2948087*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10])/2643840 - 
 ((173051520*coeff[2, 1] - 144653712*coeff[2, 2] + 59134613*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10])/1321920 - 
 ((102300*coeff[2, 1] + 176683*coeff[2, 2] + 409843*coeff[2, 3])*F[1, 1, 8]^2*
   F[2, 1, 10])/6480 + ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 10])/135 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 8]*F[1, 1, 9]*
   F[2, 1, 10])/135 - ((25978800*coeff[2, 1] - 7866912*coeff[2, 2] + 
    27731923*coeff[2, 3])*F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 10])/220320 - 
 ((25978800*coeff[2, 1] - 7866912*coeff[2, 2] + 27731923*coeff[2, 3])*
   F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10])/220320 - 
 ((75720*coeff[2, 1] + 243804*coeff[2, 2] + 471529*coeff[2, 3])*
   F[2, 1, 10]^2)/17280 + 
 ((19200*coeff[2, 1] - 6948*coeff[2, 2] + 19357*coeff[2, 3])*F[1, 1, 1]^2*
   F[2, 1, 11])/2160 - ((37120*coeff[2, 1] - 24564*coeff[2, 2] + 
    22371*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 11])/1440 - 
 ((239904*coeff[2, 1] + 115880*coeff[2, 2] + 507581*coeff[2, 3])*F[1, 1, 2]^2*
   F[2, 1, 11])/2592 - ((1440*coeff[2, 1] + 1718*coeff[2, 2] + 
    4103*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 11])/720 + 
 ((7200*coeff[2, 1] + 8394*coeff[2, 2] + 20639*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 11])/1440 + 
 ((11*coeff[2, 2] + 16*coeff[2, 3])*F[1, 1, 3]^2*F[2, 1, 11])/45 - 
 ((18120*coeff[2, 1] - 6384*coeff[2, 2] + 18481*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 11])/2160 - 
 ((174450*coeff[2, 1] + 94107*coeff[2, 2] + 386557*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[2, 1, 11])/3240 + 
 (2*coeff[2, 1] + (1718*coeff[2, 2] + 4103*coeff[2, 3])/720)*F[1, 1, 3]*
  F[1, 1, 4]*F[2, 1, 11] - ((90*coeff[2, 1] + coeff[2, 2] + 151*coeff[2, 3])*
   F[1, 1, 4]^2*F[2, 1, 11])/180 + 
 (coeff[2, 1] + (428*coeff[2, 2] + 1033*coeff[2, 3])/240)*F[1, 1, 1]*
  F[1, 1, 5]*F[2, 1, 11] + 
 ((1249680*coeff[2, 1] + 307096*coeff[2, 2] + 2245511*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[2, 1, 11])/38880 - 
 (2*(11*coeff[2, 2] + 16*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 11])/45 - 
 ((16*coeff[2, 1] + 20*coeff[2, 2] + 55*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 5]*
   F[2, 1, 11])/16 - ((2*coeff[2, 2] + 7*coeff[2, 3])*F[1, 1, 5]^2*
   F[2, 1, 11])/90 + ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 
    7592*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 11])/540 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[2, 1, 11])/216 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 11])/540 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[2, 1, 11])/90 + ((70*coeff[2, 1])/3 + (56*coeff[2, 2])/9 + 
   (181*coeff[2, 3])/4)*F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 11] + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[2, 1, 11])/90 + 
 ((23160*coeff[2, 1] + 24992*coeff[2, 2] + 71177*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 11])/2160 - 
 ((21180*coeff[2, 1] + 11188*coeff[2, 2] + 48153*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 11])/432 + 
 (2*coeff[2, 1] + (1718*coeff[2, 2] + 4103*coeff[2, 3])/720)*F[1, 1, 3]*
  F[1, 1, 8]*F[2, 1, 11] - 
 ((4344*coeff[2, 1] + 1748*coeff[2, 2] + 9141*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[2, 1, 11])/216 - 
 ((240*coeff[2, 1] + 428*coeff[2, 2] + 1033*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 11])/240 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 11])/540 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 11])/90 - 
 ((4236*coeff[2, 1] + 1862*coeff[2, 2] + 9147*coeff[2, 3])*F[1, 1, 8]^2*
   F[2, 1, 11])/216 + ((11952*coeff[2, 1] + 58076*coeff[2, 2] + 
    99825*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11])/864 - 
 ((2267580*coeff[2, 1] + 3128026*coeff[2, 2] + 7742771*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11])/19440 + 
 (7*coeff[2, 1] + (11126*coeff[2, 2] + 27821*coeff[2, 3])/1440)*F[1, 1, 3]*
  F[1, 1, 9]*F[2, 1, 11] - 
 ((66642*coeff[2, 1] + 49071*coeff[2, 2] + 168317*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 11])/648 + 
 ((1210800*coeff[2, 1] + 256768*coeff[2, 2] + 2105813*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 11])/38880 - 
 (7*(3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 11])/1080 + 
 (7*(840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[2, 1, 11])/180 - 
 ((50604*coeff[2, 1] + 35076*coeff[2, 2] + 126755*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 11])/432 - 
 ((602472*coeff[2, 1] + 1290070*coeff[2, 2] + 2749103*coeff[2, 3])*
   F[1, 1, 9]^2*F[2, 1, 11])/7776 - 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 11])/36 + 
 ((9300*coeff[2, 1] + 6758*coeff[2, 2] + 23363*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 10]*F[2, 1, 11])/360 - 
 (2*(11*coeff[2, 2] + 16*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 11])/
  45 + ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 11])/36 + (2*(11*coeff[2, 2] + 16*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 11])/45 + 
 ((31*coeff[2, 1])/3 + (863*coeff[2, 2])/90 + (579*coeff[2, 3])/20)*
  F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 11] + 
 ((4340*coeff[2, 1] + 3398*coeff[2, 2] + 11243*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 11])/120 - 
 ((2*coeff[2, 2] + 7*coeff[2, 3])*F[1, 1, 10]^2*F[2, 1, 11])/90 - 
 ((27600*coeff[2, 1] + 6081*coeff[2, 2] + 49241*coeff[2, 3])*F[2, 1, 11]^2)/
  1440 - ((360*coeff[2, 1] + 328*coeff[2, 2] + 1033*coeff[2, 3])*F[1, 1, 1]^2*
   F[2, 1, 12])/360 - (4*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[2, 1, 12])/45 - (8*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]^2*F[2, 1, 12])/
  45 - ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 12])/
  12 + ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 3]^2*F[2, 1, 12])/24 + 
 (4*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 12])/45 + 
 (4*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 12])/45 - 
 (2*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 4]^2*F[2, 1, 12])/45 + 
 ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*F[1, 1, 6]^2*
   F[2, 1, 12])/360 + (2*(5*coeff[2, 1] + 6*coeff[2, 2] + 16*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 12])/5 - 
 ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[2, 1, 12])/180 - ((120*coeff[2, 1] + 248*coeff[2, 2] + 503*coeff[2, 3])*
   F[1, 1, 7]^2*F[2, 1, 12])/360 - 
 ((22800*coeff[2, 1] - 3996*coeff[2, 2] + 29029*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[2, 1, 12])/1440 - 
 (4*(41*coeff[2, 2] + 56*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 12])/15 + 
 (3*coeff[2, 1] + (1574*coeff[2, 2] + 3959*coeff[2, 3])/480)*F[1, 1, 3]*
  F[1, 1, 8]*F[2, 1, 12] - ((6*coeff[2, 1] - 5*coeff[2, 2] + 3*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 12])/12 - 
 ((240*coeff[2, 1] + 428*coeff[2, 2] + 1033*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[2, 1, 12])/160 - 
 ((300*coeff[2, 1] + 354*coeff[2, 2] + 1009*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 12])/120 + 
 ((1680*coeff[2, 1] + 828*coeff[2, 2] + 3803*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[2, 1, 12])/180 + 
 ((-2160*coeff[2, 1] + 6844*coeff[2, 2] + 5959*coeff[2, 3])*F[1, 1, 8]^2*
   F[2, 1, 12])/480 - ((22800*coeff[2, 1] - 4828*coeff[2, 2] + 
    28077*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 12])/1440 - 
 (4*(124*coeff[2, 2] + 169*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 12])/
  45 + (3*coeff[2, 1] + (209*coeff[2, 2])/80 + (3599*coeff[2, 3])/480)*
  F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 12] - 
 ((90*coeff[2, 1] - 91*coeff[2, 2] + 29*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 9]*
   F[2, 1, 12])/180 - ((240*coeff[2, 1] + 428*coeff[2, 2] + 1033*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 12])/160 - 
 ((276*coeff[2, 1] + 286*coeff[2, 2] + 865*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[2, 1, 12])/72 + ((480*coeff[2, 1] + 253*coeff[2, 2] + 1113*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 12])/45 - 
 ((33840*coeff[2, 1] + 29708*coeff[2, 2] + 93343*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[2, 1, 12])/720 - 
 ((65520*coeff[2, 1] + 84716*coeff[2, 2] + 217911*coeff[2, 3])*F[1, 1, 9]^2*
   F[2, 1, 12])/1440 + ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 12])/12 - ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 12])/12 - 
 ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[2, 1, 12])/180 + 
 ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 12])/180 + (15*coeff[2, 1] + (158*coeff[2, 2])/15 + 
   (4489*coeff[2, 3])/120)*F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 12] + 
 ((1176*coeff[2, 1] + 880*coeff[2, 2] + 3007*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 12])/72 + 
 (8*(15*coeff[2, 1] + 19*coeff[2, 2] + 49*coeff[2, 3])*F[1, 1, 10]^2*
   F[2, 1, 12])/45 + ((6240*coeff[2, 1] + 10396*coeff[2, 2] + 
    23841*coeff[2, 3])*F[2, 1, 12]^2)/1440 + 
 (4*coeff[2, 1] - (197*coeff[2, 2])/72 + (187*coeff[2, 3])/96)*F[1, 1, 1]*
  F[1, 1, 3]*F[2, 1, 13] + (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 13])/45 + 
 ((319680*coeff[2, 1] + 139452*coeff[2, 2] + 663857*coeff[2, 3])*F[1, 1, 3]^2*
   F[2, 1, 13])/12960 - ((69045*coeff[2, 1] - 15102*coeff[2, 2] + 
    82043*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 13])/1836 - 
 ((144*coeff[2, 1] + 220*coeff[2, 2] + 551*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[2, 1, 13])/288 + ((1231680*coeff[2, 1] - 518752*coeff[2, 2] + 
    1143003*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13])/48960 - 
 ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 149981*coeff[2, 3])*F[1, 1, 6]^2*
   F[2, 1, 13])/2160 + ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 
    460937*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 13])/18360 + 
 ((2010*coeff[2, 1] - 3339*coeff[2, 2] - 1739*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[2, 1, 13])/1080 + 
 ((6209400*coeff[2, 1] + 110256*coeff[2, 2] + 9396061*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 13])/38880 + 
 ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 149981*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 13])/1296 - 
 ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 149981*coeff[2, 3])*F[1, 1, 9]^2*
   F[2, 1, 13])/6480 + (4*coeff[2, 1] - (197*coeff[2, 2])/72 + 
   (187*coeff[2, 3])/96)*F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 13] + 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 13])/
  45 + ((2459640*coeff[2, 1] - 4606329*coeff[2, 2] - 2571410*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13])/66096 - 
 ((69045*coeff[2, 1] - 15102*coeff[2, 2] + 82043*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 13])/1836 - 
 ((144*coeff[2, 1] + 220*coeff[2, 2] + 551*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 13])/288 + 
 ((3610752*coeff[2, 1] - 947544*coeff[2, 2] + 4097147*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[2, 1, 13])/88128 + 
 ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 460937*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 13])/18360 + 
 ((2010*coeff[2, 1] - 3339*coeff[2, 2] - 1739*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 13])/1080 + 
 ((2154360*coeff[2, 1] + 71*(4908*coeff[2, 2] + 52703*coeff[2, 3]))*
   F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13])/38880 - 
 ((4272*coeff[2, 1] + 5140911*coeff[2, 2] + 6938591*coeff[2, 3])*
   F[1, 1, 10]^2*F[2, 1, 13])/66096 - 
 ((73680*coeff[2, 1] - 7332*coeff[2, 2] + 98483*coeff[2, 3])*F[2, 1, 13]^2)/
  3456 - ((3120*coeff[2, 1] - 1332*coeff[2, 2] + 2693*coeff[2, 3])*
   F[1, 1, 1]^2*F[2, 1, 14])/1080 + 
 ((696*coeff[2, 1] - 288*coeff[2, 2] + 613*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[2, 1, 14])/108 + ((2400*coeff[2, 1] + 2016*coeff[2, 2] + 
    6251*coeff[2, 3])*F[1, 1, 3]^2*F[2, 1, 14])/2160 + 
 ((3300*coeff[2, 1] - 1386*coeff[2, 2] + 2879*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[2, 1, 14])/540 - 
 ((3660*coeff[2, 1] - 1494*coeff[2, 2] + 3251*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[2, 1, 14])/540 + 
 ((28776*coeff[2, 1] - 43155*coeff[2, 2] - 16514*coeff[2, 3])*F[1, 1, 4]^2*
   F[2, 1, 14])/3672 + ((71520*coeff[2, 1] - 34428*coeff[2, 2] + 
    55967*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 14])/4320 + 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 14])/
  45 - ((600048*coeff[2, 1] - 118632*coeff[2, 2] + 720443*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14])/5184 - 
 ((1495230*coeff[2, 1] - 137709*coeff[2, 2] + 2021021*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[2, 1, 14])/18360 - 
 ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 6]*
   F[2, 1, 14])/480 + ((8764800*coeff[2, 1] - 526659*coeff[2, 2] + 
    12345806*coeff[2, 3])*F[1, 1, 6]^2*F[2, 1, 14])/38880 - 
 ((65520*coeff[2, 1] - 61754*coeff[2, 2] + 11301*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[2, 1, 14])/2040 + 
 ((158316*coeff[2, 1] - 148708*coeff[2, 2] + 29403*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[2, 1, 14])/612 + 
 ((813120*coeff[2, 1] - 873153*coeff[2, 2] - 5188*coeff[2, 3])*F[1, 1, 7]^2*
   F[2, 1, 14])/18360 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 14])/90 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[2, 1, 14])/90 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 14])/90 + 
 ((1410*coeff[2, 1] - 1071*coeff[2, 2] + 509*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[2, 1, 14])/1080 + ((-8*coeff[2, 1])/9 + (11*coeff[2, 2])/5 + 
   (469*coeff[2, 3])/270)*F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 14] + 
 ((240*coeff[2, 1] - 594*coeff[2, 2] - 469*coeff[2, 3])*F[1, 1, 8]^2*
   F[2, 1, 14])/540 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 14])/90 + 
 (-9*coeff[2, 1] + (9*coeff[2, 2])/10 - (1417*coeff[2, 3])/120)*F[1, 1, 3]*
  F[1, 1, 9]*F[2, 1, 14] + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 14])/90 + 
 ((821100*coeff[2, 1] - 78519*coeff[2, 2] + 1136431*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[2, 1, 14])/19440 + 
 ((240*coeff[2, 1] - 594*coeff[2, 2] - 469*coeff[2, 3])*F[1, 1, 7]*F[1, 1, 9]*
   F[2, 1, 14])/270 + ((-8*coeff[2, 1])/9 + (11*coeff[2, 2])/5 + 
   (469*coeff[2, 3])/270)*F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 14] + 
 ((46*coeff[2, 1])/9 - (8*coeff[2, 2])/5 + (11249*coeff[2, 3])/2160)*
  F[1, 1, 9]^2*F[2, 1, 14] + 
 ((48000*coeff[2, 1] - 24204*coeff[2, 2] + 35911*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 14])/4320 + 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 14])/
  45 - ((2841840*coeff[2, 1] - 526632*coeff[2, 2] + 3464023*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14])/25920 - 
 (7*(66150*coeff[2, 1] - 4401*coeff[2, 2] + 91879*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 14])/6120 - 
 ((240*coeff[2, 1] + 196*coeff[2, 2] + 641*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 14])/480 + 
 ((17376216*coeff[2, 1] - 42122562*coeff[2, 2] - 31797781*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14])/132192 + 
 ((2366580*coeff[2, 1] - 2210424*coeff[2, 2] + 456991*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 14])/9180 + 
 ((2010*coeff[2, 1] - 3339*coeff[2, 2] - 1739*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[2, 1, 14])/1080 + 
 ((797340*coeff[2, 1] - 33807*coeff[2, 2] + 1163503*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[2, 1, 14])/19440 + 
 ((21760*coeff[2, 1] - 380868*coeff[2, 2] - 487921*coeff[2, 3])*F[1, 1, 10]^2*
   F[2, 1, 14])/1728 + ((5576304*coeff[2, 1] + 2876172*coeff[2, 2] + 
    12286771*coeff[2, 3])*F[2, 1, 14]^2)/176256 + 
 ((44*coeff[2, 2] + 69*coeff[2, 3])*F[1, 1, 1]^2*F[2, 1, 15])/360 - 
 (7*(14*coeff[2, 2] + 19*coeff[2, 3])*F[1, 1, 2]^2*F[2, 1, 15])/90 + 
 ((24*coeff[2, 1] - 16*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[2, 1, 15])/36 + (2*(8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[2, 1, 15])/45 - 
 ((16*coeff[2, 1] + 28*coeff[2, 2] + 63*coeff[2, 3])*F[1, 1, 3]^2*
   F[2, 1, 15])/24 - ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 15])/45 - 
 (2*(8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 15])/45 - 
 (2*(8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 15])/45 + 
 ((8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 5]^2*F[2, 1, 15])/45 + 
 ((60*coeff[2, 1] + 282*coeff[2, 2] + 497*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]*
   F[2, 1, 15])/90 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 15])/45 - 
 ((308*coeff[2, 2] + 463*coeff[2, 3])*F[1, 1, 6]^2*F[2, 1, 15])/360 - 
 ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[2, 1, 15])/36 + ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*
   F[1, 1, 7]^2*F[2, 1, 15])/72 + 
 ((24*coeff[2, 1] - 16*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[2, 1, 15])/36 + (2*(23*coeff[2, 2] + 33*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[2, 1, 15])/15 - 
 ((24*coeff[2, 1] - 16*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[2, 1, 15])/36 + ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 15])/45 + 
 ((2*coeff[2, 1])/3 + (64*coeff[2, 2])/45 + (59*coeff[2, 3])/20)*F[1, 1, 6]*
  F[1, 1, 8]*F[2, 1, 15] - 
 ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*F[1, 1, 7]*F[1, 1, 8]*
   F[2, 1, 15])/36 - ((54*coeff[2, 2] + 79*coeff[2, 3])*F[1, 1, 8]^2*
   F[2, 1, 15])/90 - ((39360*coeff[2, 1] - 3516*coeff[2, 2] + 
    53659*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 15])/4320 + 
 (2*(43*coeff[2, 2] + 62*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 15])/9 - 
 ((2588400*coeff[2, 1] - 487392*coeff[2, 2] + 3171283*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[2, 1, 15])/25920 - 
 ((343185*coeff[2, 1] - 74898*coeff[2, 2] + 408107*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[2, 1, 15])/9180 - 
 ((2160*coeff[2, 1] + 2788*coeff[2, 2] + 7433*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[2, 1, 15])/1440 + 
 ((86026080*coeff[2, 1] - 21482292*coeff[2, 2] + 98277913*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15])/1321920 + 
 ((1738140*coeff[2, 1] - 1682943*coeff[2, 2] + 260507*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[2, 1, 15])/18360 + 
 ((530*coeff[2, 1] - 239*coeff[2, 2] + 441*coeff[2, 3])*F[1, 1, 8]*F[1, 1, 9]*
   F[2, 1, 15])/120 + ((15037680*coeff[2, 1] - 458418*coeff[2, 2] + 
    21864727*coeff[2, 3])*F[1, 1, 9]^2*F[2, 1, 15])/77760 - 
 ((36480*coeff[2, 1] - 3708*coeff[2, 2] + 49027*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[2, 1, 15])/4320 + 
 (2*(23*coeff[2, 2] + 33*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 15])/5 - 
 ((2571120*coeff[2, 1] - 466656*coeff[2, 2] + 3178339*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[2, 1, 15])/25920 - 
 ((349305*coeff[2, 1] - 76734*coeff[2, 2] + 414431*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[2, 1, 15])/9180 - 
 ((2160*coeff[2, 1] + 2276*coeff[2, 2] + 6601*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[2, 1, 15])/1440 + 
 ((83382240*coeff[2, 1] - 22833588*coeff[2, 2] + 92556937*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15])/1321920 + 
 ((1762620*coeff[2, 1] - 1660503*coeff[2, 2] + 327317*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[2, 1, 15])/18360 + 
 ((222*coeff[2, 1] - 249*coeff[2, 2] - 25*coeff[2, 3])*F[1, 1, 8]*F[1, 1, 10]*
   F[2, 1, 15])/72 - ((19808340*coeff[2, 1] + 12904473*coeff[2, 2] + 
    44922263*coeff[2, 3])*F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15])/330480 - 
 ((138164880*coeff[2, 1] + 77165628*coeff[2, 2] + 305799013*coeff[2, 3])*
   F[1, 1, 10]^2*F[2, 1, 15])/1321920 + 
 ((113280*coeff[2, 1] - 16558*coeff[2, 2] + 145257*coeff[2, 3])*
   F[2, 1, 15]^2)/2880 - ((coeff[2, 2] + coeff[2, 3])*F[2, 2, 1]^2)/20 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[2, 2, 9]^2)/180 + 
 ((5017549800*coeff[2, 1] - 1560997836*coeff[2, 2] + 4766331889*coeff[2, 3])*
   F[1, 1, 1]^2*tci[1, 1]^2)/2488320 - 
 ((9416*coeff[2, 1] + 962*coeff[2, 2] + 16475*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*tci[1, 1]^2)/864 + 
 ((-489240*coeff[2, 1] + 720443*coeff[2, 2] + 34538*coeff[2, 3])*F[1, 1, 2]^2*
   tci[1, 1]^2)/77760 - ((4680661080*coeff[2, 1] - 2047646892*coeff[2, 2] + 
    3696029083*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*tci[1, 1]^2)/4976640 + 
 ((1345680*coeff[2, 1] + 720659*coeff[2, 2] + 2960224*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*tci[1, 1]^2)/51840 - 
 ((34924058280*coeff[2, 1] - 22293335748*coeff[2, 2] + 
    23449819757*coeff[2, 3])*F[1, 1, 3]^2*tci[1, 1]^2)/338411520 - 
 ((569332920*coeff[2, 1] - 446917212*coeff[2, 2] + 195369223*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]*tci[1, 1]^2)/2488320 + 
 ((9398640*coeff[2, 1] + 3157414*coeff[2, 2] + 18150329*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 4]*tci[1, 1]^2)/77760 - 
 ((5044038840*coeff[2, 1] + 2415112084*coeff[2, 2] + 10007097479*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*tci[1, 1]^2)/28200960 - 
 ((14187081120*coeff[2, 1] - 6440085174*coeff[2, 2] + 9772307471*coeff[2, 3])*
   F[1, 1, 4]^2*tci[1, 1]^2)/63452160 + 
 ((4867440*coeff[2, 1] + 734496*coeff[2, 2] + 8299981*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*tci[1, 1]^2)/207360 - 
 ((6629640*coeff[2, 1] + 1695347*coeff[2, 2] + 12167767*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 5]*tci[1, 1]^2)/116640 + 
 ((1825200*coeff[2, 1] + 2801328*coeff[2, 2] + 6518563*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 5]*tci[1, 1]^2)/103680 - 
 ((225281760*coeff[2, 1] + 81770796*coeff[2, 2] + 452055101*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 1]^2)/7931520 + 
 ((611661480*coeff[2, 1] - 610671472*coeff[2, 2] + 5210923*coeff[2, 3])*
   F[1, 1, 5]^2*tci[1, 1]^2)/42301440 - 
 ((187956*coeff[2, 1] + 80254*coeff[2, 2] + 380741*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*tci[1, 1]^2)/29376 + 
 ((6720*coeff[2, 1] - 4692*coeff[2, 2] + 3473*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*tci[1, 1]^2)/3240 + 
 ((2861007720*coeff[2, 1] - 345183909*coeff[2, 2] + 3768237671*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]*tci[1, 1]^2)/15863040 + 
 ((43005408*coeff[2, 1] - 14942004*coeff[2, 2] + 42389657*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*tci[1, 1]^2)/793152 - 
 ((7063381320*coeff[2, 1] + 2081659824*coeff[2, 2] + 13233663419*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*tci[1, 1]^2)/63452160 - 
 ((2311360440*coeff[2, 1] - 914000276*coeff[2, 2] + 2227450829*coeff[2, 3])*
   F[1, 1, 6]^2*tci[1, 1]^2)/42301440 - 
 ((2943240*coeff[2, 1] + 242304*coeff[2, 2] + 7109459*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*tci[1, 1]^2)/3525120 - 
 ((54480*coeff[2, 1] + 16903*coeff[2, 2] + 106508*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]*tci[1, 1]^2)/17280 + 
 ((85176240*coeff[2, 1] - 31560063*coeff[2, 2] + 83263142*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 7]*tci[1, 1]^2)/2643840 + 
 ((8343480*coeff[2, 1] - 19568100*coeff[2, 2] - 16226957*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 1]^2)/1586304 + 
 ((105282480*coeff[2, 1] + 247586142*coeff[2, 2] + 491364037*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]*tci[1, 1]^2)/7931520 + 
 ((-2576260560*coeff[2, 1] + 3336275808*coeff[2, 2] + 761823323*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*tci[1, 1]^2)/15863040 + 
 ((1280592420*coeff[2, 1] - 1069785561*coeff[2, 2] + 386672144*coeff[2, 3])*
   F[1, 1, 7]^2*tci[1, 1]^2)/15863040 - 
 ((8871681720*coeff[2, 1] - 2265250428*coeff[2, 2] + 9105768247*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 8]*tci[1, 1]^2)/4976640 + 
 ((5581920*coeff[2, 1] + 2455596*coeff[2, 2] + 12009631*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 8]*tci[1, 1]^2)/103680 + 
 ((975167256*coeff[2, 1] - 232377360*coeff[2, 2] + 1028807359*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 8]*tci[1, 1]^2)/746496 + 
 ((153203698200*coeff[2, 1] - 35805558972*coeff[2, 2] + 
    161810740363*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 8]*tci[1, 1]^2)/253808640 + 
 ((15490680*coeff[2, 1] - 9277552*coeff[2, 2] + 6181405*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 1]^2)/1410048 + 
 ((6309033240*coeff[2, 1] + 3063345672*coeff[2, 2] + 13525817887*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 1]^2)/63452160 - 
 ((3024364920*coeff[2, 1] + 3201512112*coeff[2, 2] + 8913338567*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 1]^2)/31726080 - 
 ((27261655800*coeff[2, 1] + 5124529428*coeff[2, 2] + 
    44656164023*coeff[2, 3])*F[1, 1, 8]^2*tci[1, 1]^2)/59719680 + 
 ((4510*coeff[2, 1] + 3157*coeff[2, 2] + 11647*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 9]*tci[1, 1]^2)/864 - 
 ((1580520*coeff[2, 1] + 1113529*coeff[2, 2] + 3582839*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 9]*tci[1, 1]^2)/58320 + 
 ((931108920*coeff[2, 1] - 81679317*coeff[2, 2] + 1280432318*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]*tci[1, 1]^2)/15863040 - 
 ((65913990*coeff[2, 1] + 16004809*coeff[2, 2] + 121193424*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 9]*tci[1, 1]^2)/660960 + 
 ((25201320*coeff[2, 1] + 5583344*coeff[2, 2] + 44963809*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 1]^2)/233280 - 
 ((3330137640*coeff[2, 1] - 270358923*coeff[2, 2] + 4591559872*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 1]^2)/15863040 + 
 ((-2569200*coeff[2, 1] + 5959436*coeff[2, 2] + 4593941*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 1]^2)/146880 - 
 ((51816*coeff[2, 1] + 56674*coeff[2, 2] + 156477*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*tci[1, 1]^2)/2592 - 
 ((4022663880*coeff[2, 1] + 2204993257*coeff[2, 2] + 9176312987*coeff[2, 3])*
   F[1, 1, 9]^2*tci[1, 1]^2)/31726080 + 
 ((-436560*coeff[2, 1] + 1301388*coeff[2, 2] + 1154623*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 10]*tci[1, 1]^2)/207360 + 
 ((-38240*coeff[2, 1] + 77152*coeff[2, 2] + 50217*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 10]*tci[1, 1]^2)/11520 - 
 ((658736280*coeff[2, 1] + 56640231*coeff[2, 2] + 1050561701*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 10]*tci[1, 1]^2)/2643840 - 
 ((225952260*coeff[2, 1] - 32269452*coeff[2, 2] + 292273013*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 1]^2)/3965760 - 
 ((171844080*coeff[2, 1] - 94554144*coeff[2, 2] + 120879221*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 1]^2)/10575360 + 
 ((-85080640*coeff[2, 1] + 251943904*coeff[2, 2] + 219376569*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]*tci[1, 1]^2)/1762560 + 
 ((524510160*coeff[2, 1] - 229813176*coeff[2, 2] + 464775059*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 1]^2)/5287680 + 
 ((23373120*coeff[2, 1] - 192116916*coeff[2, 2] - 229013831*coeff[2, 3])*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 1]^2)/5287680 + 
 ((467211720*coeff[2, 1] + 70421127*coeff[2, 2] + 782319112*coeff[2, 3])*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 1]^2)/3965760 - 
 ((48534000*coeff[2, 1] + 112610637*coeff[2, 2] + 219584387*coeff[2, 3])*
   F[1, 1, 10]^2*tci[1, 1]^2)/5287680 + 
 (4*coeff[2, 1] - (197*coeff[2, 2])/72 + (187*coeff[2, 3])/96)*F[1, 1, 1]*
  F[1, 2, 2]*tci[1, 1]^2 + (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*
   F[1, 2, 2]*tci[1, 1]^2)/45 + 
 ((26538480*coeff[2, 1] + 8669604*coeff[2, 2] + 50713939*coeff[2, 3])*
   F[1, 1, 3]*F[1, 2, 2]*tci[1, 1]^2)/440640 - 
 ((69045*coeff[2, 1] - 15102*coeff[2, 2] + 82043*coeff[2, 3])*F[1, 1, 4]*
   F[1, 2, 2]*tci[1, 1]^2)/1836 - 
 ((144*coeff[2, 1] + 220*coeff[2, 2] + 551*coeff[2, 3])*F[1, 1, 5]*F[1, 2, 2]*
   tci[1, 1]^2)/288 + ((1231680*coeff[2, 1] - 518752*coeff[2, 2] + 
    1143003*coeff[2, 3])*F[1, 1, 6]*F[1, 2, 2]*tci[1, 1]^2)/48960 + 
 ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 460937*coeff[2, 3])*F[1, 1, 7]*
   F[1, 2, 2]*tci[1, 1]^2)/18360 + 
 ((2010*coeff[2, 1] - 3339*coeff[2, 2] - 1739*coeff[2, 3])*F[1, 1, 8]*
   F[1, 2, 2]*tci[1, 1]^2)/1080 + 
 ((6209400*coeff[2, 1] + 110256*coeff[2, 2] + 9396061*coeff[2, 3])*F[1, 1, 9]*
   F[1, 2, 2]*tci[1, 1]^2)/38880 + 
 ((3614160*coeff[2, 1] - 44478498*coeff[2, 2] - 55026353*coeff[2, 3])*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 1]^2)/660960 - 
 ((73680*coeff[2, 1] - 7332*coeff[2, 2] + 98483*coeff[2, 3])*F[1, 2, 2]^2*
   tci[1, 1]^2)/3456 - ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*
   F[1, 1, 3]*F[1, 2, 3]*tci[1, 1]^2)/54 + 
 ((27240*coeff[2, 1] + 1547616*coeff[2, 2] + 2308571*coeff[2, 3])*F[1, 1, 4]*
   F[1, 2, 3]*tci[1, 1]^2)/110160 + 
 ((321600*coeff[2, 1] - 899508*coeff[2, 2] - 878633*coeff[2, 3])*F[1, 1, 6]*
   F[1, 2, 3]*tci[1, 1]^2)/73440 - 
 ((72133680*coeff[2, 1] - 37643988*coeff[2, 2] + 54683827*coeff[2, 3])*
   F[1, 1, 7]*F[1, 2, 3]*tci[1, 1]^2)/440640 + 
 ((2190*coeff[2, 1] + 2247*coeff[2, 2] + 6247*coeff[2, 3])*F[1, 1, 8]*
   F[1, 2, 3]*tci[1, 1]^2)/540 + 
 ((150*coeff[2, 1] - 1089*coeff[2, 2] - 1279*coeff[2, 3])*F[1, 1, 9]*
   F[1, 2, 3]*tci[1, 1]^2)/180 - 
 ((278880*coeff[2, 1] - 70644*coeff[2, 2] + 320021*coeff[2, 3])*F[1, 1, 10]*
   F[1, 2, 3]*tci[1, 1]^2)/4320 + 
 ((17364720*coeff[2, 1] + 229524*coeff[2, 2] + 25520209*coeff[2, 3])*
   F[1, 2, 3]^2*tci[1, 1]^2)/881280 + 
 ((9600*coeff[2, 1] - 3588*coeff[2, 2] + 9859*coeff[2, 3])*F[1, 1, 1]*
   F[1, 2, 6]*tci[1, 1]^2)/864 + 
 ((211740*coeff[2, 1] + 56939*coeff[2, 2] + 401029*coeff[2, 3])*F[1, 1, 2]*
   F[1, 2, 6]*tci[1, 1]^2)/3240 - 
 ((4320*coeff[2, 1] + 5102*coeff[2, 2] + 12577*coeff[2, 3])*F[1, 1, 3]*
   F[1, 2, 6]*tci[1, 1]^2)/1440 + 
 ((153780*coeff[2, 1] - 73287*coeff[2, 2] + 159803*coeff[2, 3])*F[1, 1, 4]*
   F[1, 2, 6]*tci[1, 1]^2)/6480 - 
 ((517296*coeff[2, 1] + 215536*coeff[2, 2] + 1045013*coeff[2, 3])*F[1, 1, 5]*
   F[1, 2, 6]*tci[1, 1]^2)/7776 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 6]*
   F[1, 2, 6]*tci[1, 1]^2)/360 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 7]*
   F[1, 2, 6]*tci[1, 1]^2)/60 + 
 ((21180*coeff[2, 1] + 7264*coeff[2, 2] + 42869*coeff[2, 3])*F[1, 1, 8]*
   F[1, 2, 6]*tci[1, 1]^2)/720 + 
 ((525450*coeff[2, 1] + 740047*coeff[2, 2] + 1834952*coeff[2, 3])*F[1, 1, 9]*
   F[1, 2, 6]*tci[1, 1]^2)/9720 - 
 ((620*coeff[2, 1] + 474*coeff[2, 2] + 1589*coeff[2, 3])*F[1, 1, 10]*
   F[1, 2, 6]*tci[1, 1]^2)/40 + 
 ((16800*coeff[2, 1] + 4859*coeff[2, 2] + 29404*coeff[2, 3])*F[1, 2, 6]^2*
   tci[1, 1]^2)/4320 + ((40*coeff[2, 1])/3 - (7*coeff[2, 2])/5 + 
   (6151*coeff[2, 3])/360)*F[1, 1, 1]*F[1, 2, 7]*tci[1, 1]^2 + 
 ((24*coeff[2, 1] - 25*coeff[2, 2] + 3*coeff[2, 3])*F[1, 1, 2]*F[1, 2, 7]*
   tci[1, 1]^2)/6 - ((56250*coeff[2, 1] + 40029*coeff[2, 2] + 
    136219*coeff[2, 3])*F[1, 1, 3]*F[1, 2, 7]*tci[1, 1]^2)/720 - 
 ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*F[1, 1, 4]*F[1, 2, 7]*
   tci[1, 1]^2)/30 - ((201240*coeff[2, 1] + 109032*coeff[2, 2] + 
    447977*coeff[2, 3])*F[1, 1, 5]*F[1, 2, 7]*tci[1, 1]^2)/2880 + 
 ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 6]*F[1, 2, 7]*tci[1, 1]^2)/6 + 
 ((-240*coeff[2, 1] + 426*coeff[2, 2] + 211*coeff[2, 3])*F[1, 1, 7]*
   F[1, 2, 7]*tci[1, 1]^2)/180 - 
 ((15960*coeff[2, 1] + 26352*coeff[2, 2] + 60577*coeff[2, 3])*F[1, 1, 8]*
   F[1, 2, 7]*tci[1, 1]^2)/2880 + 
 ((120*coeff[2, 1] - 7*(69*coeff[2, 2] + 74*coeff[2, 3]))*F[1, 1, 9]*
   F[1, 2, 7]*tci[1, 1]^2)/180 - 
 ((240*coeff[2, 1] + 364*coeff[2, 2] + 789*coeff[2, 3])*F[1, 1, 10]*
   F[1, 2, 7]*tci[1, 1]^2)/120 - 
 ((7920*coeff[2, 1] + 16068*coeff[2, 2] + 31073*coeff[2, 3])*F[1, 2, 7]^2*
   tci[1, 1]^2)/5760 - ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*
   F[1, 1, 1]*F[1, 2, 8]*tci[1, 1]^2)/135 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 2, 8]*
   tci[1, 1]^2)/81 - ((18763152*coeff[2, 1] - 5562708*coeff[2, 2] + 
    19835555*coeff[2, 3])*F[1, 1, 4]*F[1, 2, 8]*tci[1, 1]^2)/528768 + 
 ((438420*coeff[2, 1] + 738558*coeff[2, 2] + 1683943*coeff[2, 3])*F[1, 1, 5]*
   F[1, 2, 8]*tci[1, 1]^2)/9720 + 
 (71*(3021360*coeff[2, 1] - 1140348*coeff[2, 2] + 2948087*coeff[2, 3])*
   F[1, 1, 6]*F[1, 2, 8]*tci[1, 1]^2)/2643840 + 
 ((30127680*coeff[2, 1] - 20560996*coeff[2, 2] + 17719509*coeff[2, 3])*
   F[1, 1, 7]*F[1, 2, 8]*tci[1, 1]^2)/293760 + 
 ((-14647440*coeff[2, 1] + 173827764*coeff[2, 2] + 231350369*coeff[2, 3])*
   F[1, 1, 8]*F[1, 2, 8]*tci[1, 1]^2)/2643840 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 9]*
   F[1, 2, 8]*tci[1, 1]^2)/135 + 
 ((25978800*coeff[2, 1] - 7866912*coeff[2, 2] + 27731923*coeff[2, 3])*
   F[1, 1, 10]*F[1, 2, 8]*tci[1, 1]^2)/220320 - 
 ((75720*coeff[2, 1] + 243804*coeff[2, 2] + 471529*coeff[2, 3])*F[1, 2, 8]^2*
   tci[1, 1]^2)/17280 - 
 ((5136*coeff[2, 1] - 108*coeff[2, 2] + 7649*coeff[2, 3])*F[1, 1, 1]*
   F[1, 2, 9]*tci[1, 1]^2)/288 - (4*(41*coeff[2, 2] + 56*coeff[2, 3])*
   F[1, 1, 2]*F[1, 2, 9]*tci[1, 1]^2)/15 + 
 (3*coeff[2, 1] + (1574*coeff[2, 2] + 3959*coeff[2, 3])/480)*F[1, 1, 3]*
  F[1, 2, 9]*tci[1, 1]^2 - ((6*coeff[2, 1] - 5*coeff[2, 2] + 3*coeff[2, 3])*
   F[1, 1, 4]*F[1, 2, 9]*tci[1, 1]^2)/12 - 
 ((240*coeff[2, 1] + 428*coeff[2, 2] + 1033*coeff[2, 3])*F[1, 1, 5]*
   F[1, 2, 9]*tci[1, 1]^2)/160 - 
 ((300*coeff[2, 1] + 354*coeff[2, 2] + 1009*coeff[2, 3])*F[1, 1, 6]*
   F[1, 2, 9]*tci[1, 1]^2)/120 + ((34*coeff[2, 1])/3 + 7*coeff[2, 2] + 
   (991*coeff[2, 3])/36)*F[1, 1, 7]*F[1, 2, 9]*tci[1, 1]^2 + 
 (-31*coeff[2, 1] + (2959*coeff[2, 2])/144 - (184*coeff[2, 3])/9)*F[1, 1, 8]*
  F[1, 2, 9]*tci[1, 1]^2 - 
 ((43440*coeff[2, 1] + 25049*coeff[2, 2] + 102099*coeff[2, 3])*F[1, 1, 9]*
   F[1, 2, 9]*tci[1, 1]^2)/720 + (15*coeff[2, 1] + (158*coeff[2, 2])/15 + 
   (4489*coeff[2, 3])/120)*F[1, 1, 10]*F[1, 2, 9]*tci[1, 1]^2 + 
 ((6240*coeff[2, 1] + 10396*coeff[2, 2] + 23841*coeff[2, 3])*F[1, 2, 9]^2*
   tci[1, 1]^2)/1440 + ((6765852360*coeff[2, 1] - 1833793668*coeff[2, 2] + 
    6845814217*coeff[2, 3])*F[2, 1, 1]*tci[1, 1]^2)/1658880 - 
 ((266031240*coeff[2, 1] + 89765628*coeff[2, 2] + 476757953*coeff[2, 3])*
   F[2, 1, 2]*tci[1, 1]^2)/995328 - 
 ((74304*coeff[2, 1] - 14329*coeff[2, 2] + 101078*coeff[2, 3])*F[2, 1, 3]*
   tci[1, 1]^2)/2592 - ((2112*coeff[2, 1] + 1073*coeff[2, 2] + 
    4516*coeff[2, 3])*F[2, 1, 4]*tci[1, 1]^2)/1728 - 
 ((84144*coeff[2, 1] + 81500*coeff[2, 2] + 233479*coeff[2, 3])*F[2, 1, 5]*
   tci[1, 1]^2)/2304 + ((16977360*coeff[2, 1] + 13514028*coeff[2, 2] + 
    44068123*coeff[2, 3])*F[2, 1, 6]*tci[1, 1]^2)/1321920 - 
 ((56280*coeff[2, 1] + 109224*coeff[2, 2] + 236029*coeff[2, 3])*F[2, 1, 7]*
   tci[1, 1]^2)/69120 + ((9135480*coeff[2, 1] - 22825728*coeff[2, 2] - 
    16174673*coeff[2, 3])*F[2, 1, 8]*tci[1, 1]^2)/3525120 + 
 ((182900280*coeff[2, 1] - 65090508*coeff[2, 2] + 161306689*coeff[2, 3])*
   F[2, 1, 9]*tci[1, 1]^2)/124416 + 
 ((13993950*coeff[2, 1] - 25102806*coeff[2, 2] - 15491081*coeff[2, 3])*
   F[2, 1, 10]*tci[1, 1]^2)/660960 - 
 ((243840*coeff[2, 1] + 25477*coeff[2, 2] + 415352*coeff[2, 3])*F[2, 1, 11]*
   tci[1, 1]^2)/8640 - ((87000*coeff[2, 1] - 75002*coeff[2, 2] + 
    34293*coeff[2, 3])*F[2, 1, 12]*tci[1, 1]^2)/4320 + 
 ((1398672*coeff[2, 1] + 2180724*coeff[2, 2] + 4925807*coeff[2, 3])*
   F[2, 1, 13]*tci[1, 1]^2)/176256 + 
 ((4995600*coeff[2, 1] - 13411098*coeff[2, 2] - 10955083*coeff[2, 3])*
   F[2, 1, 14]*tci[1, 1]^2)/1762560 - 
 ((42600*coeff[2, 1] + 26441*coeff[2, 2] + 101151*coeff[2, 3])*F[2, 1, 15]*
   tci[1, 1]^2)/17280 - ((233374524*coeff[2, 1] + 145485594*coeff[2, 2] + 
    587796125*coeff[2, 3])*tci[1, 1]^4)/63452160 - 
 ((100114680*coeff[2, 1] - 36114036*coeff[2, 2] + 89225839*coeff[2, 3])*
   F[3, 1]*tci[1, 2])/51840 - 
 ((212760*coeff[2, 1] + 135192*coeff[2, 2] + 496297*coeff[2, 3])*F[3, 2]*
   tci[1, 2])/5760 + ((342600*coeff[2, 1] + 84939*coeff[2, 2] + 
    626039*coeff[2, 3])*F[3, 3]*tci[1, 2])/6480 + 
 ((203786760*coeff[2, 1] + 11212284*coeff[2, 2] + 290298529*coeff[2, 3])*
   F[3, 4]*tci[1, 2])/829440 + 
 ((239880*coeff[2, 1] + 25533*coeff[2, 2] + 405601*coeff[2, 3])*F[3, 5]*
   tci[1, 2])/5184 - ((499477800*coeff[2, 1] - 108563028*coeff[2, 2] + 
    539389717*coeff[2, 3])*F[3, 6]*tci[1, 2])/622080 + 
 ((29160*coeff[2, 1] - 71*coeff[2, 2] + 45509*coeff[2, 3])*F[3, 7]*tci[1, 2])/
  1440 + ((29160*coeff[2, 1] + 3289*coeff[2, 2] + 50069*coeff[2, 3])*F[3, 8]*
   tci[1, 2])/270 + ((323880*coeff[2, 1] + 2629548*coeff[2, 2] + 
    4152053*coeff[2, 3])*F[3, 9]*tci[1, 2])/8640 + 
 ((780*coeff[2, 1] + 783*coeff[2, 2] + 2273*coeff[2, 3])*F[3, 10]*tci[1, 2])/
  180 - ((174120*coeff[2, 1] + 83421*coeff[2, 2] + 358961*coeff[2, 3])*
   F[3, 11]*tci[1, 2])/6480 - 
 ((62785896*coeff[2, 1] - 16134708*coeff[2, 2] + 63947021*coeff[2, 3])*
   F[3, 12]*tci[1, 2])/497664 - 
 ((67512*coeff[2, 1] + 15159*coeff[2, 2] + 121459*coeff[2, 3])*F[3, 13]*
   tci[1, 2])/5184 - ((2383320*coeff[2, 1] - 456504*coeff[2, 2] + 
    2641331*coeff[2, 3])*F[3, 14]*tci[1, 2])/8640 - 
 ((18*coeff[2, 1] - 3*coeff[2, 2] + 23*coeff[2, 3])*F[3, 15]*tci[1, 2])/12 + 
 ((98712*coeff[2, 1] + 28727*coeff[2, 2] + 186467*coeff[2, 3])*F[3, 17]*
   tci[1, 2])/1728 - ((10493064*coeff[2, 1] - 1560260*coeff[2, 2] + 
    12307089*coeff[2, 3])*F[3, 18]*tci[1, 2])/18432 + 
 ((43992*coeff[2, 1] + 28368*coeff[2, 2] + 102683*coeff[2, 3])*F[3, 19]*
   tci[1, 2])/1728 - ((10656*coeff[2, 1] + 5317*coeff[2, 2] + 
    22708*coeff[2, 3])*F[3, 20]*tci[1, 2])/648 + 
 ((14310600*coeff[2, 1] - 1839684*coeff[2, 2] + 17077673*coeff[2, 3])*
   F[3, 21]*tci[1, 2])/31104 + 
 ((30*coeff[2, 1] - 9*coeff[2, 2] + 31*coeff[2, 3])*F[3, 22]*tci[1, 2])/10 - 
 ((29160*coeff[2, 1] + 2617*coeff[2, 2] + 49157*coeff[2, 3])*F[3, 24]*
   tci[1, 2])/2160 - ((30821856*coeff[2, 1] + 9643356*coeff[2, 2] + 
    58827893*coeff[2, 3])*F[3, 31]*tci[1, 2])/528768 - 
 ((104742240*coeff[2, 1] + 1920844*coeff[2, 2] + 154494649*coeff[2, 3])*
   F[3, 32]*tci[1, 2])/3525120 + 
 ((2829000*coeff[2, 1] - 1762914*coeff[2, 2] + 1642021*coeff[2, 3])*F[3, 33]*
   tci[1, 2])/220320 + ((1308*(380*coeff[2, 1] - 7867*coeff[2, 2]) - 
    12230281*coeff[2, 3])*F[3, 34]*tci[1, 2])/440640 + 
 ((30*coeff[2, 1] + 27*coeff[2, 2] + 77*coeff[2, 3])*F[3, 35]*tci[1, 2])/60 + 
 ((10906800*coeff[2, 1] + 12719972*coeff[2, 2] + 33724737*coeff[2, 3])*
   F[3, 36]*tci[1, 2])/440640 + 
 ((78906720*coeff[2, 1] + 42077196*coeff[2, 2] + 172454281*coeff[2, 3])*
   F[3, 37]*tci[1, 2])/10575360 + 
 ((-5160*coeff[2, 1] + 35232*coeff[2, 2] + 41777*coeff[2, 3])*F[3, 38]*
   tci[1, 2])/5760 - ((139739520*coeff[2, 1] + 109935756*coeff[2, 2] + 
    357063061*coeff[2, 3])*F[3, 40]*tci[1, 2])/3525120 + 
 ((136920*coeff[2, 1] + 371572*coeff[2, 2] + 729147*coeff[2, 3])*F[3, 41]*
   tci[1, 2])/12960 + ((5160*coeff[2, 1] - 35232*coeff[2, 2] - 
    41777*coeff[2, 3])*F[3, 42]*tci[1, 2])/2880 + 
 ((-148560*coeff[2, 1] + 319636*coeff[2, 2] + 179701*coeff[2, 3])*F[3, 44]*
   tci[1, 2])/146880 - ((46926000*coeff[2, 1] - 3134064*coeff[2, 2] + 
    65091761*coeff[2, 3])*F[3, 51]*tci[1, 2])/440640 - 
 ((65697840*coeff[2, 1] - 12608256*coeff[2, 2] + 80645609*coeff[2, 3])*
   F[3, 52]*tci[1, 2])/1762560 - 
 ((479100*coeff[2, 1] + 91719*coeff[2, 2] + 836014*coeff[2, 3])*F[3, 53]*
   tci[1, 2])/36720 + (-52*coeff[2, 1] + (427*coeff[2, 2])/15 - 
   (6521*coeff[2, 3])/180)*F[3, 54]*tci[1, 2] + 
 ((344880*coeff[2, 1] + 5604*coeff[2, 2] + 518765*coeff[2, 3])*F[3, 55]*
   tci[1, 2])/5184 + ((9150192*coeff[2, 1] - 2088024*coeff[2, 2] + 
    10734613*coeff[2, 3])*F[3, 56]*tci[1, 2])/352512 + 
 ((312*coeff[2, 1] - 173*coeff[2, 2] + 320*coeff[2, 3])*F[3, 57]*tci[1, 2])/
  96 - (4*(20*coeff[2, 2] + 29*coeff[2, 3])*F[3, 58]*tci[1, 2])/9 - 
 ((21685840*coeff[2, 1] - 2886128*coeff[2, 2] + 28144787*coeff[2, 3])*
   F[3, 59]*tci[1, 2])/195840 + 
 ((669360*coeff[2, 1] - 17628*coeff[2, 2] + 964037*coeff[2, 3])*F[3, 60]*
   tci[1, 2])/12960 - ((680*coeff[2, 1] - 579*coeff[2, 2] + 316*coeff[2, 3])*
   F[3, 61]*tci[1, 2])/80 - 
 ((17364720*coeff[2, 1] + 229524*coeff[2, 2] + 25520209*coeff[2, 3])*F[3, 69]*
   tci[1, 2])/1321920 - 
 (11*(48*coeff[2, 1] + 148*coeff[2, 2] + 253*coeff[2, 3])*F[3, 77]*tci[1, 2])/
  96 + ((2640*coeff[2, 1] + 3708*coeff[2, 2] + 9175*coeff[2, 3])*F[3, 79]*
   tci[1, 2])/72 - ((9038326920*coeff[2, 1] - 3123172452*coeff[2, 2] + 
    8169529553*coeff[2, 3])*F[1, 1, 1]^3*tci[1, 2])/3732480 - 
 ((64560*coeff[2, 1] - 24419*coeff[2, 2] + 59496*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 2]*tci[1, 2])/4320 - 
 ((52440*coeff[2, 1] - 1792*coeff[2, 2] + 79303*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]^2*tci[1, 2])/2160 + 
 ((6244800*coeff[2, 1] + 1662984*coeff[2, 2] + 11633669*coeff[2, 3])*
   F[1, 1, 2]^3*tci[1, 2])/77760 + 
 ((256257480*coeff[2, 1] - 103196196*coeff[2, 2] + 208414069*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2])/207360 + 
 ((53280*coeff[2, 1] - 32858*coeff[2, 2] + 31187*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 3]*tci[1, 2])/4320 - 
 ((18960*coeff[2, 1] + 20937*coeff[2, 2] + 53732*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 3]*tci[1, 2])/4320 + 
 ((808477320*coeff[2, 1] - 236011236*coeff[2, 2] + 813850609*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2])/1244160 - 
 ((105600*coeff[2, 1] + 59283*coeff[2, 2] + 236788*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]^2*tci[1, 2])/4320 + 
 ((10361544600*coeff[2, 1] - 2910323868*coeff[2, 2] + 
    11918734747*coeff[2, 3])*F[1, 1, 3]^3*tci[1, 2])/126904320 + 
 ((107266008*coeff[2, 1] - 21050988*coeff[2, 2] + 119147023*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2])/124416 + 
 ((50760*coeff[2, 1] - 8518*coeff[2, 2] + 66257*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 4]*tci[1, 2])/4320 - 
 ((1360440*coeff[2, 1] + 541489*coeff[2, 2] + 2713819*coeff[2, 3])*
   F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2])/12960 - 
 ((387710520*coeff[2, 1] - 52943268*coeff[2, 2] + 456419627*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/311040 - 
 ((2880*coeff[2, 1] - 2074*coeff[2, 2] + 1135*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 4]*tci[1, 2])/864 + 
 ((5501129640*coeff[2, 1] + 869578188*coeff[2, 2] + 8328670373*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2])/42301440 + 
 ((241328280*coeff[2, 1] - 279575052*coeff[2, 2] - 42137357*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2])/1244160 - 
 ((810660*coeff[2, 1] + 237943*coeff[2, 2] + 1533188*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]^2*tci[1, 2])/6480 + 
 ((1010909640*coeff[2, 1] + 152550588*coeff[2, 2] + 1581426313*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2])/2488320 + 
 ((4018783800*coeff[2, 1] - 1731295084*coeff[2, 2] + 2941625071*coeff[2, 3])*
   F[1, 1, 4]^3*tci[1, 2])/21150720 + 
 ((975600*coeff[2, 1] + 118824*coeff[2, 2] + 1594429*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 5]*tci[1, 2])/17280 + 
 ((5800*coeff[2, 1] - 452*coeff[2, 2] + 8013*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 5]*tci[1, 2])/720 - 
 ((514680*coeff[2, 1] + 284423*coeff[2, 2] + 1194163*coeff[2, 3])*
   F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2])/38880 - 
 ((4272*coeff[2, 1] + 811*coeff[2, 2] + 7459*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/72 + 
 ((4320*coeff[2, 1] - 7354*coeff[2, 2] - 3019*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 5]*tci[1, 2])/1440 - 
 ((69840*coeff[2, 1] + 35232*coeff[2, 2] + 149215*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 1, 5]*tci[1, 2])/1728 - 
 ((348480*coeff[2, 1] + 44316*coeff[2, 2] + 577591*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/8640 + 
 ((1550370*coeff[2, 1] + 518029*coeff[2, 2] + 2993309*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/9720 + 
 ((49080*coeff[2, 1] + 3397*coeff[2, 2] + 77472*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 5]*tci[1, 2])/1440 + 
 ((1189920*coeff[2, 1] - 68939*coeff[2, 2] + 1744841*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2])/77760 + 
 ((197000*coeff[2, 1] + 124356*coeff[2, 2] + 458101*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]^2*tci[1, 2])/5760 - 
 ((2912880*coeff[2, 1] + 372142*coeff[2, 2] + 4960247*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]^2*tci[1, 2])/77760 - 
 ((599940*coeff[2, 1] + 201483*coeff[2, 2] + 1174603*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]^2*tci[1, 2])/8640 - 
 ((94508208*coeff[2, 1] + 31745668*coeff[2, 2] + 180452863*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2])/2115072 + 
 ((218536560*coeff[2, 1] + 211355308*coeff[2, 2] + 610121423*coeff[2, 3])*
   F[1, 1, 5]^3*tci[1, 2])/5287680 + 
 ((1152240*coeff[2, 1] + 1226684*coeff[2, 2] + 3763619*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2])/293760 + 
 ((930*coeff[2, 1] + 2997*coeff[2, 2] + 5962*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 6]*tci[1, 2])/1080 + 
 ((2130*coeff[2, 1] + 913*coeff[2, 2] + 4683*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 6]*tci[1, 2])/360 + 
 ((119760*coeff[2, 1] - 148956*coeff[2, 2] - 45931*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 6]*tci[1, 2])/25920 + 
 ((107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
   tci[1, 2])/45 - ((159652752*coeff[2, 1] - 18940308*coeff[2, 2] + 
    210689675*coeff[2, 3])*F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2])/1057536 + 
 ((96240*coeff[2, 1] + 27508*coeff[2, 2] + 93613*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/73440 - 
 ((822*coeff[2, 1] + 447*coeff[2, 2] + 1888*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/216 - 
 ((6504240*coeff[2, 1] - 1656561*coeff[2, 2] + 7371664*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2])/110160 + 
 ((3491340*coeff[2, 1] - 399291*coeff[2, 2] + 4822154*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2])/165240 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/1080 + 
 ((-240*coeff[2, 1] + 604*coeff[2, 2] + 639*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/960 + 
 ((99580080*coeff[2, 1] - 27097572*coeff[2, 2] + 110516923*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2])/1762560 - 
 ((179364840*coeff[2, 1] + 158971068*coeff[2, 2] + 473790053*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2])/5287680 + 
 ((778368*coeff[2, 1] - 6260484*coeff[2, 2] - 7847195*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]^2*tci[1, 2])/528768 + 
 ((-75*coeff[2, 1] + 72*coeff[2, 2] + 2*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 6]^2*
   tci[1, 2])/135 - ((119085600*coeff[2, 1] + 138066*coeff[2, 2] + 
    174169291*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2])/2643840 - 
 ((515557200*coeff[2, 1] - 12575964*coeff[2, 2] + 761298841*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2])/10575360 - 
 ((1698054720*coeff[2, 1] - 402981444*coeff[2, 2] + 1946042861*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2])/10575360 + 
 ((6993520080*coeff[2, 1] - 1162968684*coeff[2, 2] + 8729454521*coeff[2, 3])*
   F[1, 1, 6]^3*tci[1, 2])/31726080 + 
 ((-1095120*coeff[2, 1] + 2335156*coeff[2, 2] + 1585941*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2])/293760 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 7]*tci[1, 2])/180 - 
 ((67920*coeff[2, 1] + 18759*coeff[2, 2] + 129764*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 7]*tci[1, 2])/4320 + 
 ((6600*coeff[2, 1] - 2346*coeff[2, 2] + 6619*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/540 + 
 ((27600*coeff[2, 1] + 8007*coeff[2, 2] + 51572*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 7]*tci[1, 2])/2160 - 
 ((5564600*coeff[2, 1] - 3731892*coeff[2, 2] + 3119673*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2])/97920 + 
 ((670800*coeff[2, 1] - 448564*coeff[2, 2] + 431551*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/73440 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/180 - 
 ((7620*coeff[2, 1] - 2358*coeff[2, 2] + 7877*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 7]*tci[1, 2])/540 + 
 ((87918000*coeff[2, 1] - 41869356*coeff[2, 2] + 74678159*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2])/2643840 - 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 5]*
   F[1, 1, 7]*tci[1, 2])/270 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/180 + 
 ((-4*coeff[2, 1])/3 + (31*coeff[2, 2])/10 + (1139*coeff[2, 3])/540)*
  F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2] - 
 ((102982800*coeff[2, 1] - 26747508*coeff[2, 2] + 116285227*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2])/2643840 + 
 ((9951108*coeff[2, 1] - 11811081*coeff[2, 2] - 2145682*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2])/264384 - 
 ((361020*coeff[2, 1] - 338088*coeff[2, 2] + 70867*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/9720 + 
 ((1827900*coeff[2, 1] - 1590463*coeff[2, 2] + 521797*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/12240 - 
 ((94488240*coeff[2, 1] - 75048996*coeff[2, 2] + 40035739*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/1321920 + 
 ((1308000*coeff[2, 1] + 2343401*coeff[2, 2] + 5117606*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2])/24480 + 
 ((93963120*coeff[2, 1] - 95092454*coeff[2, 2] + 8944181*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2])/881280 + 
 ((4859760*coeff[2, 1] - 4781236*coeff[2, 2] + 618979*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]^2*tci[1, 2])/146880 + 
 ((27600*coeff[2, 1] + 6279*coeff[2, 2] + 48764*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]^2*tci[1, 2])/4320 - 
 ((152880*coeff[2, 1] - 27483*coeff[2, 2] + 185372*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]^2*tci[1, 2])/12960 - 
 ((91652880*coeff[2, 1] - 48336804*coeff[2, 2] + 68234791*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2])/587520 + 
 ((8139880*coeff[2, 1] - 11289264*coeff[2, 2] - 3294259*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2])/293760 + 
 ((167033760*coeff[2, 1] - 213743184*coeff[2, 2] - 50333389*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2])/2643840 + 
 ((-45549840*coeff[2, 1] + 106395108*coeff[2, 2] + 90400793*coeff[2, 3])*
   F[1, 1, 7]^3*tci[1, 2])/7931520 + 
 ((1769045880*coeff[2, 1] - 872456892*coeff[2, 2] + 1260870703*coeff[2, 3])*
   F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2])/1244160 + 
 ((116040*coeff[2, 1] - 5862*coeff[2, 2] + 170203*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 8]*tci[1, 2])/4320 + 
 ((172560*coeff[2, 1] - 22022*coeff[2, 2] + 238683*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 8]*tci[1, 2])/8640 - 
 ((173808600*coeff[2, 1] - 114524292*coeff[2, 2] + 83066603*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2])/311040 + 
 (-5*coeff[2, 1] + (8958*coeff[2, 2] + 1903*coeff[2, 3])/1440)*F[1, 1, 2]*
  F[1, 1, 3]*F[1, 1, 8]*tci[1, 2] - 
 ((628091880*coeff[2, 1] - 123277908*coeff[2, 2] + 701734637*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2])/829440 - 
 ((164992200*coeff[2, 1] - 126905556*coeff[2, 2] + 62701769*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/622080 - 
 ((55200*coeff[2, 1] - 1983*coeff[2, 2] + 83122*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/2160 + 
 ((460252200*coeff[2, 1] - 125027988*coeff[2, 2] + 465172477*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2])/622080 - 
 ((498016680*coeff[2, 1] - 132918132*coeff[2, 2] + 502855973*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2])/829440 - 
 ((97200*coeff[2, 1] + 13638*coeff[2, 2] + 163013*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/2160 + 
 ((40200*coeff[2, 1] + 2744*coeff[2, 2] + 64509*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/4320 + 
 ((14420*coeff[2, 1] - 2366*coeff[2, 2] + 17979*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/480 + 
 ((-8171760*coeff[2, 1] + 38745156*coeff[2, 2] + 43697081*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2])/5287680 + 
 ((34308320*coeff[2, 1] + 41726868*coeff[2, 2] + 109814323*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2])/1175040 - 
 ((878160*coeff[2, 1] - 1158828*coeff[2, 2] + 51817*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/440640 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/1080 + 
 ((3324*coeff[2, 1] - 822*coeff[2, 2] + 4033*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/1296 - 
 ((31111440*coeff[2, 1] - 10555836*coeff[2, 2] + 30944549*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/587520 + 
 ((14904060*coeff[2, 1] + 8884896*coeff[2, 2] + 34095407*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2])/88128 + 
 ((935528160*coeff[2, 1] - 728781996*coeff[2, 2] + 396005659*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2])/10575360 + 
 ((171180*coeff[2, 1] + 705958*coeff[2, 2] + 1305603*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/73440 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/180 - 
 ((52680*coeff[2, 1] + 73248*coeff[2, 2] + 182323*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/8640 + 
 ((21706800*coeff[2, 1] - 2083740*coeff[2, 2] + 28888097*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/528768 - 
 ((20363160*coeff[2, 1] + 55291298*coeff[2, 2] + 106323493*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/440640 + 
 ((507000*coeff[2, 1] - 183465558*coeff[2, 2] - 246924083*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2])/1321920 + 
 ((137229360*coeff[2, 1] + 698625804*coeff[2, 2] + 1166994179*coeff[2, 3])*
   F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2])/5287680 + 
 ((996759240*coeff[2, 1] - 50037924*coeff[2, 2] + 1292831081*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2])/1244160 - 
 ((139680*coeff[2, 1] + 59258*coeff[2, 2] + 297583*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]^2*tci[1, 2])/2880 - 
 ((100744248*coeff[2, 1] - 13737084*coeff[2, 2] + 119815879*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2])/165888 - 
 ((513821640*coeff[2, 1] + 77618748*coeff[2, 2] + 801342073*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2])/2488320 + 
 ((-4644240*coeff[2, 1] + 91777372*coeff[2, 2] + 130911427*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2])/3525120 - 
 ((40188720*coeff[2, 1] + 31929156*coeff[2, 2] + 103196161*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2])/622080 + 
 ((235732080*coeff[2, 1] + 150953052*coeff[2, 2] + 551370097*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2])/2643840 + 
 ((2114629080*coeff[2, 1] + 551993508*coeff[2, 2] + 3706950323*coeff[2, 3])*
   F[1, 1, 8]^3*tci[1, 2])/7464960 + 
 ((40920*coeff[2, 1] + 5827*coeff[2, 2] + 72862*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 9]*tci[1, 2])/4320 + 
 ((70020*coeff[2, 1] + 62951*coeff[2, 2] + 196046*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 9]*tci[1, 2])/2160 + 
 ((2958240*coeff[2, 1] + 2182834*coeff[2, 2] + 7540709*coeff[2, 3])*
   F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2])/38880 - 
 ((11088*coeff[2, 1] + 448*coeff[2, 2] + 17165*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/1728 + 
 ((1440*coeff[2, 1] + 6334*coeff[2, 2] + 10559*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 1, 9]*tci[1, 2])/720 - 
 ((101410320*coeff[2, 1] - 9261204*coeff[2, 2] + 140284291*coeff[2, 3])*
   F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2])/1762560 + 
 ((12000*coeff[2, 1] - 34408*coeff[2, 2] - 38033*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/8640 + 
 ((3377640*coeff[2, 1] + 1167394*coeff[2, 2] + 6347909*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/38880 - 
 ((3314640*coeff[2, 1] - 396238*coeff[2, 2] + 4285247*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 9]*tci[1, 2])/146880 + 
 ((6713040*coeff[2, 1] + 2074627*coeff[2, 2] + 12877607*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2])/77760 - 
 ((36000*coeff[2, 1] - 684*coeff[2, 2] + 52931*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/2880 - 
 ((307848*coeff[2, 1] + 73514*coeff[2, 2] + 548325*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/2592 + 
 ((2040*coeff[2, 1] - 2147*coeff[2, 2] - 692*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/1440 - 
 ((5166000*coeff[2, 1] + 1422086*coeff[2, 2] + 9554381*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2])/25920 + 
 ((6350820*coeff[2, 1] + 2143691*coeff[2, 2] + 12392896*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2])/77760 - 
 ((16800*coeff[2, 1] + 37356*coeff[2, 2] + 81341*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/8640 - 
 ((3390*coeff[2, 1] + 5439*coeff[2, 2] + 13064*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/540 + 
 ((1034329200*coeff[2, 1] - 94750836*coeff[2, 2] + 1404369809*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/2643840 + 
 ((167976*coeff[2, 1] - 27977*coeff[2, 2] + 214406*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/2448 - 
 ((9480*coeff[2, 1] + 13512*coeff[2, 2] + 34087*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 1, 9]*tci[1, 2])/2880 - 
 ((776241120*coeff[2, 1] - 144025968*coeff[2, 2] + 954738127*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2])/5287680 - 
 ((816*coeff[2, 1] + 552*coeff[2, 2] + 2033*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/216 + 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/90 + 
 ((357420*coeff[2, 1] - 354867*coeff[2, 2] + 41269*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/7344 - 
 ((16440*coeff[2, 1] + 10284*coeff[2, 2] + 40139*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/1080 + 
 ((2280*coeff[2, 1] + 1788*coeff[2, 2] + 6073*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/360 - 
 ((5393940*coeff[2, 1] - 4850541*coeff[2, 2] + 1314029*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2])/36720 + 
 ((90*coeff[2, 1] + 212*coeff[2, 2] + 437*coeff[2, 3])*F[1, 1, 7]^2*
   F[1, 1, 9]*tci[1, 2])/45 - 
 ((5568*coeff[2, 1] - 521*coeff[2, 2] + 7927*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/144 - 
 ((123900*coeff[2, 1] + 104407*coeff[2, 2] + 335962*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/2160 + 
 ((61*coeff[2, 1])/9 - (59*coeff[2, 2])/16 + (245*coeff[2, 3])/54)*F[1, 1, 3]*
  F[1, 1, 8]*F[1, 1, 9]*tci[1, 2] + 
 ((216240*coeff[2, 1] + 33878*coeff[2, 2] + 382713*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/4320 - 
 ((22620*coeff[2, 1] + 6532*coeff[2, 2] + 44487*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/1440 + 
 ((-474*coeff[2, 1] + 1187*coeff[2, 2] + 909*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/144 + 
 ((6960*coeff[2, 1] + 1176*coeff[2, 2] + 12751*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 1, 9]*tci[1, 2])/1080 + 
 ((39360*coeff[2, 1] + 66257*coeff[2, 2] + 152042*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 1, 9]*tci[1, 2])/4320 - 
 ((4770*coeff[2, 1] + 31314*coeff[2, 2] + 50689*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 9]^2*tci[1, 2])/1080 - 
 ((8917440*coeff[2, 1] + 4945508*coeff[2, 2] + 20536303*coeff[2, 3])*
   F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2])/77760 + 
 ((202426320*coeff[2, 1] + 44604924*coeff[2, 2] + 366669529*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2])/2643840 + 
 ((135456600*coeff[2, 1] + 131515477*coeff[2, 2] + 389513357*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2])/1321920 + 
 ((3486000*coeff[2, 1] - 940343*coeff[2, 2] + 3802667*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]^2*tci[1, 2])/77760 - 
 ((16227000*coeff[2, 1] - 634016*coeff[2, 2] + 23410499*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2])/146880 + 
 ((1513740*coeff[2, 1] - 1416927*coeff[2, 2] + 265573*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]^2*tci[1, 2])/73440 - 
 ((207840*coeff[2, 1] + 281166*coeff[2, 2] + 709531*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]^2*tci[1, 2])/8640 + 
 ((395076240*coeff[2, 1] + 98784312*coeff[2, 2] + 733196627*coeff[2, 3])*
   F[1, 1, 9]^3*tci[1, 2])/2643840 + 
 ((91248*coeff[2, 1] - 7248*coeff[2, 2] + 122489*coeff[2, 3])*F[1, 1, 1]^2*
   F[1, 1, 10]*tci[1, 2])/3456 - 
 ((372*coeff[2, 1] + 326*coeff[2, 2] + 1011*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 1, 10]*tci[1, 2])/72 - 
 ((144480*coeff[2, 1] + 97044*coeff[2, 2] + 353659*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 1, 10]*tci[1, 2])/8640 - 
 ((28320*coeff[2, 1] + 79131*coeff[2, 2] + 139931*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 1, 10]*tci[1, 2])/6480 - 
 (2*(2*coeff[2, 2] + 3*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]*
   tci[1, 2])/9 + ((663193200*coeff[2, 1] + 108148704*coeff[2, 2] + 
    1127033149*coeff[2, 3])*F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2])/2643840 - 
 ((15240*coeff[2, 1] - 1308*coeff[2, 2] + 20497*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/1080 + 
 ((1860*coeff[2, 1] + 1006*coeff[2, 2] + 4191*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/360 + 
 ((43950*coeff[2, 1] - 5673*coeff[2, 2] + 56707*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 1, 10]*tci[1, 2])/3240 + 
 ((79549680*coeff[2, 1] - 11389944*coeff[2, 2] + 103018081*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2])/1321920 - 
 ((116880*coeff[2, 1] + 11592*coeff[2, 2] + 186347*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/8640 - 
 ((620*coeff[2, 1] + 266*coeff[2, 2] + 1261*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/120 - 
 ((240*coeff[2, 1] + 516*coeff[2, 2] + 1021*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/180 - 
 ((1860*coeff[2, 1] + 1198*coeff[2, 2] + 4543*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 1, 10]*tci[1, 2])/720 + 
 ((2539470*coeff[2, 1] - 532422*coeff[2, 2] + 3031573*coeff[2, 3])*
   F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2])/110160 - 
 ((102480*coeff[2, 1] - 26904*coeff[2, 2] + 114611*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/3240 + 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]*
   tci[1, 2])/45 - ((79148760*coeff[2, 1] + 92445591*coeff[2, 2] + 
    243704336*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
  660960 - ((8897250*coeff[2, 1] + 1840569*coeff[2, 2] + 
    15849979*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/
  165240 - ((3039888*coeff[2, 1] - 934128*coeff[2, 2] + 3227503*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2])/29376 + 
 ((2570568*coeff[2, 1] - 2552183*coeff[2, 2] + 321287*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2])/29376 + 
 ((319200*coeff[2, 1] - 92244*coeff[2, 2] + 346781*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/12960 - 
 ((1748592*coeff[2, 1] - 454100*coeff[2, 2] + 1993017*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/14688 + 
 ((15126000*coeff[2, 1] - 4730616*coeff[2, 2] + 15941369*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/220320 + 
 ((170880*coeff[2, 1] + 506824*coeff[2, 2] + 960219*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 7]*F[1, 1, 10]*tci[1, 2])/24480 + 
 ((44692080*coeff[2, 1] - 20724384*coeff[2, 2] + 37538741*coeff[2, 3])*
   F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((229920*coeff[2, 1] - 31092*coeff[2, 2] + 293873*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/12960 + 
 ((77520*coeff[2, 1] - 612*coeff[2, 2] + 117163*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/4320 + 
 ((32520*coeff[2, 1] + 22386*coeff[2, 2] + 73051*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/4320 + 
 ((2040*coeff[2, 1] + 11064*coeff[2, 2] + 17969*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/3240 + 
 ((14465040*coeff[2, 1] - 5740416*coeff[2, 2] + 13412279*coeff[2, 3])*
   F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/440640 + 
 ((68209680*coeff[2, 1] - 22682328*coeff[2, 2] + 69905407*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((14636400*coeff[2, 1] - 4451544*coeff[2, 2] + 15570701*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2])/220320 + 
 ((28560*coeff[2, 1] + 189134*coeff[2, 2] + 303389*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 1, 10]*tci[1, 2])/8640 + 
 ((880*coeff[2, 1] + 312*coeff[2, 2] + 1757*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/120 + 
 ((744*coeff[2, 1] + 1148*coeff[2, 2] + 2713*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/72 - 
 ((56292960*coeff[2, 1] + 1844586*coeff[2, 2] + 84243871*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((2070420*coeff[2, 1] + 273444*coeff[2, 2] + 3467969*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/36720 + 
 ((5580*coeff[2, 1] + 3306*coeff[2, 2] + 12941*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/720 + 
 ((109707600*coeff[2, 1] + 80669247*coeff[2, 2] + 272494777*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/660960 + 
 ((1819740*coeff[2, 1] - 1551159*coeff[2, 2] + 563056*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/18360 + 
 ((5025*coeff[2, 1] + 1379*coeff[2, 2] + 9359*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 9]*F[1, 1, 10]*tci[1, 2])/540 - 
 ((9286800*coeff[2, 1] + 8699091*coeff[2, 2] + 24934126*coeff[2, 3])*
   F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2])/440640 - 
 ((46800*coeff[2, 1] + 17536*coeff[2, 2] + 96731*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]^2*tci[1, 2])/5760 + 
 ((55200*coeff[2, 1] + 50376*coeff[2, 2] + 154921*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 10]^2*tci[1, 2])/8640 + 
 ((4207920*coeff[2, 1] + 37752*coeff[2, 2] + 6273937*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]^2*tci[1, 2])/25920 - 
 ((4904490*coeff[2, 1] - 4324971*coeff[2, 2] + 1332259*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2])/165240 + 
 ((137040*coeff[2, 1] + 31512*coeff[2, 2] + 247487*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]^2*tci[1, 2])/17280 - 
 ((185552880*coeff[2, 1] - 22277148*coeff[2, 2] + 240625487*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2])/1321920 + 
 ((8518560*coeff[2, 1] + 247404*coeff[2, 2] + 13135619*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2])/440640 + 
 ((-14880*coeff[2, 1] + 24452*coeff[2, 2] + 13227*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]^2*tci[1, 2])/8640 - 
 ((55524480*coeff[2, 1] + 136048494*coeff[2, 2] + 269346389*coeff[2, 3])*
   F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2])/1321920 + 
 ((25564080*coeff[2, 1] - 370992*coeff[2, 2] + 35303971*coeff[2, 3])*
   F[1, 1, 10]^3*tci[1, 2])/1586304 + 
 (-4*coeff[2, 1] + (197*coeff[2, 2])/72 - (187*coeff[2, 3])/96)*F[1, 1, 1]*
  F[1, 1, 3]*F[1, 2, 2]*tci[1, 2] - 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 2]*
   tci[1, 2])/45 - ((319680*coeff[2, 1] + 139452*coeff[2, 2] + 
    663857*coeff[2, 3])*F[1, 1, 3]^2*F[1, 2, 2]*tci[1, 2])/12960 + 
 ((69045*coeff[2, 1] - 15102*coeff[2, 2] + 82043*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 2, 2]*tci[1, 2])/1836 + 
 ((144*coeff[2, 1] + 220*coeff[2, 2] + 551*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 5]*
   F[1, 2, 2]*tci[1, 2])/288 - 
 ((1231680*coeff[2, 1] - 518752*coeff[2, 2] + 1143003*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 2, 2]*tci[1, 2])/48960 + 
 ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 149981*coeff[2, 3])*F[1, 1, 6]^2*
   F[1, 2, 2]*tci[1, 2])/2160 - 
 ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 460937*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 2, 2]*tci[1, 2])/18360 + 
 ((-2010*coeff[2, 1] + 3339*coeff[2, 2] + 1739*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 2, 2]*tci[1, 2])/1080 - 
 ((6209400*coeff[2, 1] + 110256*coeff[2, 2] + 9396061*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/38880 - 
 ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 149981*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 2, 2]*tci[1, 2])/1296 + 
 ((102480*coeff[2, 1] - 1014*coeff[2, 2] + 149981*coeff[2, 3])*F[1, 1, 9]^2*
   F[1, 2, 2]*tci[1, 2])/6480 + (-4*coeff[2, 1] + (197*coeff[2, 2])/72 - 
   (187*coeff[2, 3])/96)*F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2] - 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 2]*
   tci[1, 2])/45 + ((-2459640*coeff[2, 1] + 4606329*coeff[2, 2] + 
    2571410*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/66096 + 
 ((69045*coeff[2, 1] - 15102*coeff[2, 2] + 82043*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/1836 + 
 ((144*coeff[2, 1] + 220*coeff[2, 2] + 551*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/288 - 
 ((3610752*coeff[2, 1] - 947544*coeff[2, 2] + 4097147*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/88128 - 
 ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 460937*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/18360 + 
 ((-2010*coeff[2, 1] + 3339*coeff[2, 2] + 1739*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/1080 - 
 ((2154360*coeff[2, 1] + 71*(4908*coeff[2, 2] + 52703*coeff[2, 3]))*
   F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2])/38880 + 
 ((4272*coeff[2, 1] + 5140911*coeff[2, 2] + 6938591*coeff[2, 3])*
   F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2])/66096 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 3]*
   F[1, 2, 3]*tci[1, 2])/54 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 2, 3]*tci[1, 2])/108 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 4]*
   F[1, 2, 3]*tci[1, 2])/54 - 
 ((5946960*coeff[2, 1] + 1251372*coeff[2, 2] + 10541167*coeff[2, 3])*
   F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2])/293760 + 
 ((-76560*coeff[2, 1] + 268764*coeff[2, 2] + 280093*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 2, 3]*tci[1, 2])/14688 + 
 ((1471920*coeff[2, 1] + 2208884*coeff[2, 2] + 5381009*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2])/97920 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 2, 3]*tci[1, 2])/54 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 7]*
   F[1, 2, 3]*tci[1, 2])/27 + 
 ((72133680*coeff[2, 1] - 37643988*coeff[2, 2] + 54683827*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/440640 + 
 ((35250000*coeff[2, 1] - 37270716*coeff[2, 2] + 1676849*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2])/440640 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 7]^2*
   F[1, 2, 3]*tci[1, 2])/18 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[1, 2, 3]*tci[1, 2])/54 - 
 ((2190*coeff[2, 1] + 2247*coeff[2, 2] + 6247*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 2, 3]*tci[1, 2])/540 + 
 ((150*coeff[2, 1] - 1089*coeff[2, 2] - 1279*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 2, 3]*tci[1, 2])/180 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 7]*F[1, 1, 8]*
   F[1, 2, 3]*tci[1, 2])/54 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 2, 3]*tci[1, 2])/108 + 
 ((-150*coeff[2, 1] + 1089*coeff[2, 2] + 1279*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[1, 2, 3]*tci[1, 2])/180 + 
 ((-150*coeff[2, 1] + 1089*coeff[2, 2] + 1279*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 9]*F[1, 2, 3]*tci[1, 2])/180 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/54 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/54 + 
 ((278880*coeff[2, 1] - 70644*coeff[2, 2] + 320021*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/4320 + 
 ((300000*coeff[2, 1] - 78804*coeff[2, 2] + 339301*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/4320 - 
 (5*(264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[1, 2, 3]*tci[1, 2])/54 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 10]^2*
   F[1, 2, 3]*tci[1, 2])/27 + (2*coeff[2, 1] + (17*coeff[2, 3])/6)*
  F[1, 1, 1]^2*F[1, 2, 6]*tci[1, 2] - 
 ((10752*coeff[2, 1] - 3588*coeff[2, 2] + 11491*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 2]*F[1, 2, 6]*tci[1, 2])/864 - 
 ((33192*coeff[2, 1] + 23837*coeff[2, 2] + 80837*coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 2, 6]*tci[1, 2])/1296 + 
 ((4320*coeff[2, 1] + 5102*coeff[2, 2] + 12577*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 3]*F[1, 2, 6]*tci[1, 2])/1440 - 
 ((13056*coeff[2, 1] - 3588*coeff[2, 2] + 14755*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/864 - 
 ((222060*coeff[2, 1] + 112948*coeff[2, 2] + 474863*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/6480 + 
 ((4320*coeff[2, 1] + 5102*coeff[2, 2] + 12577*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 4]*F[1, 2, 6]*tci[1, 2])/1440 + 
 ((57660*coeff[2, 1] + 44397*coeff[2, 2] + 140042*coeff[2, 3])*F[1, 1, 4]^2*
   F[1, 2, 6]*tci[1, 2])/6480 - (2*(12*coeff[2, 1] + 17*coeff[2, 3])*
   F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/9 + 
 ((1422960*coeff[2, 1] + 624032*coeff[2, 2] + 2953657*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/38880 + 
 ((538032*coeff[2, 1] + 215536*coeff[2, 2] + 1074389*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 5]*F[1, 2, 6]*tci[1, 2])/7776 - 
 ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[1, 1, 5]^2*
   F[1, 2, 6]*tci[1, 2])/1620 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/360 - 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 6]*F[1, 2, 6]*tci[1, 2])/360 + 
 (14*coeff[2, 1] + (56*coeff[2, 2])/15 + (543*coeff[2, 3])/20)*F[1, 1, 2]*
  F[1, 1, 7]*F[1, 2, 6]*tci[1, 2] + 
 (14*coeff[2, 1] + (56*coeff[2, 2])/15 + (543*coeff[2, 3])/20)*F[1, 1, 4]*
  F[1, 1, 7]*F[1, 2, 6]*tci[1, 2] - 
 ((21180*coeff[2, 1] + 7264*coeff[2, 2] + 42869*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 8]*F[1, 2, 6]*tci[1, 2])/720 - 
 ((21180*coeff[2, 1] + 7264*coeff[2, 2] + 42869*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 8]*F[1, 2, 6]*tci[1, 2])/720 - 
 ((462090*coeff[2, 1] + 711961*coeff[2, 2] + 1704476*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9720 - 
 ((525450*coeff[2, 1] + 740047*coeff[2, 2] + 1834952*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/9720 + 
 ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[1, 2, 6]*tci[1, 2])/324 - 
 ((10560*coeff[2, 1] + 4681*coeff[2, 2] + 21746*coeff[2, 3])*F[1, 1, 9]^2*
   F[1, 2, 6]*tci[1, 2])/540 + 
 ((620*coeff[2, 1] + 474*coeff[2, 2] + 1589*coeff[2, 3])*F[1, 1, 2]*
   F[1, 1, 10]*F[1, 2, 6]*tci[1, 2])/40 + 
 ((620*coeff[2, 1] + 474*coeff[2, 2] + 1589*coeff[2, 3])*F[1, 1, 4]*
   F[1, 1, 10]*F[1, 2, 6]*tci[1, 2])/40 - 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 1]^2*F[1, 2, 7]*tci[1, 2])/60 + 
 (2*(18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 2]^2*F[1, 2, 7]*tci[1, 2])/45 + 
 ((-40*coeff[2, 1])/3 + 2*coeff[2, 2] - (1175*coeff[2, 3])/72)*F[1, 1, 1]*
  F[1, 1, 3]*F[1, 2, 7]*tci[1, 2] - 
 ((24*coeff[2, 1] - 25*coeff[2, 2] + 3*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 3]*
   F[1, 2, 7]*tci[1, 2])/6 + 
 ((12624*coeff[2, 1] + 7074*coeff[2, 2] + 27749*coeff[2, 3])*F[1, 1, 3]^2*
   F[1, 2, 7]*tci[1, 2])/288 + (coeff[2, 1] + (9*coeff[2, 2])/10 + 
   (77*coeff[2, 3])/30)*F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 7]*tci[1, 2] + 
 ((-40*coeff[2, 1])/3 + 2*coeff[2, 2] - (1175*coeff[2, 3])/72)*F[1, 1, 1]*
  F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
 ((-360*coeff[2, 1] + 411*coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 5]*
   F[1, 2, 7]*tci[1, 2])/90 + 
 ((9200*coeff[2, 1] + 3097*coeff[2, 2] + 17792*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 5]*F[1, 2, 7]*tci[1, 2])/120 + 
 (coeff[2, 1] + (9*coeff[2, 2])/10 + (77*coeff[2, 3])/30)*F[1, 1, 4]*
  F[1, 1, 5]*F[1, 2, 7]*tci[1, 2] + 
 ((408*(230*coeff[2, 1] + coeff[2, 2]) + 144283*coeff[2, 3])*F[1, 1, 5]^2*
   F[1, 2, 7]*tci[1, 2])/2880 - ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/6 - 
 ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2])/
  6 + ((240*coeff[2, 1] - 426*coeff[2, 2] - 211*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 7]*F[1, 2, 7]*tci[1, 2])/180 + 
 ((240*coeff[2, 1] - 426*coeff[2, 2] - 211*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 7]*
   F[1, 2, 7]*tci[1, 2])/180 + 
 ((15960*coeff[2, 1] + 26352*coeff[2, 2] + 60577*coeff[2, 3])*F[1, 1, 3]*
   F[1, 1, 8]*F[1, 2, 7]*tci[1, 2])/2880 + 
 ((15960*coeff[2, 1] + 26352*coeff[2, 2] + 60577*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 2, 7]*tci[1, 2])/2880 - 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 7]*
   tci[1, 2])/45 + ((-120*coeff[2, 1] + 483*coeff[2, 2] + 518*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2])/180 + 
 ((-40*coeff[2, 1] + 137*coeff[2, 2] + 142*coeff[2, 3])*F[1, 1, 5]*F[1, 1, 9]*
   F[1, 2, 7]*tci[1, 2])/60 + ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 9]^2*
   F[1, 2, 7]*tci[1, 2])/90 + ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[1, 2, 7]*tci[1, 2])/30 + 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 7]*
   tci[1, 2])/45 + (2*coeff[2, 1] + (73*coeff[2, 2])/30 + 
   (697*coeff[2, 3])/120)*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2] + 
 (2*coeff[2, 1] + (17*coeff[2, 2])/6 + (455*coeff[2, 3])/72)*F[1, 1, 5]*
  F[1, 1, 10]*F[1, 2, 7]*tci[1, 2] - 
 ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 7]*
   tci[1, 2])/45 - ((18*coeff[2, 2] + 23*coeff[2, 3])*F[1, 1, 10]^2*
   F[1, 2, 7]*tci[1, 2])/180 + ((349*coeff[2, 1])/108 + (42*coeff[2, 2])/5 + 
   (214489*coeff[2, 3])/12960)*F[1, 1, 5]^2*F[1, 2, 8]*tci[1, 2] - 
 ((41880*coeff[2, 1] + 108864*coeff[2, 2] + 214489*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 6]*F[1, 2, 8]*tci[1, 2])/2592 + 
 ((349*coeff[2, 1])/36 + (126*coeff[2, 2])/5 + (214489*coeff[2, 3])/4320)*
  F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2] + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 2, 8]*tci[1, 2])/135 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 7]*
   F[1, 2, 8]*tci[1, 2])/81 + 
 ((18763152*coeff[2, 1] - 5562708*coeff[2, 2] + 19835555*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/528768 - 
 ((922440*coeff[2, 1] + 511632*coeff[2, 2] + 1976197*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/38880 - 
 ((223060080*coeff[2, 1] - 58756452*coeff[2, 2] + 253069933*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2])/2643840 - 
 ((34380192*coeff[2, 1] - 23971380*coeff[2, 2] + 18719287*coeff[2, 3])*
   F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2])/264384 + 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 8]*
   F[1, 2, 8]*tci[1, 2])/135 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 8]*
   F[1, 2, 8]*tci[1, 2])/81 + 
 ((18763152*coeff[2, 1] - 5562708*coeff[2, 2] + 19835555*coeff[2, 3])*
   F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/528768 - 
 ((438420*coeff[2, 1] + 738558*coeff[2, 2] + 1683943*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/9720 - 
 (71*(3021360*coeff[2, 1] - 1140348*coeff[2, 2] + 2948087*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/2643840 - 
 ((173051520*coeff[2, 1] - 144653712*coeff[2, 2] + 59134613*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2])/1321920 - 
 ((102300*coeff[2, 1] + 176683*coeff[2, 2] + 409843*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 2, 8]*tci[1, 2])/6480 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 7]*F[1, 1, 9]*
   F[1, 2, 8]*tci[1, 2])/135 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 8]*F[1, 1, 9]*
   F[1, 2, 8]*tci[1, 2])/135 - 
 ((25978800*coeff[2, 1] - 7866912*coeff[2, 2] + 27731923*coeff[2, 3])*
   F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2])/220320 - 
 ((25978800*coeff[2, 1] - 7866912*coeff[2, 2] + 27731923*coeff[2, 3])*
   F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2])/220320 + 
 (coeff[2, 1] + (41*coeff[2, 2])/45 + (1033*coeff[2, 3])/360)*F[1, 1, 1]^2*
  F[1, 2, 9]*tci[1, 2] + (4*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*F[1, 1, 2]*
   F[1, 2, 9]*tci[1, 2])/45 + (8*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]^2*
   F[1, 2, 9]*tci[1, 2])/45 + ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 3]*F[1, 2, 9]*tci[1, 2])/12 - 
 ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 3]^2*F[1, 2, 9]*tci[1, 2])/24 - 
 (4*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2])/
  45 - (4*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 9]*
   tci[1, 2])/45 + (2*(coeff[2, 2] + coeff[2, 3])*F[1, 1, 4]^2*F[1, 2, 9]*
   tci[1, 2])/45 - ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*
   F[1, 1, 6]^2*F[1, 2, 9]*tci[1, 2])/360 - 
 (2*(5*coeff[2, 1] + 6*coeff[2, 2] + 16*coeff[2, 3])*F[1, 1, 1]*F[1, 1, 7]*
   F[1, 2, 9]*tci[1, 2])/5 + 
 ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 7]*
   F[1, 2, 9]*tci[1, 2])/180 + 
 ((120*coeff[2, 1] + 248*coeff[2, 2] + 503*coeff[2, 3])*F[1, 1, 7]^2*
   F[1, 2, 9]*tci[1, 2])/360 + 
 ((22800*coeff[2, 1] - 3996*coeff[2, 2] + 29029*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/1440 + 
 (4*(41*coeff[2, 2] + 56*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 9]*
   tci[1, 2])/15 - ((1440*coeff[2, 1] + 1574*coeff[2, 2] + 3959*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/480 + 
 ((6*coeff[2, 1] - 5*coeff[2, 2] + 3*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 8]*
   F[1, 2, 9]*tci[1, 2])/12 + 
 ((240*coeff[2, 1] + 428*coeff[2, 2] + 1033*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/160 + 
 ((300*coeff[2, 1] + 354*coeff[2, 2] + 1009*coeff[2, 3])*F[1, 1, 6]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/120 - 
 ((1680*coeff[2, 1] + 828*coeff[2, 2] + 3803*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 8]*F[1, 2, 9]*tci[1, 2])/180 + 
 ((2160*coeff[2, 1] - 6844*coeff[2, 2] - 5959*coeff[2, 3])*F[1, 1, 8]^2*
   F[1, 2, 9]*tci[1, 2])/480 + 
 ((22800*coeff[2, 1] - 4828*coeff[2, 2] + 28077*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/1440 + 
 (4*(124*coeff[2, 2] + 169*coeff[2, 3])*F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 9]*
   tci[1, 2])/45 - ((1440*coeff[2, 1] + 1254*coeff[2, 2] + 3599*coeff[2, 3])*
   F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/480 + 
 ((90*coeff[2, 1] - 91*coeff[2, 2] + 29*coeff[2, 3])*F[1, 1, 4]*F[1, 1, 9]*
   F[1, 2, 9]*tci[1, 2])/180 + 
 ((240*coeff[2, 1] + 428*coeff[2, 2] + 1033*coeff[2, 3])*F[1, 1, 5]*
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/160 + 
 ((276*coeff[2, 1] + 286*coeff[2, 2] + 865*coeff[2, 3])*F[1, 1, 6]*F[1, 1, 9]*
   F[1, 2, 9]*tci[1, 2])/72 - 
 ((480*coeff[2, 1] + 253*coeff[2, 2] + 1113*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 9]*F[1, 2, 9]*tci[1, 2])/45 + 
 (47*coeff[2, 1] + (29708*coeff[2, 2] + 93343*coeff[2, 3])/720)*F[1, 1, 8]*
  F[1, 1, 9]*F[1, 2, 9]*tci[1, 2] + 
 ((65520*coeff[2, 1] + 84716*coeff[2, 2] + 217911*coeff[2, 3])*F[1, 1, 9]^2*
   F[1, 2, 9]*tci[1, 2])/1440 - ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 1]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/12 + 
 ((8*coeff[2, 2] + 9*coeff[2, 3])*F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 9]*
   tci[1, 2])/12 + ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*
   F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/180 - 
 ((240*coeff[2, 1] + 184*coeff[2, 2] + 649*coeff[2, 3])*F[1, 1, 7]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/180 - 
 ((1800*coeff[2, 1] + 1264*coeff[2, 2] + 4489*coeff[2, 3])*F[1, 1, 8]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/120 - 
 ((1176*coeff[2, 1] + 880*coeff[2, 2] + 3007*coeff[2, 3])*F[1, 1, 9]*
   F[1, 1, 10]*F[1, 2, 9]*tci[1, 2])/72 - 
 (8*(15*coeff[2, 1] + 19*coeff[2, 2] + 49*coeff[2, 3])*F[1, 1, 10]^2*
   F[1, 2, 9]*tci[1, 2])/45 - 
 ((1892919480*coeff[2, 1] - 690786588*coeff[2, 2] + 1665620207*coeff[2, 3])*
   F[1, 1, 1]*F[2, 1, 1]*tci[1, 2])/622080 - 
 ((3600*coeff[2, 1] - 2987*coeff[2, 2] + 953*coeff[2, 3])*F[1, 1, 2]*
   F[2, 1, 1]*tci[1, 2])/270 - 
 ((154507800*coeff[2, 1] - 38385852*coeff[2, 2] + 162694351*coeff[2, 3])*
   F[1, 1, 3]*F[2, 1, 1]*tci[1, 2])/62208 - 
 ((677215320*coeff[2, 1] - 130267884*coeff[2, 2] + 752402411*coeff[2, 3])*
   F[1, 1, 4]*F[2, 1, 1]*tci[1, 2])/311040 + 
 ((439*coeff[2, 1])/3 + (3611*coeff[2, 2])/180 + (19511*coeff[2, 3])/80)*
  F[1, 1, 5]*F[2, 1, 1]*tci[1, 2] + 
 ((3840*coeff[2, 1] + 1092*coeff[2, 2] + 7367*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 1]*tci[1, 2])/540 + 
 ((2820*coeff[2, 1] - 1218*coeff[2, 2] + 2497*coeff[2, 3])*F[1, 1, 7]*
   F[2, 1, 1]*tci[1, 2])/405 - 
 ((139115640*coeff[2, 1] - 22202268*coeff[2, 2] + 163108927*coeff[2, 3])*
   F[1, 1, 8]*F[2, 1, 1]*tci[1, 2])/311040 + 
 ((1440*coeff[2, 1] + 3551*coeff[2, 2] + 6511*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 1]*tci[1, 2])/540 + 
 ((1488*coeff[2, 1] + 1356*coeff[2, 2] + 4429*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 1]*tci[1, 2])/324 - 
 ((3578154*coeff[2, 1] - 1454439*coeff[2, 2] + 2963369*coeff[2, 3])*
   F[1, 1, 1]*F[2, 1, 2]*tci[1, 2])/3888 + 
 ((240*coeff[2, 1] + 341*coeff[2, 2] + 821*coeff[2, 3])*F[1, 1, 2]*F[2, 1, 2]*
   tci[1, 2])/90 + ((134794632*coeff[2, 1] - 22314660*coeff[2, 2] + 
    153277585*coeff[2, 3])*F[1, 1, 3]*F[2, 1, 2]*tci[1, 2])/124416 + 
 ((14394408*coeff[2, 1] + 4587564*coeff[2, 2] + 25710653*coeff[2, 3])*
   F[1, 1, 4]*F[2, 1, 2]*tci[1, 2])/41472 + 
 ((102480*coeff[2, 1] + 11868*coeff[2, 2] + 168163*coeff[2, 3])*F[1, 1, 5]*
   F[2, 1, 2]*tci[1, 2])/2160 + 
 ((4110*coeff[2, 1] + 1191*coeff[2, 2] + 8021*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 2]*tci[1, 2])/1080 - 
 ((120*coeff[2, 1] - 72*coeff[2, 2] + 97*coeff[2, 3])*F[1, 1, 7]*F[2, 1, 2]*
   tci[1, 2])/54 - ((18369480*coeff[2, 1] + 74379324*coeff[2, 2] + 
    123052249*coeff[2, 3])*F[1, 1, 8]*F[2, 1, 2]*tci[1, 2])/622080 + 
 ((2550*coeff[2, 1] - 3147*coeff[2, 2] - 347*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 2]*tci[1, 2])/1080 + 
 ((1290*coeff[2, 1] + 317*coeff[2, 2] + 2337*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 2]*tci[1, 2])/180 + 
 ((9600*coeff[2, 1] - 3588*coeff[2, 2] + 9859*coeff[2, 3])*F[1, 1, 1]*
   F[2, 1, 3]*tci[1, 2])/864 + 
 ((211740*coeff[2, 1] + 56939*coeff[2, 2] + 401029*coeff[2, 3])*F[1, 1, 2]*
   F[2, 1, 3]*tci[1, 2])/3240 - 
 ((4320*coeff[2, 1] + 5102*coeff[2, 2] + 12577*coeff[2, 3])*F[1, 1, 3]*
   F[2, 1, 3]*tci[1, 2])/1440 + 
 ((153780*coeff[2, 1] - 73287*coeff[2, 2] + 159803*coeff[2, 3])*F[1, 1, 4]*
   F[2, 1, 3]*tci[1, 2])/6480 - 
 ((517296*coeff[2, 1] + 215536*coeff[2, 2] + 1045013*coeff[2, 3])*F[1, 1, 5]*
   F[2, 1, 3]*tci[1, 2])/7776 + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 3]*tci[1, 2])/360 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 7]*
   F[2, 1, 3]*tci[1, 2])/60 + 
 ((21180*coeff[2, 1] + 7264*coeff[2, 2] + 42869*coeff[2, 3])*F[1, 1, 8]*
   F[2, 1, 3]*tci[1, 2])/720 + 
 ((525450*coeff[2, 1] + 740047*coeff[2, 2] + 1834952*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 3]*tci[1, 2])/9720 - 
 ((620*coeff[2, 1] + 474*coeff[2, 2] + 1589*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 3]*tci[1, 2])/40 + 
 ((16800*coeff[2, 1] + 4859*coeff[2, 2] + 29404*coeff[2, 3])*F[1, 2, 6]*
   F[2, 1, 3]*tci[1, 2])/2160 + ((21*coeff[2, 2] + 31*coeff[2, 3])*F[1, 1, 1]*
   F[2, 1, 4]*tci[1, 2])/45 + 
 ((464280*coeff[2, 1] + 123759*coeff[2, 2] + 860039*coeff[2, 3])*F[1, 1, 2]*
   F[2, 1, 4]*tci[1, 2])/6480 - ((coeff[2, 2] + coeff[2, 3])*F[1, 1, 3]*
   F[2, 1, 4]*tci[1, 2])/5 - (2*(6*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 4]*
   F[2, 1, 4]*tci[1, 2])/45 + 
 ((464280*coeff[2, 1] + 122463*coeff[2, 2] + 858743*coeff[2, 3])*F[1, 1, 5]*
   F[2, 1, 4]*tci[1, 2])/6480 + ((3*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 4]*tci[1, 2])/45 - (2*(6*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 4]*tci[1, 2])/45 + ((-40*coeff[2, 1])/3 + (7*coeff[2, 2])/5 - 
   (6151*coeff[2, 3])/360)*F[1, 1, 1]*F[2, 1, 5]*tci[1, 2] - 
 ((24*coeff[2, 1] - 25*coeff[2, 2] + 3*coeff[2, 3])*F[1, 1, 2]*F[2, 1, 5]*
   tci[1, 2])/6 + ((56250*coeff[2, 1] + 40029*coeff[2, 2] + 
    136219*coeff[2, 3])*F[1, 1, 3]*F[2, 1, 5]*tci[1, 2])/720 + 
 (coeff[2, 1] + (9*coeff[2, 2])/10 + (77*coeff[2, 3])/30)*F[1, 1, 4]*
  F[2, 1, 5]*tci[1, 2] + 
 ((201240*coeff[2, 1] + 109032*coeff[2, 2] + 447977*coeff[2, 3])*F[1, 1, 5]*
   F[2, 1, 5]*tci[1, 2])/2880 - ((5*coeff[2, 2] + 8*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 5]*tci[1, 2])/6 + 
 ((240*coeff[2, 1] - 426*coeff[2, 2] - 211*coeff[2, 3])*F[1, 1, 7]*F[2, 1, 5]*
   tci[1, 2])/180 + ((15960*coeff[2, 1] + 26352*coeff[2, 2] + 
    60577*coeff[2, 3])*F[1, 1, 8]*F[2, 1, 5]*tci[1, 2])/2880 + 
 ((-120*coeff[2, 1] + 483*coeff[2, 2] + 518*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 5]*tci[1, 2])/180 + (2*coeff[2, 1] + (91*coeff[2, 2])/30 + 
   (263*coeff[2, 3])/40)*F[1, 1, 10]*F[2, 1, 5]*tci[1, 2] + 
 ((7920*coeff[2, 1] + 16068*coeff[2, 2] + 31073*coeff[2, 3])*F[1, 2, 7]*
   F[2, 1, 5]*tci[1, 2])/2880 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[2, 1, 6]*
   tci[1, 2])/54 - ((27240*coeff[2, 1] + 1547616*coeff[2, 2] + 
    2308571*coeff[2, 3])*F[1, 1, 4]*F[2, 1, 6]*tci[1, 2])/110160 + 
 ((-321600*coeff[2, 1] + 899508*coeff[2, 2] + 878633*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 6]*tci[1, 2])/73440 + 
 ((72133680*coeff[2, 1] - 37643988*coeff[2, 2] + 54683827*coeff[2, 3])*
   F[1, 1, 7]*F[2, 1, 6]*tci[1, 2])/440640 - 
 ((2190*coeff[2, 1] + 2247*coeff[2, 2] + 6247*coeff[2, 3])*F[1, 1, 8]*
   F[2, 1, 6]*tci[1, 2])/540 + 
 ((-150*coeff[2, 1] + 1089*coeff[2, 2] + 1279*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 6]*tci[1, 2])/180 + 
 ((278880*coeff[2, 1] - 70644*coeff[2, 2] + 320021*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 6]*tci[1, 2])/4320 - 
 ((17364720*coeff[2, 1] + 229524*coeff[2, 2] + 25520209*coeff[2, 3])*
   F[1, 2, 3]*F[2, 1, 6]*tci[1, 2])/440640 + 
 ((122162880*coeff[2, 1] + 109142604*coeff[2, 2] + 330086509*coeff[2, 3])*
   F[1, 1, 5]*F[2, 1, 7]*tci[1, 2])/2643840 + 
 ((122162880*coeff[2, 1] + 109142604*coeff[2, 2] + 330086509*coeff[2, 3])*
   F[1, 1, 7]*F[2, 1, 7]*tci[1, 2])/2643840 + 
 ((507600*coeff[2, 1] - 463252*coeff[2, 2] + 147243*coeff[2, 3])*F[1, 1, 1]*
   F[2, 1, 8]*tci[1, 2])/73440 - 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*F[2, 1, 8]*
   tci[1, 2])/81 - ((88464*coeff[2, 1] - 70088*coeff[2, 2] + 
    41437*coeff[2, 3])*F[1, 1, 4]*F[2, 1, 8]*tci[1, 2])/7344 - 
 ((240*coeff[2, 1] + 6*coeff[2, 2] + 359*coeff[2, 3])*F[1, 1, 5]*F[2, 1, 8]*
   tci[1, 2])/36 + ((103894440*coeff[2, 1] + 44070048*coeff[2, 2] + 
    208695803*coeff[2, 3])*F[1, 1, 6]*F[2, 1, 8]*tci[1, 2])/1321920 + 
 ((-6084480*coeff[2, 1] + 88053964*coeff[2, 2] + 110389129*coeff[2, 3])*
   F[1, 1, 7]*F[2, 1, 8]*tci[1, 2])/881280 + 
 ((566160*coeff[2, 1] + 1604364*coeff[2, 2] + 2894759*coeff[2, 3])*F[1, 1, 8]*
   F[2, 1, 8]*tci[1, 2])/220320 + 
 ((120*coeff[2, 1] - 558*coeff[2, 2] - 593*coeff[2, 3])*F[1, 1, 9]*F[2, 1, 8]*
   tci[1, 2])/270 - ((337920*coeff[2, 1] - 78312*coeff[2, 2] + 
    393323*coeff[2, 3])*F[1, 1, 10]*F[2, 1, 8]*tci[1, 2])/6480 - 
 ((412805640*coeff[2, 1] - 180466692*coeff[2, 2] + 323845393*coeff[2, 3])*
   F[1, 1, 1]*F[2, 1, 9]*tci[1, 2])/207360 + 
 (-8*coeff[2, 1] + (3373*coeff[2, 2] + 1433*coeff[2, 3])/270)*F[1, 1, 2]*
  F[2, 1, 9]*tci[1, 2] - 
 ((1737600*coeff[2, 1] - 629124*coeff[2, 2] + 1509971*coeff[2, 3])*F[1, 1, 3]*
   F[2, 1, 9]*tci[1, 2])/12960 - 
 ((126201720*coeff[2, 1] - 41471628*coeff[2, 2] + 116150947*coeff[2, 3])*
   F[1, 1, 4]*F[2, 1, 9]*tci[1, 2])/155520 + 
 ((20496*coeff[2, 1] + 2100*coeff[2, 2] + 33359*coeff[2, 3])*F[1, 1, 5]*
   F[2, 1, 9]*tci[1, 2])/432 - 
 ((6870*coeff[2, 1] - 4401*coeff[2, 2] + 3364*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 9]*tci[1, 2])/540 + 
 (4*(183*coeff[2, 1] + 195*coeff[2, 2] + 529*coeff[2, 3])*F[1, 1, 7]*
   F[2, 1, 9]*tci[1, 2])/81 + 
 ((2279640*coeff[2, 1] - 28062444*coeff[2, 2] - 29484869*coeff[2, 3])*
   F[1, 1, 8]*F[2, 1, 9]*tci[1, 2])/207360 - 
 ((435*coeff[2, 1] + 5188*coeff[2, 2] + 7668*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 9]*tci[1, 2])/270 + 
 ((6810*coeff[2, 1] - 123*coeff[2, 2] + 9362*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 9]*tci[1, 2])/810 - 
 ((660*coeff[2, 1] - 264*coeff[2, 2] + 601*coeff[2, 3])*F[1, 1, 1]*
   F[2, 1, 10]*tci[1, 2])/135 + 
 ((264*coeff[2, 1] - 102*coeff[2, 2] + 241*coeff[2, 3])*F[1, 1, 3]*
   F[2, 1, 10]*tci[1, 2])/81 - 
 ((18763152*coeff[2, 1] - 5562708*coeff[2, 2] + 19835555*coeff[2, 3])*
   F[1, 1, 4]*F[2, 1, 10]*tci[1, 2])/528768 + 
 ((438420*coeff[2, 1] + 738558*coeff[2, 2] + 1683943*coeff[2, 3])*F[1, 1, 5]*
   F[2, 1, 10]*tci[1, 2])/9720 + 
 (71*(3021360*coeff[2, 1] - 1140348*coeff[2, 2] + 2948087*coeff[2, 3])*
   F[1, 1, 6]*F[2, 1, 10]*tci[1, 2])/2643840 + 
 ((30127680*coeff[2, 1] - 20560996*coeff[2, 2] + 17719509*coeff[2, 3])*
   F[1, 1, 7]*F[2, 1, 10]*tci[1, 2])/293760 + 
 ((-14647440*coeff[2, 1] + 173827764*coeff[2, 2] + 231350369*coeff[2, 3])*
   F[1, 1, 8]*F[2, 1, 10]*tci[1, 2])/2643840 + 
 ((-120*coeff[2, 1] + 558*coeff[2, 2] + 593*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 10]*tci[1, 2])/135 + 
 ((25978800*coeff[2, 1] - 7866912*coeff[2, 2] + 27731923*coeff[2, 3])*
   F[1, 1, 10]*F[2, 1, 10]*tci[1, 2])/220320 - 
 ((75720*coeff[2, 1] + 243804*coeff[2, 2] + 471529*coeff[2, 3])*F[1, 2, 8]*
   F[2, 1, 10]*tci[1, 2])/8640 - 
 ((39120*coeff[2, 1] + 12326*coeff[2, 2] + 79101*coeff[2, 3])*F[1, 1, 1]*
   F[2, 1, 11]*tci[1, 2])/2160 + 
 ((801240*coeff[2, 1] + 207723*coeff[2, 2] + 1503203*coeff[2, 3])*F[1, 1, 2]*
   F[2, 1, 11]*tci[1, 2])/6480 - 
 ((288*coeff[2, 1] + 414*coeff[2, 2] + 923*coeff[2, 3])*F[1, 1, 3]*
   F[2, 1, 11]*tci[1, 2])/144 + 
 ((29700*coeff[2, 1] + 2983*coeff[2, 2] + 50603*coeff[2, 3])*F[1, 1, 4]*
   F[2, 1, 11]*tci[1, 2])/1080 + 
 (coeff[2, 1] + (1252*coeff[2, 2] + 2987*coeff[2, 3])/720)*F[1, 1, 5]*
  F[2, 1, 11]*tci[1, 2] + 
 ((3390*coeff[2, 1] + 1587*coeff[2, 2] + 7592*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 11]*tci[1, 2])/540 - 
 ((840*coeff[2, 1] + 224*coeff[2, 2] + 1629*coeff[2, 3])*F[1, 1, 7]*
   F[2, 1, 11]*tci[1, 2])/90 + 
 ((50340*coeff[2, 1] + 12287*coeff[2, 2] + 95432*coeff[2, 3])*F[1, 1, 8]*
   F[2, 1, 11]*tci[1, 2])/1080 + 
 ((1290480*coeff[2, 1] + 531213*coeff[2, 2] + 2710613*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 11]*tci[1, 2])/6480 - 
 ((1860*coeff[2, 1] + 1638*coeff[2, 2] + 5083*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 11]*tci[1, 2])/180 + 
 ((5136*coeff[2, 1] - 108*coeff[2, 2] + 7649*coeff[2, 3])*F[1, 1, 1]*
   F[2, 1, 12]*tci[1, 2])/288 + (4*(41*coeff[2, 2] + 56*coeff[2, 3])*
   F[1, 1, 2]*F[2, 1, 12]*tci[1, 2])/15 - 
 ((1440*coeff[2, 1] + 1574*coeff[2, 2] + 3959*coeff[2, 3])*F[1, 1, 3]*
   F[2, 1, 12]*tci[1, 2])/480 + 
 ((6*coeff[2, 1] - 5*coeff[2, 2] + 3*coeff[2, 3])*F[1, 1, 4]*F[2, 1, 12]*
   tci[1, 2])/12 + ((240*coeff[2, 1] + 428*coeff[2, 2] + 1033*coeff[2, 3])*
   F[1, 1, 5]*F[2, 1, 12]*tci[1, 2])/160 + 
 ((300*coeff[2, 1] + 354*coeff[2, 2] + 1009*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 12]*tci[1, 2])/120 - 
 ((408*coeff[2, 1] + 252*coeff[2, 2] + 991*coeff[2, 3])*F[1, 1, 7]*
   F[2, 1, 12]*tci[1, 2])/36 + (31*coeff[2, 1] - (2959*coeff[2, 2])/144 + 
   (184*coeff[2, 3])/9)*F[1, 1, 8]*F[2, 1, 12]*tci[1, 2] + 
 ((43440*coeff[2, 1] + 25049*coeff[2, 2] + 102099*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 12]*tci[1, 2])/720 - 
 ((1800*coeff[2, 1] + 1264*coeff[2, 2] + 4489*coeff[2, 3])*F[1, 1, 10]*
   F[2, 1, 12]*tci[1, 2])/120 - 
 ((6240*coeff[2, 1] + 10396*coeff[2, 2] + 23841*coeff[2, 3])*F[1, 2, 9]*
   F[2, 1, 12]*tci[1, 2])/720 + (-4*coeff[2, 1] + (197*coeff[2, 2])/72 - 
   (187*coeff[2, 3])/96)*F[1, 1, 1]*F[2, 1, 13]*tci[1, 2] - 
 (2*(107*coeff[2, 2] + 152*coeff[2, 3])*F[1, 1, 2]*F[2, 1, 13]*tci[1, 2])/
  45 - ((26538480*coeff[2, 1] + 8669604*coeff[2, 2] + 50713939*coeff[2, 3])*
   F[1, 1, 3]*F[2, 1, 13]*tci[1, 2])/440640 + 
 ((69045*coeff[2, 1] - 15102*coeff[2, 2] + 82043*coeff[2, 3])*F[1, 1, 4]*
   F[2, 1, 13]*tci[1, 2])/1836 + 
 ((144*coeff[2, 1] + 220*coeff[2, 2] + 551*coeff[2, 3])*F[1, 1, 5]*
   F[2, 1, 13]*tci[1, 2])/288 - 
 ((1231680*coeff[2, 1] - 518752*coeff[2, 2] + 1143003*coeff[2, 3])*F[1, 1, 6]*
   F[2, 1, 13]*tci[1, 2])/48960 - 
 ((1811580*coeff[2, 1] - 1615623*coeff[2, 2] + 460937*coeff[2, 3])*F[1, 1, 7]*
   F[2, 1, 13]*tci[1, 2])/18360 + 
 ((-2010*coeff[2, 1] + 3339*coeff[2, 2] + 1739*coeff[2, 3])*F[1, 1, 8]*
   F[2, 1, 13]*tci[1, 2])/1080 - 
 ((6209400*coeff[2, 1] + 110256*coeff[2, 2] + 9396061*coeff[2, 3])*F[1, 1, 9]*
   F[2, 1, 13]*tci[1, 2])/38880 + 
 ((-3614160*coeff[2, 1] + 44478498*coeff[2, 2] + 55026353*coeff[2, 3])*
   F[1, 1, 10]*F[2, 1, 13]*tci[1, 2])/660960 + 
 ((73680*coeff[2, 1] - 7332*coeff[2, 2] + 98483*coeff[2, 3])*F[1, 2, 2]*
   F[2, 1, 13]*tci[1, 2])/1728 - 
 ((696*coeff[2, 1] - 288*coeff[2, 2] + 613*coeff[2, 3])*F[1, 1, 1]*
   F[2, 1, 14]*tci[1, 2])/108 - 
 ((2400*coeff[2, 1] + 2016*coeff[2, 2] + 6251*coeff[2, 3])*F[1, 1, 3]*
   F[2, 1, 14]*tci[1, 2])/1080 + 
 ((-140820*coeff[2, 1] + 214857*coeff[2, 2] + 85732*coeff[2, 3])*F[1, 1, 4]*
   F[2, 1, 14]*tci[1, 2])/9180 + 
 ((79019280*coeff[2, 1] - 9440112*coeff[2, 2] + 103825853*coeff[2, 3])*
   F[1, 1, 6]*F[2, 1, 14]*tci[1, 2])/440640 + 
 ((606000*coeff[2, 1] - 596178*coeff[2, 2] + 69817*coeff[2, 3])*F[1, 1, 7]*
   F[2, 1, 14]*tci[1, 2])/18360 + 
 ((-330*coeff[2, 1] + 621*coeff[2, 2] + 376*coeff[2, 3])*F[1, 1, 8]*
   F[2, 1, 14]*tci[1, 2])/270 + ((89*coeff[2, 1])/9 - (31*coeff[2, 2])/10 + 
   (10877*coeff[2, 3])/1080)*F[1, 1, 9]*F[2, 1, 14]*tci[1, 2] + 
 ((75934800*coeff[2, 1] - 7339728*coeff[2, 2] + 102241997*coeff[2, 3])*
   F[1, 1, 10]*F[2, 1, 14]*tci[1, 2])/440640 - 
 ((24*coeff[2, 1] - 16*coeff[2, 2] + 11*coeff[2, 3])*F[1, 1, 1]*F[2, 1, 15]*
   tci[1, 2])/36 - (14*(11*coeff[2, 2] + 16*coeff[2, 3])*F[1, 1, 2]*
   F[2, 1, 15]*tci[1, 2])/45 + 
 ((16*coeff[2, 1] + 28*coeff[2, 2] + 63*coeff[2, 3])*F[1, 1, 3]*F[2, 1, 15]*
   tci[1, 2])/12 + (2*(8*coeff[2, 2] + 13*coeff[2, 3])*F[1, 1, 5]*F[2, 1, 15]*
   tci[1, 2])/45 - ((360*coeff[2, 1] + 784*coeff[2, 2] + 1649*coeff[2, 3])*
   F[1, 1, 6]*F[2, 1, 15]*tci[1, 2])/180 + 
 ((48*coeff[2, 1] + 44*coeff[2, 2] + 131*coeff[2, 3])*F[1, 1, 7]*F[2, 1, 15]*
   tci[1, 2])/36 + ((-10*coeff[2, 1] + 21*coeff[2, 2] + 16*coeff[2, 3])*
   F[1, 1, 8]*F[2, 1, 15]*tci[1, 2])/15 + 
 ((62544240*coeff[2, 1] - 11361792*coeff[2, 2] + 77354813*coeff[2, 3])*
   F[1, 1, 9]*F[2, 1, 15]*tci[1, 2])/440640 + 
 ((12567600*coeff[2, 1] - 2094144*coeff[2, 2] + 15815641*coeff[2, 3])*
   F[1, 1, 10]*F[2, 1, 15]*tci[1, 2])/88128 + 
 (eps5*(-262*coeff[2, 4] + 221*coeff[2, 5])*tci[1, 1]^3*tci[1, 2])/3240 - 
 ((452519040*coeff[2, 1] - 80773584*coeff[2, 2] + 502193011*coeff[2, 3])*
   F[1, 1, 1]*tci[1, 2]^3)/933120 - 
 ((7089600*coeff[2, 1] + 2860826*coeff[2, 2] + 14470851*coeff[2, 3])*
   F[1, 1, 2]*tci[1, 2]^3)/103680 - 
 ((17931515640*coeff[2, 1] + 3865246068*coeff[2, 2] + 
    28412639303*coeff[2, 3])*F[1, 1, 3]*tci[1, 2]^3)/169205760 + 
 ((851108616*coeff[2, 1] - 409343196*coeff[2, 2] + 531028721*coeff[2, 3])*
   F[1, 1, 4]*tci[1, 2]^3)/8460288 + 
 ((1524909960*coeff[2, 1] + 203184928*coeff[2, 2] + 2604054853*coeff[2, 3])*
   F[1, 1, 5]*tci[1, 2]^3)/63452160 - 
 ((6909678840*coeff[2, 1] + 115503876*coeff[2, 2] + 10361825551*coeff[2, 3])*
   F[1, 1, 6]*tci[1, 2]^3)/63452160 + 
 ((4444512*coeff[2, 1] + 7204266*coeff[2, 2] + 16646237*coeff[2, 3])*
   F[1, 1, 7]*tci[1, 2]^3)/186624 + 
 ((24120290424*coeff[2, 1] + 7121800788*coeff[2, 2] + 
    42505591447*coeff[2, 3])*F[1, 1, 8]*tci[1, 2]^3)/101523456 + 
 ((97156440*coeff[2, 1] + 543848317*coeff[2, 2] + 935707312*coeff[2, 3])*
   F[1, 1, 9]*tci[1, 2]^3)/15863040 + 
 ((705472176*coeff[2, 1] + 15360648*coeff[2, 2] + 1060260937*coeff[2, 3])*
   F[1, 1, 10]*tci[1, 2]^3)/6345216 - 
 ((1398672*coeff[2, 1] + 2180724*coeff[2, 2] + 4925807*coeff[2, 3])*
   F[1, 2, 2]*tci[1, 2]^3)/176256 - 
 ((16977360*coeff[2, 1] + 13514028*coeff[2, 2] + 44068123*coeff[2, 3])*
   F[1, 2, 3]*tci[1, 2]^3)/1321920 - 
 ((74304*coeff[2, 1] - 14329*coeff[2, 2] + 101078*coeff[2, 3])*F[1, 2, 6]*
   tci[1, 2]^3)/2592 + ((84144*coeff[2, 1] + 81500*coeff[2, 2] + 
    233479*coeff[2, 3])*F[1, 2, 7]*tci[1, 2]^3)/2304 + 
 ((13993950*coeff[2, 1] - 25102806*coeff[2, 2] - 15491081*coeff[2, 3])*
   F[1, 2, 8]*tci[1, 2]^3)/660960 + 
 ((87000*coeff[2, 1] - 75002*coeff[2, 2] + 34293*coeff[2, 3])*F[1, 2, 9]*
   tci[1, 2]^3)/4320 - (eps5*(28*coeff[2, 4] + 9*coeff[2, 5])*tci[1, 1]^2*
   tci[2, 1])/648 - (32*(15*coeff[2, 1] - 9*coeff[2, 2] + 11*coeff[2, 3])*
   tci[2, 1]^2)/405 + (2*eps5*(-2*coeff[2, 4] + coeff[2, 5])*tci[1, 2]*
   tci[3, 1])/5 + eps5*((-4*coeff[2, 4])/3 + coeff[2, 5])*tci[1, 2]*
  tci[3, 2] - (eps5*(284*coeff[2, 4] + 69*coeff[2, 5])*tci[4, 1])/324 + 
 eps5*((8*coeff[2, 4])/3 - 4*coeff[2, 5])*tci[4, 2] + 
 (2*eps5*(2*coeff[2, 4] - 3*coeff[2, 5])*tci[4, 3])/9 - 
 (7*(71084280*coeff[2, 1] - 27395484*coeff[2, 2] + 60731191*coeff[2, 3])*
   F[1, 1, 1]*tci[1, 1]^2*tcr[1, 1])/7464960 - 
 ((2280*coeff[2, 1] + 1009*coeff[2, 2] + 4369*coeff[2, 3])*F[1, 1, 2]*
   tci[1, 1]^2*tcr[1, 1])/1080 - 
 ((101838360*coeff[2, 1] + 46133292*coeff[2, 2] + 207193087*coeff[2, 3])*
   F[1, 1, 3]*tci[1, 1]^2*tcr[1, 1])/1866240 - 
 ((604206600*coeff[2, 1] - 151989924*coeff[2, 2] + 621414281*coeff[2, 3])*
   F[1, 1, 4]*tci[1, 1]^2*tcr[1, 1])/7464960 - 
 ((98160*coeff[2, 1] + 11967*coeff[2, 2] + 163762*coeff[2, 3])*F[1, 1, 5]*
   tci[1, 1]^2*tcr[1, 1])/3240 + 
 ((33090*coeff[2, 1] - 5127*coeff[2, 2] + 41873*coeff[2, 3])*F[1, 1, 6]*
   tci[1, 1]^2*tcr[1, 1])/12960 + 
 ((4020*coeff[2, 1] + 1521*coeff[2, 2] + 8276*coeff[2, 3])*F[1, 1, 7]*
   tci[1, 1]^2*tcr[1, 1])/1620 - 
 ((32129400*coeff[2, 1] + 14732508*coeff[2, 2] + 64627423*coeff[2, 3])*
   F[1, 1, 8]*tci[1, 1]^2*tcr[1, 1])/1866240 - 
 ((7302*coeff[2, 1] + 3099*coeff[2, 2] + 15475*coeff[2, 3])*F[1, 1, 9]*
   tci[1, 1]^2*tcr[1, 1])/2592 - 
 ((10470*coeff[2, 1] + 5947*coeff[2, 2] + 23417*coeff[2, 3])*F[1, 1, 10]*
   tci[1, 1]^2*tcr[1, 1])/2160 - (101*eps5*(2*coeff[2, 4] - 3*coeff[2, 5])*
   tci[1, 1]^3*tcr[1, 1])/3240 + 
 ((453974880*coeff[2, 1] - 80548296*coeff[2, 2] + 504822649*coeff[2, 3])*
   tci[1, 2]^3*tcr[1, 1])/933120 + 
 (eps5*(-4*coeff[2, 4] + 3*coeff[2, 5])*tci[1, 2]*tci[2, 1]*tcr[1, 1])/9 + 
 (2*eps5*(-2*coeff[2, 4] + 3*coeff[2, 5])*tci[3, 1]*tcr[1, 1])/5 + 
 eps5*((-4*coeff[2, 4])/3 + 2*coeff[2, 5])*tci[3, 2]*tcr[1, 1] - 
 ((1454821656*coeff[2, 1] - 449043024*coeff[2, 2] + 1386412277*coeff[2, 3])*
   tci[1, 1]^2*tcr[1, 1]^2)/746496 + 
 ((32818260*coeff[2, 1] - 17750031*coeff[2, 2] + 21308059*coeff[2, 3])*
   F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2)/38880 + 
 ((2640*coeff[2, 1] - 3079*coeff[2, 2] - 699*coeff[2, 3])*F[1, 1, 2]*
   tci[1, 2]*tcr[1, 1]^2)/360 + 
 ((7259640*coeff[2, 1] + 16150596*coeff[2, 2] + 34025099*coeff[2, 3])*
   F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2)/124416 + 
 ((140582280*coeff[2, 1] - 75378444*coeff[2, 2] + 90433711*coeff[2, 3])*
   F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2)/311040 - 
 ((85008*coeff[2, 1] + 7464*coeff[2, 2] + 133931*coeff[2, 3])*F[1, 1, 5]*
   tci[1, 2]*tcr[1, 1]^2)/1728 - 
 ((3408*coeff[2, 1] + 2064*coeff[2, 2] + 8345*coeff[2, 3])*F[1, 1, 6]*
   tci[1, 2]*tcr[1, 1]^2)/432 - 
 ((540*coeff[2, 1] + 1439*coeff[2, 2] + 2729*coeff[2, 3])*F[1, 1, 7]*
   tci[1, 2]*tcr[1, 1]^2)/180 - 
 ((502784040*coeff[2, 1] - 430976436*coeff[2, 2] + 112266469*coeff[2, 3])*
   F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2)/1244160 + 
 ((3720*coeff[2, 1] + 24693*coeff[2, 2] + 40603*coeff[2, 3])*F[1, 1, 9]*
   tci[1, 2]*tcr[1, 1]^2)/2160 - 
 ((3570*coeff[2, 1] - 333*coeff[2, 2] + 5102*coeff[2, 3])*F[1, 1, 10]*
   tci[1, 2]*tcr[1, 1]^2)/540 + (eps5*(2*coeff[2, 4] - coeff[2, 5])*tci[1, 1]*
   tci[1, 2]*tcr[1, 1]^2)/120 + (eps5*(-2*coeff[2, 4] + 3*coeff[2, 5])*
   tci[2, 1]*tcr[1, 1]^2)/6 - 
 ((842868600*coeff[2, 1] - 404157756*coeff[2, 2] + 616562879*coeff[2, 3])*
   F[1, 1, 1]*tcr[1, 1]^3)/2488320 - 
 ((5760*coeff[2, 1] - 4453*coeff[2, 2] + 1767*coeff[2, 3])*F[1, 1, 2]*
   tcr[1, 1]^3)/1080 - ((1638840*coeff[2, 1] + 5883556*coeff[2, 2] + 
    10568039*coeff[2, 3])*F[1, 1, 3]*tcr[1, 1]^3)/55296 - 
 ((69436200*coeff[2, 1] - 24088344*coeff[2, 2] + 62466751*coeff[2, 3])*
   F[1, 1, 4]*tcr[1, 1]^3)/155520 + 
 ((41136*coeff[2, 1] + 3752*coeff[2, 2] + 65577*coeff[2, 3])*F[1, 1, 5]*
   tcr[1, 1]^3)/1728 + ((-900*coeff[2, 1] + 5566*coeff[2, 2] + 
    7341*coeff[2, 3])*F[1, 1, 6]*tcr[1, 1]^3)/2160 + 
 ((-1200*coeff[2, 1] + 4482*coeff[2, 2] + 3647*coeff[2, 3])*F[1, 1, 7]*
   tcr[1, 1]^3)/3240 + ((77786040*coeff[2, 1] - 82175484*coeff[2, 2] - 
    3521609*coeff[2, 3])*F[1, 1, 8]*tcr[1, 1]^3)/414720 + 
 ((14700*coeff[2, 1] - 20589*coeff[2, 2] - 6329*coeff[2, 3])*F[1, 1, 9]*
   tcr[1, 1]^3)/6480 + ((22800*coeff[2, 1] + 5268*coeff[2, 2] + 
    39613*coeff[2, 3])*F[1, 1, 10]*tcr[1, 1]^3)/6480 + 
 (eps5*(-2*coeff[2, 4] + 3*coeff[2, 5])*tci[1, 1]*tcr[1, 1]^3)/1080 + 
 ((5885285640*coeff[2, 1] - 1418962116*coeff[2, 2] + 6120845489*coeff[2, 3])*
   tci[1, 2]*tcr[1, 1]^3)/3732480 - 
 ((397550568*coeff[2, 1] - 165311988*coeff[2, 2] + 315565849*coeff[2, 3])*
   tcr[1, 1]^4)/1492992 + 
 ((81189960*coeff[2, 1] - 40231332*coeff[2, 2] + 55417913*coeff[2, 3])*
   F[1, 1, 1]*tci[1, 1]^2*tcr[1, 2])/1658880 - 
 ((961920*coeff[2, 1] + 281971*coeff[2, 2] + 1788256*coeff[2, 3])*F[1, 1, 2]*
   tci[1, 1]^2*tcr[1, 2])/25920 + 
 ((85924344*coeff[2, 1] - 14866044*coeff[2, 2] + 100919551*coeff[2, 3])*
   F[1, 1, 3]*tci[1, 1]^2*tcr[1, 2])/995328 + 
 ((5884719960*coeff[2, 1] - 1079580108*coeff[2, 2] + 6788505547*coeff[2, 3])*
   F[1, 1, 4]*tci[1, 1]^2*tcr[1, 2])/42301440 + 
 ((14472960*coeff[2, 1] + 1679308*coeff[2, 2] + 24473973*coeff[2, 3])*
   F[1, 1, 5]*tci[1, 1]^2*tcr[1, 2])/311040 - 
 ((787261920*coeff[2, 1] - 234891372*coeff[2, 2] + 845152613*coeff[2, 3])*
   F[1, 1, 6]*tci[1, 1]^2*tcr[1, 2])/5287680 + 
 ((-483818280*coeff[2, 1] + 542456436*coeff[2, 2] + 23327071*coeff[2, 3])*
   F[1, 1, 7]*tci[1, 1]^2*tcr[1, 2])/5287680 + 
 ((23074008*coeff[2, 1] - 25968876*coeff[2, 2] - 6025669*coeff[2, 3])*
   F[1, 1, 8]*tci[1, 1]^2*tcr[1, 2])/497664 - 
 ((1356720*coeff[2, 1] + 597127*coeff[2, 2] + 2946957*coeff[2, 3])*F[1, 1, 9]*
   tci[1, 1]^2*tcr[1, 2])/38880 + 
 ((-257993520*coeff[2, 1] + 552378876*coeff[2, 2] + 366158611*coeff[2, 3])*
   F[1, 1, 10]*tci[1, 1]^2*tcr[1, 2])/5287680 + 
 (109*eps5*(2*coeff[2, 4] - 3*coeff[2, 5])*tci[1, 1]^3*tcr[1, 2])/2916 + 
 ((-158768520*coeff[2, 1] + 178236288*coeff[2, 2] + 37570483*coeff[2, 3])*
   tci[1, 2]^3*tcr[1, 2])/5287680 + 
 (5*eps5*(4*coeff[2, 4] - 3*coeff[2, 5])*tci[1, 2]*tci[2, 1]*tcr[1, 2])/18 - 
 ((91788360*coeff[2, 1] - 50345892*coeff[2, 2] + 56137913*coeff[2, 3])*
   tci[1, 1]^2*tcr[1, 1]*tcr[1, 2])/1658880 - 
 ((6000*coeff[2, 1] + 3396*coeff[2, 2] + 14921*coeff[2, 3])*F[1, 1, 1]*
   tci[1, 2]*tcr[1, 1]*tcr[1, 2])/1440 + 
 (2*(10*coeff[2, 1] + coeff[2, 2] + 16*coeff[2, 3])*F[1, 1, 2]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/5 + 
 ((9240*coeff[2, 1] + 1899*coeff[2, 2] + 14684*coeff[2, 3])*F[1, 1, 3]*
   tci[1, 2]*tcr[1, 1]*tcr[1, 2])/720 - 
 ((6*coeff[2, 1] + 5*(coeff[2, 2] + 3*coeff[2, 3]))*F[1, 1, 4]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/3 + (coeff[2, 1] - (13*coeff[2, 2])/20 - 
   (31*coeff[2, 3])/240)*F[1, 1, 5]*tci[1, 2]*tcr[1, 1]*tcr[1, 2] + 
 ((336*coeff[2, 1] + 505*coeff[2, 3])*F[1, 1, 6]*tci[1, 2]*tcr[1, 1]*
   tcr[1, 2])/36 + ((120*coeff[2, 1] + 216*coeff[2, 2] + 481*coeff[2, 3])*
   F[1, 1, 7]*tci[1, 2]*tcr[1, 1]*tcr[1, 2])/45 - 
 ((50520*coeff[2, 1] + 33984*coeff[2, 2] + 121729*coeff[2, 3])*F[1, 1, 8]*
   tci[1, 2]*tcr[1, 1]*tcr[1, 2])/2880 - 
 ((120*coeff[2, 1] + 196*coeff[2, 2] + 461*coeff[2, 3])*F[1, 1, 9]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/30 - 
 ((60*coeff[2, 1] + 18*coeff[2, 2] + 83*coeff[2, 3])*F[1, 1, 10]*tci[1, 2]*
   tcr[1, 1]*tcr[1, 2])/45 + (eps5*(2*coeff[2, 4] - 3*coeff[2, 5])*tci[1, 1]*
   tcr[1, 1]^2*tcr[1, 2])/12 + 
 ((4560*coeff[2, 1] + 3236*coeff[2, 2] + 11941*coeff[2, 3])*tci[1, 2]*
   tcr[1, 1]^2*tcr[1, 2])/1440 - 
 ((96*coeff[2, 1] + 8*coeff[2, 2] + 165*coeff[2, 3])*tcr[1, 1]^3*tcr[1, 2])/
  72 + ((-285150*coeff[2, 1] + 1353789*coeff[2, 2] + 1831649*coeff[2, 3])*
   tci[1, 1]^2*tcr[1, 2]^2)/220320 + 
 (-2*coeff[2, 1] + (26*coeff[2, 2])/45 - (391*coeff[2, 3])/180)*F[1, 1, 1]*
  tci[1, 2]*tcr[1, 2]^2 + 
 ((13920*coeff[2, 1] + 9103*coeff[2, 2] + 33788*coeff[2, 3])*F[1, 1, 2]*
   tci[1, 2]*tcr[1, 2]^2)/1440 - 
 ((973680*coeff[2, 1] + 32268*coeff[2, 2] + 1476593*coeff[2, 3])*F[1, 1, 3]*
   tci[1, 2]*tcr[1, 2]^2)/8640 + 
 ((10346928*coeff[2, 1] + 3315576*coeff[2, 2] + 19516397*coeff[2, 3])*
   F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2)/176256 + 
 ((108960*coeff[2, 1] - 107588*coeff[2, 2] - 4383*coeff[2, 3])*F[1, 1, 5]*
   tci[1, 2]*tcr[1, 2]^2)/17280 - 
 ((8743488*coeff[2, 1] + 2405532*coeff[2, 2] + 16234343*coeff[2, 3])*
   F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2)/176256 + 
 ((142440*coeff[2, 1] - 255588*coeff[2, 2] - 131323*coeff[2, 3])*F[1, 1, 7]*
   tci[1, 2]*tcr[1, 2]^2)/17280 - 
 ((336840*coeff[2, 1] + 859596*coeff[2, 2] + 1714061*coeff[2, 3])*F[1, 1, 8]*
   tci[1, 2]*tcr[1, 2]^2)/17280 - 
 ((34080*coeff[2, 1] - 1931*coeff[2, 2] + 48519*coeff[2, 3])*F[1, 1, 9]*
   tci[1, 2]*tcr[1, 2]^2)/2160 - 
 ((121008*coeff[2, 1] - 23820*coeff[2, 2] + 144181*coeff[2, 3])*F[1, 1, 10]*
   tci[1, 2]*tcr[1, 2]^2)/3456 + (eps5*(4*coeff[2, 4] - 3*coeff[2, 5])*
   tci[1, 1]*tci[1, 2]*tcr[1, 2]^2)/12 + 
 (5*eps5*(2*coeff[2, 4] - 3*coeff[2, 5])*tci[2, 1]*tcr[1, 2]^2)/9 + 
 ((180*coeff[2, 1] - 82*coeff[2, 2] + 173*coeff[2, 3])*tci[1, 2]*tcr[1, 1]*
   tcr[1, 2]^2)/90 + ((96*coeff[2, 1] + 4*coeff[2, 2] + 153*coeff[2, 3])*
   tcr[1, 1]^2*tcr[1, 2]^2)/48 - 
 ((103953480*coeff[2, 1] - 45636516*coeff[2, 2] + 80246969*coeff[2, 3])*
   F[1, 1, 1]*tcr[1, 2]^3)/414720 + 
 (4*(11*coeff[2, 2] + 6*coeff[2, 3])*F[1, 1, 2]*tcr[1, 2]^3)/135 - 
 ((181734360*coeff[2, 1] - 161648364*coeff[2, 2] + 27798491*coeff[2, 3])*
   F[1, 1, 3]*tcr[1, 2]^3)/1244160 - 
 ((70931400*coeff[2, 1] - 511236*coeff[2, 2] + 96406529*coeff[2, 3])*
   F[1, 1, 4]*tcr[1, 2]^3)/207360 + 
 ((720*coeff[2, 1] + 596*coeff[2, 2] + 1871*coeff[2, 3])*F[1, 1, 5]*
   tcr[1, 2]^3)/1080 - ((44*coeff[2, 2] + 69*coeff[2, 3])*F[1, 1, 6]*
   tcr[1, 2]^3)/135 + ((6600*coeff[2, 1] + 1512*coeff[2, 2] + 
    12157*coeff[2, 3])*F[1, 1, 7]*tcr[1, 2]^3)/1620 - 
 ((171630840*coeff[2, 1] - 96261756*coeff[2, 2] + 105771679*coeff[2, 3])*
   F[1, 1, 8]*tcr[1, 2]^3)/622080 - 
 ((5640*coeff[2, 1] + 312*coeff[2, 2] + 9167*coeff[2, 3])*F[1, 1, 9]*
   tcr[1, 2]^3)/1620 - ((4080*coeff[2, 1] + 4188*coeff[2, 2] + 
    10513*coeff[2, 3])*F[1, 1, 10]*tcr[1, 2]^3)/3240 - 
 ((18*coeff[2, 1] + 5*coeff[2, 2] + 31*coeff[2, 3])*tci[1, 2]*tcr[1, 2]^3)/
  9 + ((101741640*coeff[2, 1] - 45728676*coeff[2, 2] + 76825529*coeff[2, 3])*
   tcr[1, 1]*tcr[1, 2]^3)/414720 + 
 ((2640*coeff[2, 1] + 156*coeff[2, 2] + 4183*coeff[2, 3])*tcr[1, 2]^4)/864 - 
 ((4381121640*coeff[2, 1] - 1425361764*coeff[2, 2] + 4102081141*coeff[2, 3])*
   tci[1, 1]^2*tcr[2, 1])/829440 + 
 ((3299979720*coeff[2, 1] - 1957373412*coeff[2, 2] + 1893390553*coeff[2, 3])*
   F[1, 1, 1]*tci[1, 2]*tcr[2, 1])/1244160 + 
 ((440*coeff[2, 1] - 891*coeff[2, 2] - 611*coeff[2, 3])*F[1, 1, 2]*tci[1, 2]*
   tcr[2, 1])/30 + ((600891960*coeff[2, 1] - 13369884*coeff[2, 2] + 
    855159271*coeff[2, 3])*F[1, 1, 3]*tci[1, 2]*tcr[2, 1])/1244160 + 
 ((1697194200*coeff[2, 1] - 431072844*coeff[2, 2] + 1740717211*coeff[2, 3])*
   F[1, 1, 4]*tci[1, 2]*tcr[2, 1])/622080 - 
 ((51888*coeff[2, 1] + 6216*coeff[2, 2] + 85241*coeff[2, 3])*F[1, 1, 5]*
   tci[1, 2]*tcr[2, 1])/216 - 
 ((2370*coeff[2, 1] + 13377*coeff[2, 2] + 24397*coeff[2, 3])*F[1, 1, 6]*
   tci[1, 2]*tcr[2, 1])/1080 - 
 ((11640*coeff[2, 1] + 6168*coeff[2, 2] + 25423*coeff[2, 3])*F[1, 1, 7]*
   tci[1, 2]*tcr[2, 1])/540 - 
 ((237983640*coeff[2, 1] - 189248556*coeff[2, 2] + 76197419*coeff[2, 3])*
   F[1, 1, 8]*tci[1, 2]*tcr[2, 1])/311040 + 
 ((-3450*coeff[2, 1] + 23949*coeff[2, 2] + 28919*coeff[2, 3])*F[1, 1, 9]*
   tci[1, 2]*tcr[2, 1])/1080 - 
 ((18660*coeff[2, 1] + 5118*coeff[2, 2] + 35233*coeff[2, 3])*F[1, 1, 10]*
   tci[1, 2]*tcr[2, 1])/1080 - 
 ((663404520*coeff[2, 1] - 405959604*coeff[2, 2] + 363919741*coeff[2, 3])*
   F[1, 1, 1]*tcr[1, 1]*tcr[2, 1])/622080 + 
 ((-1680*coeff[2, 1] + 2719*coeff[2, 2] + 1459*coeff[2, 3])*F[1, 1, 2]*
   tcr[1, 1]*tcr[2, 1])/180 - 
 ((22297704*coeff[2, 1] + 21933708*coeff[2, 2] + 62738549*coeff[2, 3])*
   F[1, 1, 3]*tcr[1, 1]*tcr[2, 1])/124416 - 
 ((1100222520*coeff[2, 1] - 277139676*coeff[2, 2] + 1131716639*coeff[2, 3])*
   F[1, 1, 4]*tcr[1, 1]*tcr[2, 1])/622080 + 
 ((512400*coeff[2, 1] + 60636*coeff[2, 2] + 842111*coeff[2, 3])*F[1, 1, 5]*
   tcr[1, 1]*tcr[2, 1])/4320 + 
 ((-5610*coeff[2, 1] + 7743*coeff[2, 2] + 3638*coeff[2, 3])*F[1, 1, 6]*
   tcr[1, 1]*tcr[2, 1])/1080 + ((70*coeff[2, 1])/9 + (6*coeff[2, 2])/5 + 
   (6833*coeff[2, 3])/540)*F[1, 1, 7]*tcr[1, 1]*tcr[2, 1] + 
 (7*(5440920*coeff[2, 1] - 4436940*coeff[2, 2] + 1554899*coeff[2, 3])*
   F[1, 1, 8]*tcr[1, 1]*tcr[2, 1])/62208 + 
 ((4875*coeff[2, 1] - 4692*coeff[2, 2] + 788*coeff[2, 3])*F[1, 1, 9]*
   tcr[1, 1]*tcr[2, 1])/540 + 
 ((1470*coeff[2, 1] + 863*coeff[2, 2] + 3213*coeff[2, 3])*F[1, 1, 10]*
   tcr[1, 1]*tcr[2, 1])/180 + 
 ((4102725720*coeff[2, 1] - 972420396*coeff[2, 2] + 4322150059*coeff[2, 3])*
   tci[1, 2]*tcr[1, 1]*tcr[2, 1])/1244160 - 
 ((39474552*coeff[2, 1] - 18020796*coeff[2, 2] + 29643295*coeff[2, 3])*
   tcr[1, 1]^2*tcr[2, 1])/165888 + 
 ((48*coeff[2, 1] + 8*coeff[2, 2] + 77*coeff[2, 3])*tci[1, 2]*tcr[1, 2]*
   tcr[2, 1])/6 + ((-32982360*coeff[2, 1] + 153560172*coeff[2, 2] + 
    165636757*coeff[2, 3])*tcr[2, 1]^2)/1658880 + 
 ((5261688*coeff[2, 1] - 64380*coeff[2, 2] + 7105487*coeff[2, 3])*F[1, 1, 1]*
   tcr[3, 1])/18432 + (2*(22*coeff[2, 2] + 57*coeff[2, 3])*F[1, 1, 2]*
   tcr[3, 1])/45 + ((142518120*coeff[2, 1] - 247101492*coeff[2, 2] - 
    150760387*coeff[2, 3])*F[1, 1, 3]*tcr[3, 1])/829440 + 
 ((15438360*coeff[2, 1] + 13397748*coeff[2, 2] + 39156763*coeff[2, 3])*
   F[1, 1, 4]*tcr[3, 1])/138240 - 
 ((144*coeff[2, 1] + 68*coeff[2, 2] + 323*coeff[2, 3])*F[1, 1, 5]*tcr[3, 1])/
  72 - ((480*coeff[2, 1] - 188*coeff[2, 2] + 427*coeff[2, 3])*F[1, 1, 6]*
   tcr[3, 1])/90 - ((1320*coeff[2, 1] + 2088*coeff[2, 2] + 5063*coeff[2, 3])*
   F[1, 1, 7]*tcr[3, 1])/540 + 
 ((331748040*coeff[2, 1] - 175196292*coeff[2, 2] + 220784953*coeff[2, 3])*
   F[1, 1, 8]*tcr[3, 1])/414720 + 
 ((24*(43*coeff[2, 1] + coeff[2, 2]) + 1619*coeff[2, 3])*F[1, 1, 9]*
   tcr[3, 1])/108 + ((240*coeff[2, 1] + 1644*coeff[2, 2] + 1169*coeff[2, 3])*
   F[1, 1, 10]*tcr[3, 1])/1080 - 
 ((24*coeff[2, 1] + coeff[2, 2] + 36*coeff[2, 3])*tci[1, 2]*tcr[3, 1])/3 - 
 ((5409144*coeff[2, 1] - 58236*coeff[2, 2] + 7338959*coeff[2, 3])*tcr[1, 1]*
   tcr[3, 1])/18432 + ((103953480*coeff[2, 1] - 45636516*coeff[2, 2] + 
    80246969*coeff[2, 3])*F[1, 1, 1]*tcr[3, 2])/552960 - 
 ((11*coeff[2, 2] + 6*coeff[2, 3])*F[1, 1, 2]*tcr[3, 2])/45 + 
 ((181734360*coeff[2, 1] - 161648364*coeff[2, 2] + 27798491*coeff[2, 3])*
   F[1, 1, 3]*tcr[3, 2])/1658880 + 
 ((70931400*coeff[2, 1] - 511236*coeff[2, 2] + 96406529*coeff[2, 3])*
   F[1, 1, 4]*tcr[3, 2])/276480 - 
 ((720*coeff[2, 1] + 596*coeff[2, 2] + 1871*coeff[2, 3])*F[1, 1, 5]*
   tcr[3, 2])/1440 + ((44*coeff[2, 2] + 69*coeff[2, 3])*F[1, 1, 6]*tcr[3, 2])/
  180 - ((6600*coeff[2, 1] + 1512*coeff[2, 2] + 12157*coeff[2, 3])*F[1, 1, 7]*
   tcr[3, 2])/2160 + ((171630840*coeff[2, 1] - 96261756*coeff[2, 2] + 
    105771679*coeff[2, 3])*F[1, 1, 8]*tcr[3, 2])/829440 + 
 ((5640*coeff[2, 1] + 312*coeff[2, 2] + 9167*coeff[2, 3])*F[1, 1, 9]*
   tcr[3, 2])/2160 + ((4080*coeff[2, 1] + 4188*coeff[2, 2] + 
    10513*coeff[2, 3])*F[1, 1, 10]*tcr[3, 2])/4320 + 
 ((48*coeff[2, 1] + 10*coeff[2, 2] + 79*coeff[2, 3])*tci[1, 2]*tcr[3, 2])/
  24 - ((102847560*coeff[2, 1] - 45682596*coeff[2, 2] + 78588089*coeff[2, 3])*
   tcr[1, 1]*tcr[3, 2])/552960 + 
 ((42397724760*coeff[2, 1] - 476567724*coeff[2, 2] + 56617779611*coeff[2, 3])*
   F[1, 1, 1]*tcr[3, 3])/29859840 - 
 ((52560960*coeff[2, 1] + 21259097*coeff[2, 2] + 104766292*coeff[2, 3])*
   F[1, 1, 2]*tcr[3, 3])/155520 + 
 ((-15689513640*coeff[2, 1] + 21026129748*coeff[2, 2] + 
    6680839403*coeff[2, 3])*F[1, 1, 3]*tcr[3, 3])/29859840 - 
 ((132135556200*coeff[2, 1] - 16913432708*coeff[2, 2] + 
    155384113117*coeff[2, 3])*F[1, 1, 4]*tcr[3, 3])/42301440 + 
 ((23578464*coeff[2, 1] + 15475196*coeff[2, 2] + 56302317*coeff[2, 3])*
   F[1, 1, 5]*tcr[3, 3])/124416 + 
 ((4919903520*coeff[2, 1] - 1594344372*coeff[2, 2] + 5052036203*coeff[2, 3])*
   F[1, 1, 6]*tcr[3, 3])/31726080 + 
 ((19718288520*coeff[2, 1] + 15552167196*coeff[2, 2] + 
    50828365001*coeff[2, 3])*F[1, 1, 7]*tcr[3, 3])/31726080 - 
 ((41165107080*coeff[2, 1] - 11689147524*coeff[2, 2] + 
    39889361201*coeff[2, 3])*F[1, 1, 8]*tcr[3, 3])/14929920 + 
 ((18044400*coeff[2, 1] + 9804299*coeff[2, 2] + 40546329*coeff[2, 3])*
   F[1, 1, 9]*tcr[3, 3])/77760 + 
 ((20996352240*coeff[2, 1] + 4814335236*coeff[2, 2] + 
    38255411201*coeff[2, 3])*F[1, 1, 10]*tcr[3, 3])/31726080 - 
 (65*eps5*(2*coeff[2, 4] - 3*coeff[2, 5])*tci[1, 1]*tcr[3, 3])/324 + 
 ((912*coeff[2, 1] + 58*coeff[2, 2] + 1411*coeff[2, 3])*tci[1, 2]*tcr[3, 3])/
  144 - ((42208612440*coeff[2, 1] - 504353964*coeff[2, 2] + 
    56294712731*coeff[2, 3])*tcr[1, 1]*tcr[3, 3])/29859840 + 
 ((32*coeff[2, 1] + 4*coeff[2, 2] + 59*coeff[2, 3])*tcr[4, 1])/8 - 
 ((240*coeff[2, 1] + 12*coeff[2, 2] + 347*coeff[2, 3])*tcr[4, 2])/36 + 
 (3*coeff[2, 1] + (5*coeff[2, 2])/24 + (449*coeff[2, 3])/96)*tcr[4, 3] - 
 ((48*coeff[2, 1] + 4*coeff[2, 2] + 63*coeff[2, 3])*tcr[4, 4])/12 + 
 ((96*coeff[2, 1] + 4*coeff[2, 2] + 153*coeff[2, 3])*tcr[4, 5])/48


==> anc/example.wl <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]]


Get["finitePB.wl"]


Init["PentagonMI"]


(*The expressions are not valid in the same kinematic regions.
The point below is in the 12->345 scattering region, suitable for evaluation with PentagonMI.*)


psp1 = {4, -(113/47), 281/149, 349/257, -(863/541)}


(* the expected result is {0.556386+0.164191 \[ImaginaryI],-4.5721-0.469828 \[ImaginaryI]} *)
EvalInt[psp1]


Init["HyperInt"]


(*The point below is in the Euclidean region, suitable for evaluation with HyperInt and PolyLogTools.*)


psp2 = {-4, -(113/47), -281/149, -349/257, -(863/541)}


(* the expected result is {-0.35025, -0.011363}. *)
EvalInt[psp2]


==> anc/finitePB.wl <==
(* ::Package:: *)

BeginPackage["finitePB`"]


ClearAll["`*","`*`*"];


Init;
EvalInt; 


Begin["`Private`"];


Global`W = W;
Global`s12 = s12;
Global`s23 = s23;
Global`s34 = s34;
Global`s45 = s45;
Global`s51 = s51;
vars = {s12,s23,s34,s45,s51};
Global`eps5=Sqrt[s12^2 (s23 - s51)^2 + (s23 s34 + s45 (-s34 + s51))^2 + 
	2 s12 (-s23^2 s34 + s45 (s34 - s51) s51 + 
    s23 (s34 s45 + (s34 + s45) s51))];
$ImportDir=DirectoryName[$InputFileName];


Init[PackageName_String] := Block[{tmpdir},
	Switch[PackageName,
		"HyperInt", HyperIntInit[],
		"PentagonMI", PentagonMIInit[];
	];
]


$PentagonMILocation = "";

PentagonMImsg="PentagonFunctionsM.m path has not been set!
Please visit 

https://gitlab.com/pentagon-functions/PentagonMI

for details on installation and usage.
Once installed please edit the variable named 
$PentagonMILocation
in finitePB.wl to point to the PentagonFunctionsM.m package to continue.";

$PLTLocation = "";

PLTmsg = "PolyLogTools path has not been set!
Please visit

https://gitlab.com/pltteam/plt/-/tree/master

for details on installation and usage.
Once installed please edit the variable named 
$PLTLocation
in finitePB.wl to continue.";

$finiteInts;
$coeffs;
$Gs;
$alphabet = Get[FileNameJoin[{$ImportDir,"data/alphabet.m"}]]/.{root[___]->Sqrt[eps5]};


PentagonMIInit[]:=Block[{},
	If[$PentagonMILocation === "",Print[PentagonMImsg],
		Print["Loading PentagonMI."];
		Get[$PentagonMILocation];
		Print["Loading integral definitions..."];
		$finiteInts = {Get[FileNameJoin[{$ImportDir,"data/int1PF.m"}]],Get[FileNameJoin[{$ImportDir,"data/int2PF.m"}]]};
		$coeffs = Get[FileNameJoin[{$ImportDir,"data/coeffsPF.m"}]]/.$alphabet; 
		Get[FileNameJoin[{DirectoryName[$PentagonMILocation],"datafiles/constants_numerical.m"}]];
		Print["Loaded."];
		EvalInt = EvalIntPF;
		Print["Ready to evaluate finite integrals."]
]]


HyperIntInit[]:=Block[{},
	If[$PLTLocation === "",Print[PLTmsg],
		Print["Loading integral definitions..."];
		$finiteInts = {Get[FileNameJoin[{$ImportDir,"data/int1HI.m"}]],Get[FileNameJoin[{$ImportDir,"data/int2HI.m"}]]};
		Print["Loading Goncharov Polylogarithm definitions."];
		$Gs = Cases[$finiteInts//Variables,_Global`G];
		Print[$Gs[[1;;5]]];
		$coeffs = Get[FileNameJoin[{$ImportDir,"data/coeffsHI.m"}]]; 
		Print["Loading PolyLogTools."];
		Get[$PLTLocation];
		EvalInt = EvalIntPLT;
		Print["Ready to evaluate finite integrals."]
]]


EvalIntPLT[point_List(*,precisionGoal_*)]:=Block[{Greplace,coeffPt,psp},
	psp = Thread[vars -> point];
	Greplace=Thread[$Gs->(PolyLogTools`Ginsh[#,psp(*,PrecisionGoal->precisionGoal*)]&/@($Gs/.{Global`G->PolyLogTools`G}))];
	coeffPt = $coeffs/.psp;
	Return[$finiteInts/.Greplace/.coeffPt]
]
(*EvalIntPLT[point_List]:=EvalIntPLT[point,10];*)


EvalIntPF[point_List(*,precisionGoal_*)]:=Block[{PFs,PFrepl,coeffPT,psp},
	PFs = $finiteInts//Variables//Cases[#,_PentagonFunctions`F]&;
	psp = Thread[vars -> point];
	coeffPT = $coeffs/.psp;
	PFrepl = PentagonFunctionsM`EvaluatePentagonFunctions[PFs,point(*,"IntegrationPrecisionGoal"->precisionGoal,WorkingPrecision->(10+precisionGoal)*)];
	Return[$finiteInts/.coeffPT/.PFrepl/.psp//N[#(*,precisionGoal*)]&];
]
(*EvalIntPF[point_List]:=EvalIntPF[point,7]*)


End[];


EndPackage[]

